Prefix Sharing Is a Sorting Problem

LLM serving reuses KV cache by exact prefix match, so when a prompt is assembled from a set of reusable pieces -- retrieved passages, tool definitions, few-shot exemplars -- the order chosen for those pieces determines how much computation can be shared. Every deployed system fixes that order by a single global convention. We prove this is optimal only when requests contain at most two pieces, and asymptotically wrong in general. Our main result is a structure theorem: the minimum prefix-trie cost equals min_H sum_x w(x) t_x(H) over binary hierarchies H on the requests, where t_x(H) is the canonical decomposition size of the set of requests needing chunk x. Choosing chunk orders is therefore equivalent to choosing one hierarchy over requests. The identity yields an O(3^m) exact algorithm, identifies the two-chunk case as minimum vertex cover, and shows that on the leave-one-out family the optimum is the minimum external path length of a binary tree -- the merge-sort recursion -- so a global order pays Theta(n^2) against a true cost of Theta(n log n). Agglomerative clustering by common intersection is a tight 1/2-approximation for the achievable saving. On BM25 retrieval traces over three BEIR corpora the resulting layout reduces prefill by 17-36% against production RAG ordering, and the margin widens with retrieval depth as the theory predicts. Serving requests in the hierarchy's DFS order finally lets a cache holding one request's context attain the unbounded-cache optimum exactly, so cache capacity and reorder window act as substitutes.

==> anc/LICENSE <==
MIT License

Copyright (c) 2026 Rong He

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE CONNECTION WITH THE SOFTWARE.


==> anc/README.txt <==
Prefix Sharing Is a Sorting Problem - v2 certificate materials
Prepared October 25, 2026. Author: Rong He.

These nine traces were reconstructed from the publicly available BEIR archives
and released BM25 code on October 25, 2026. They are not original frozen v1
traces. Each trace records retrieval ranks and cl100k_base token weights;
dataset archive URLs and SHA256 hashes are in validation/data_manifest.json.
Original document texts are not included.

Keep code/ and validation/ together and run from this directory:
  python3 code/test_mst_bound.py
  python3 code/verify_v2_traces.py

Both checks use only Python's standard library. They verify the complete-graph
certificate, the 400/401 boundary, weighted cases, actual retrieval slots,
the nine frozen reconstructions, and the 45 published table comparisons.
phase2.py uses tiktoken only when running fresh retrieval through beir.py;
the certificate tests do not import retrieval or require the corpora.

The complete corrected repository is also supplied separately by the author.
The code is distributed under the accompanying MIT LICENSE.


==> anc/code/beir.py <==
"""Pure-python BM25 over a BEIR dataset -> real retrieval sets, real token counts."""
import json, math, os, re, sys
from collections import defaultdict
import tiktoken

TOK = re.compile(r"[a-z0-9]+")
ENC = tiktoken.get_encoding("cl100k_base")

def load(ds, root="data", max_docs=None, max_queries=None):
    cdir = os.path.join(root, ds)
    docs, ids = [], []
    with open(os.path.join(cdir, "corpus.jsonl")) as f:
        for line in f:
            o = json.loads(line)
            ids.append(o["_id"]); docs.append(((o.get("title") or "") + " " + (o.get("text") or "")).strip())
            if max_docs and len(ids) >= max_docs: break
    qs, qids = [], []
    with open(os.path.join(cdir, "queries.jsonl")) as f:
        for line in f:
            o = json.loads(line); qids.append(o["_id"]); qs.append(o["text"])
            if max_queries and len(qs) >= max_queries: break
    return ids, docs, qids, qs

class BM25:
    def __init__(self, docs, k1=0.9, b=0.4):
        self.k1, self.b = k1, b
        self.inv = defaultdict(list); self.dl = []
        for i, d in enumerate(docs):
            tf = defaultdict(int)
            for t in TOK.findall(d.lower()): tf[t] += 1
            self.dl.append(sum(tf.values()) or 1)
            for t, c in tf.items(): self.inv[t].append((i, c))
        self.N = len(docs); self.avgdl = sum(self.dl)/max(self.N,1)
        self.idf = {t: math.log(1 + (self.N - len(p) + 0.5)/(len(p) + 0.5)) for t, p in self.inv.items()}
    def top(self, q, k):
        sc = defaultdict(float)
        for t in set(TOK.findall(q.lower())):
            if t not in self.inv: continue
            idf = self.idf[t]
            for i, c in self.inv[t]:
                sc[i] += idf * c*(self.k1+1)/(c + self.k1*(1 - self.b + self.b*self.dl[i]/self.avgdl))
        return [i for i,_ in sorted(sc.items(), key=lambda kv: -kv[1])[:k]]

def retrieve(ds, k, max_docs=None, max_queries=None, root="data"):
    ids, docs, qids, qs = load(ds, root, max_docs, max_queries)
    bm = BM25(docs)
    reqs, ranks = [], []
    for q in qs:
        t = bm.top(q, k)
        if len(t) >= 2: reqs.append(frozenset(t)); ranks.append(t)
    ntok = {}
    used = set().union(*reqs) if reqs else set()
    for i in sorted(used): ntok[i] = max(1, len(ENC.encode(docs[i])))
    return reqs, ranks, ntok, len(docs)


==> anc/code/phase2.py <==
import heapq, sys, time, random
from collections import defaultdict
sys.path.insert(0,'code')
from beir import retrieve

def trie_tokens(seqs, w):
    P=set()
    for s in seqs:
        for j in range(1,len(s)+1): P.add(s[:j])
    return sum(w[p[-1]] for p in P)

def wsum(S,w): return sum(w[x] for x in S)

def agglom_savings(reqs, w, want_edges=False):
    """inverted-index agglomerative; stops when no positive merge remains"""
    live={i:set(R) for i,R in enumerate(reqs)}
    inv=defaultdict(set)
    for i,R in live.items():
        for x in R: inv[x].add(i)
    def val(a,b): return wsum(live[a]&live[b], w)
    pq=[]; seen=set()
    for x,S in inv.items():
        S=sorted(S)
        for ii in range(len(S)):
            for jj in range(ii+1,len(S)):
                a,b=S[ii],S[jj]
                if (a,b) in seen: continue
                seen.add((a,b)); v=val(a,b)
                if v>0: heapq.heappush(pq,(-v,a,b))
    nxt=len(reqs); sav=0
    while pq:
        nv,a,b=heapq.heappop(pq)
        if a not in live or b not in live: continue
        v=val(a,b)
        if v != -nv:
            if v>0: heapq.heappush(pq,(-v,a,b))
            continue
        if v<=0: break
        sav+=v; c=nxt; nxt+=1
        live[c]=live[a]&live[b]
        for x in live[a]: inv[x].discard(a)
        for x in live[b]: inv[x].discard(b)
        del live[a]; del live[b]
        cand=set()
        for x in live[c]:
            cand|=inv[x]; inv[x].add(c)
        for d in cand:
            if d==c or d not in live: continue
            vv=wsum(live[c]&live[d],w)
            if vv>0: heapq.heappush(pq,(-vv,min(c,d),max(c,d)))
    return sav

def mst_bound(reqs, w):
    """Exact complete-graph maximum spanning-tree weight, an upper bound on savings.

    Edges have weight w(R_i & R_j), including all high-frequency chunks.
    Dense Prim evaluates edges on demand, so no hub cap or quadratic edge
    dictionary is needed.  Zero-weight edges connect disjoint components.
    The auxiliary arrays use O(m) space, in addition to the request sets.
    Subtract this value from the no-sharing cost to obtain a cost lower bound.
    """
    sets=[frozenset(R) for R in reqs]
    m=len(sets)
    used=[False]*m
    best=[0]*m
    tot=0
    for _ in range(m):
        u=max((i for i in range(m) if not used[i]), key=lambda i: best[i])
        used[u]=True
        tot+=best[u]
        for v in range(m):
            if not used[v]:
                overlap=wsum(sets[u]&sets[v], w)
                if overlap>best[v]: best[v]=overlap
    return tot

def greedy_hitting(reqs, w):
    out={}
    def rec(items, pref):
        for i,R in items:
            if not R: out[i]=pref
        items=[(i,R) for i,R in items if R]
        if not items: return
        rem=list(items)
        while rem:
            cnt=defaultdict(int)
            for _,R in rem:
                for c in R: cnt[c]+=w[c]
            v=max(cnt,key=lambda c:(cnt[c],-c))
            grp=[(i,R-{v}) for i,R in rem if v in R]
            rem=[(i,R) for i,R in rem if v not in R]
            rec(grp,pref+(v,))
    rec([(i,set(R)) for i,R in enumerate(reqs)],())
    return [out[i] for i in range(len(reqs))]

def online_lpm(reqs, w, pop):
    root={}; outs=[]
    for R in reqs:
        node=root; rem=set(R); path=[]
        while True:
            c=[x for x in node if x in rem]
            if not c: break
            x=max(c,key=lambda z:(node[z][1],-z))
            path.append(x); rem.discard(x); node[x][1]+=1; node=node[x][0]
        for x in sorted(rem,key=lambda z:(-pop[z],z)):
            if x not in node: node[x]=[{},0]
            node[x][1]+=1; path.append(x); node=node[x][0]
        outs.append(tuple(path))
    return outs

def run(ds, k, max_q=None, max_docs=None):
    t0=time.time()
    reqs, ranks, w, ndocs = retrieve(ds, k, max_docs=max_docs, max_queries=max_q)
    m=len(reqs); U=set().union(*reqs)
    slots=sum(len(R) for R in reqs)
    pop=defaultdict(int)
    for R in reqs:
        for x in R: pop[x]+=1
    tot=sum(wsum(R,w) for R in reqs)
    shared=sum(1 for x in U if pop[x]>1)
    print("\n=== %s | corpus %d docs | %d queries | k=%d | retrieval %.0fs ==="%(ds,ndocs,m,k,time.time()-t0))
    print("  overlap: %d distinct chunks for %d chunk-slots (%.2fx dedup);  %.1f%% of chunks wanted by >1 query;  mean |S_x| = %.2f"
          %(len(U), slots, slots/max(len(U),1), 100*shared/max(len(U),1), sum(pop.values())/max(len(U),1)))
    print("  no sharing: %d prefill tokens (mean %.0f tok/chunk)"%(tot, tot/max(slots,1)))
    res={}
    res["relevance order (production)"]=trie_tokens([tuple(r) for r in ranks], w)
    res["global order by popularity"]=trie_tokens([tuple(sorted(R,key=lambda z:(-pop[z],z))) for R in reqs], w)
    res["global order by doc id"]=trie_tokens([tuple(sorted(R)) for R in reqs], w)
    res["online greedy LPM"]=trie_tokens(online_lpm(reqs,w,pop), w)
    res["level-wise greedy hitting set"]=trie_tokens(greedy_hitting(reqs,w), w)
    sav=agglom_savings(reqs,w); res["agglomerative (ours)"]=tot-sav
    lb=tot-mst_bound(reqs,w)
    base=res["relevance order (production)"]
    for nm,v in sorted(res.items(), key=lambda kv:-kv[1]):
        print("   %-32s %9d tok  %.3fx no-sharing   %+6.1f%% vs production"%(nm,v,v/tot,100*(v-base)/base))
    print("   %-32s %9d tok  %.3fx  (spanning-tree lower bound on the optimum)"%("LOWER BOUND",lb,lb/tot))
    return res, tot, lb

if __name__=="__main__":
    run("nfcorpus", 8, max_q=1200)


==> anc/code/test_mst_bound.py <==
"""Stdlib-only regression tests for the v2 spanning-tree certificate.

Run from the repository root: python3 code/test_mst_bound.py
Only function definitions are loaded from phase2.py, avoiding retrieval and
tokenizer dependencies.  The reference solver uses complete-edge Kruskal,
independently of the production dense Prim implementation.
"""
import ast
import contextlib
import hashlib
import heapq
import io
import json
import pathlib
import random
import time
import unittest
from collections import defaultdict
from functools import lru_cache

ROOT = pathlib.Path(__file__).resolve().parents[1]
SOURCE = ROOT / "code" / "phase2.py"
SEED = 260913692
COUNTS = {}


def load_functions():
    tree = ast.parse(SOURCE.read_text())
    functions = [n for n in tree.body if isinstance(n, ast.FunctionDef)]
    namespace = {"defaultdict": defaultdict, "heapq": heapq, "time": time}
    module = ast.fix_missing_locations(ast.Module(body=functions, type_ignores=[]))
    exec(compile(module, str(SOURCE), "exec"), namespace)
    return namespace


FUNCTIONS = load_functions()
mst_bound = FUNCTIONS["mst_bound"]


def complete_kruskal(reqs, weights):
    """Independent reference evaluating all pairs, with no frequency cap.

    Zero-weight edges can complete the resulting forest without changing its
    weight, so only positive edges need to be stored or sorted.
    """
    edges = []
    for a in range(len(reqs)):
        for b in range(a + 1, len(reqs)):
            weight = sum(weights[x] for x in reqs[a] & reqs[b])
            if weight > 0:
                edges.append((weight, a, b))
    edges.sort()
    parent = list(range(len(reqs)))
    size = [1] * len(reqs)

    def find(i):
        while i != parent[i]:
            i = parent[i]
        return i

    total = 0
    for weight, a, b in reversed(edges):
        a, b = find(a), find(b)
        if a != b:
            if size[a] < size[b]:
                a, b = b, a
            parent[b] = a
            size[a] += size[b]
            total += weight
    return total


def exact_hierarchy_cost(reqs, weights):
    """Independent O(3^m) dynamic program for the optimal hierarchy cost."""
    n = len(reqs)
    if not n:
        return 0
    intersections = [None] * (1 << n)
    common = [0] * (1 << n)
    for mask in range(1, 1 << n):
        bit = mask & -mask
        rest = mask ^ bit
        i = bit.bit_length() - 1
        intersections[mask] = reqs[i] if not rest else intersections[rest] & reqs[i]
        common[mask] = sum(weights[x] for x in intersections[mask])

    @lru_cache(None)
    def savings(mask):
        if mask & (mask - 1) == 0:
            return 0
        anchor = mask & -mask
        best = 0
        part = (mask - 1) & mask
        while part:
            other = mask ^ part
            if other and part & anchor:
                best = max(best, savings(part) + savings(other))
            part = (part - 1) & mask
        return common[mask] + best

    total = sum(sum(weights[x] for x in request) for request in reqs)
    return total - savings((1 << n) - 1)


class CertificateTests(unittest.TestCase):
    def test_empty_single_and_disjoint(self):
        self.assertEqual(mst_bound([], {}), 0)
        self.assertEqual(mst_bound([set()], {}), 0)
        self.assertEqual(mst_bound([{1}], {1: 4}), 0)
        self.assertEqual(mst_bound([{1}, {2}, set()], {1: 4, 2: 7}), 0)
        COUNTS["empty_single_disjoint_cases"] = 4

    def test_actual_400_401_boundary(self):
        records = []
        for n in (400, 401):
            reqs = [frozenset({0, i + 1}) for i in range(n)]
            weights = {0: 100, **{i + 1: 1 for i in range(n)}}
            total = 101 * n
            actual = mst_bound(reqs, weights)
            expected = 100 * (n - 1)
            self.assertEqual(actual, complete_kruskal(reqs, weights))
            self.assertEqual(actual, expected)
            self.assertEqual(total - actual, 100 + n)
            records.append({"requests": n, "mst_weight": actual,
                            "cost_lower_bound": total - actual,
                            "known_optimal_cost": 100 + n})
        COUNTS["boundary_cases"] = records

    def test_300_no_hub_weighted_cases(self):
        rng = random.Random(SEED)
        for _ in range(300):
            n, chunks = rng.randint(2, 22), rng.randint(2, 30)
            weights = {x: rng.randint(1, 50) for x in range(chunks)}
            reqs = [frozenset(x for x in weights if rng.random() < .3) for _ in range(n)]
            self.assertEqual(mst_bound(reqs, weights), complete_kruskal(reqs, weights))
        COUNTS["no_hub_weighted_cases"] = 300

    def test_30_actual_large_multi_hub_cases(self):
        rng = random.Random(SEED + 1)
        for _ in range(30):
            n = rng.randint(405, 425)
            weights = {x: rng.randint(1, 50) for x in range(3)}
            mutable = [{3 + i} for i in range(n)]
            weights.update({3 + i: rng.randint(1, 5) for i in range(n)})
            for x in range(3):
                for i in rng.sample(range(n), rng.randint(401, n)):
                    mutable[i].add(x)
            for x in range(3 + n, 3 + n + 12):
                weights[x] = rng.randint(1, 50)
                for i in rng.sample(range(n), rng.randint(2, 20)):
                    mutable[i].add(x)
            reqs = list(map(frozenset, mutable))
            self.assertEqual(mst_bound(reqs, weights), complete_kruskal(reqs, weights))
        COUNTS["actual_large_multi_hub_cases"] = 30

    def test_1000_small_exact_optimum_cases(self):
        rng = random.Random(SEED + 2)
        for _ in range(1000):
            n, chunks = rng.randint(2, 8), rng.randint(2, 10)
            weights = {x: rng.randint(1, 100) for x in range(chunks)}
            density = rng.uniform(.1, .9)
            reqs = [frozenset(x for x in weights if rng.random() < density) for _ in range(n)]
            observed = mst_bound(reqs, weights)
            self.assertEqual(observed, complete_kruskal(reqs, weights))
            total = sum(sum(weights[x] for x in request) for request in reqs)
            self.assertLessEqual(total - observed, exact_hierarchy_cost(reqs, weights))
        COUNTS["small_exact_optimum_cases"] = 1000

    def test_actual_slots_in_run_statistics(self):
        reqs = [frozenset({0, 1}), frozenset({0, 1, 2})]
        FUNCTIONS["retrieve"] = lambda *args, **kwargs: (
            reqs, [[0, 1], [0, 1, 2]], {0: 2, 1: 3, 2: 5}, 3
        )
        output = io.StringIO()
        with contextlib.redirect_stdout(output):
            FUNCTIONS["run"]("partial-results-fixture", 8)
        self.assertIn("3 distinct chunks for 5 chunk-slots (1.67x dedup)", output.getvalue())
        self.assertIn("15 prefill tokens (mean 3 tok/chunk)", output.getvalue())
        COUNTS["partial_retrieval_statistics_fixture"] = True


if __name__ == "__main__":
    started = time.monotonic()
    suite = unittest.defaultTestLoader.loadTestsFromTestCase(CertificateTests)
    result = unittest.TextTestRunner(verbosity=2).run(suite)
    report = {"source": "code/phase2.py", "source_sha256": hashlib.sha256(SOURCE.read_bytes()).hexdigest(),
              "seed": SEED, "reference": "Independent complete-edge Kruskal; exact small-instance hierarchy DP",
              "test_methods": result.testsRun, "failures": len(result.failures), "errors": len(result.errors),
              "passed": result.wasSuccessful(), "elapsed_seconds": round(time.monotonic() - started, 3),
              "coverage": COUNTS}
    target = ROOT / "validation" / "code-tests.json"
    target.parent.mkdir(exist_ok=True)
    target.write_text(json.dumps(report, indent=2) + "\n")
    raise SystemExit(0 if result.wasSuccessful() else 1)


==> anc/code/verify_v2_traces.py <==
"""Recompute 45 published table values from nine frozen reconstruction traces.

Run from repository root: python3 code/verify_v2_traces.py
The frozen traces reproduce the v1 published table from public BEIR data;
they are a v2 reconstruction, not the unreleased original evaluation traces.
"""
import argparse
import collections
import hashlib
import json
import math
import pathlib
import time

from test_mst_bound import FUNCTIONS, mst_bound, complete_kruskal

ROOT = pathlib.Path(__file__).resolve().parents[1]

# Published Section 7 table, keyed independently of the mutable TeX source.
# Columns: production, popularity, agglomerative, spanning-tree cost bound,
# and percentage saving against production (reported as a positive magnitude).
PUBLISHED = {
    ("nfcorpus", 5): (.844, .723, .607, .490, 28.0),
    ("nfcorpus", 8): (.885, .775, .605, .488, 31.6),
    ("nfcorpus", 16): (.924, .832, .591, .465, 36.1),
    ("scifact", 5): (.818, .714, .625, .526, 23.6),
    ("scifact", 8): (.867, .778, .640, .546, 26.2),
    ("scifact", 16): (.918, .850, .643, .553, 29.9),
    ("fiqa", 5): (.967, .842, .786, .660, 18.7),
    ("fiqa", 8): (.979, .869, .798, .687, 18.5),
    ("fiqa", 16): (.990, .906, .818, .713, 17.3),
}
METRICS = (
    ("production_cost_fraction", 3),
    ("popularity_cost_fraction", 3),
    ("agglomerative_cost_fraction", 3),
    ("exact_mst_lower_bound_fraction", 3),
    ("agglomerative_savings_vs_production_percent", 1),
)


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--trace-dir", type=pathlib.Path, default=ROOT / "validation" / "traces")
    parser.add_argument("--reference", type=pathlib.Path, default=ROOT / "validation" / "beir_rebuild_results.json")
    parser.add_argument("--output", type=pathlib.Path, default=ROOT / "validation" / "v2-trace-check.json")
    args = parser.parse_args()
    baseline = json.loads(args.reference.read_text())
    records = []
    comparisons = []
    started = time.monotonic()
    for original in baseline["cases"]:
        ds, k = original["dataset"], original["k"]
        path = args.trace_dir / (ds + "-k" + str(k) + "-trace.json")
        trace = json.loads(path.read_text())
        trace_hash = hashlib.sha256(json.dumps(trace["ranks"], separators=(",", ":")).encode()).hexdigest()
        assert trace_hash == original["trace_sha256"]
        reqs = [frozenset(rank) for rank in trace["ranks"]]
        weights = {int(x): v for x, v in trace["weights"].items()}
        pop = collections.Counter(x for request in reqs for x in request)
        assert sum(map(len, reqs)) == original["chunk_slots"]
        assert len(pop) == original["distinct_chunks"]
        assert max(pop.values()) == original["max_chunk_frequency"]
        total = sum(weights[x] for request in reqs for x in request)
        mst = mst_bound(reqs, weights)
        reference = complete_kruskal(reqs, weights)
        assert mst == reference == original["complete_graph_mst_weight"]
        assert total == original["no_sharing_tokens"]
        assert total - mst == original["exact_mst_lower_bound"]
        production = FUNCTIONS["trie_tokens"]([tuple(rank) for rank in trace["ranks"]], weights)
        popularity = FUNCTIONS["trie_tokens"](
            [tuple(sorted(request, key=lambda x: (-pop[x], x))) for request in reqs], weights
        )
        agglomerative = total - FUNCTIONS["agglom_savings"](reqs, weights)
        computed = {
            "production_cost_fraction": production / total,
            "popularity_cost_fraction": popularity / total,
            "agglomerative_cost_fraction": agglomerative / total,
            "exact_mst_lower_bound_fraction": (total - mst) / total,
            "agglomerative_savings_vs_production_percent": 100 * (production - agglomerative) / production,
        }
        for (metric, decimals), printed in zip(METRICS, PUBLISHED[(ds, k)]):
            value = computed[metric]
            reference_match = math.isclose(value, original[metric], rel_tol=1e-12, abs_tol=1e-12)
            printed_match = f"{value:.{decimals}f}" == f"{printed:.{decimals}f}"
            assert reference_match, (ds, k, metric, value, original[metric])
            assert printed_match, (ds, k, metric, value, printed)
            comparisons.append({
                "dataset": ds, "k": k, "metric": metric, "recomputed": value,
                "published": printed, "decimal_places": decimals,
                "matches_reconstruction_reference": reference_match,
                "matches_published_precision": printed_match,
            })
        records.append({
            "dataset": ds, "k": k, "requests": len(reqs),
            "actual_chunk_slots": sum(map(len, reqs)), "distinct_chunks": len(pop),
            "max_chunk_frequency": max(pop.values()),
            "chunks_over_old_400_cap": sum(n > 400 for n in pop.values()),
            "mst_weight": mst, "independent_complete_kruskal_weight": reference,
            "cost_lower_bound": total - mst, "cost_lower_bound_fraction": (total - mst) / total,
            "unchanged_from_v1_reconstruction": total - mst == original["released_lower_bound"],
            "production_cost_tokens": production, "popularity_cost_tokens": popularity,
            "agglomerative_cost_tokens": agglomerative,
            "recomputed_metrics": computed,
            "trace_sha256": trace_hash,
        })
        print(ds, "k=" + str(k), "MST=" + str(mst), "LB=" + str(total - mst), flush=True)
    assert len(records) == 9
    assert {(r["dataset"], r["k"]) for r in records} == set(PUBLISHED)
    lower_bound_comparisons = [r for r in comparisons if r["metric"] == "exact_mst_lower_bound_fraction"]
    related_comparisons = [r for r in comparisons if r["metric"] != "exact_mst_lower_bound_fraction"]
    assert len(lower_bound_comparisons) == 9 and len(related_comparisons) == 36
    report = {
        "status": "passed", "cases": records,
        "all_nine_agree_with_independent_complete_kruskal": True,
        "all_nine_lower_bounds_unchanged": all(r["unchanged_from_v1_reconstruction"] for r in records),
        "published_lower_bound_values_checked": len(lower_bound_comparisons),
        "related_published_values_checked": len(related_comparisons),
        "all_9_lower_bound_values_match": all(r["matches_published_precision"] for r in lower_bound_comparisons),
        "all_36_related_values_match": all(r["matches_published_precision"] for r in related_comparisons),
        "all_45_printed_values_match": all(r["matches_published_precision"] for r in comparisons),
        "all_recomputed_metrics_match_reconstruction_reference": all(r["matches_reconstruction_reference"] for r in comparisons),
        "publication_comparisons": comparisons,
        "elapsed_seconds": round(time.monotonic() - started, 3),
        "trace_provenance": "Reconstructed from public BEIR archives with released retrieval code; original frozen evaluation traces were not released.",
    }
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_text(json.dumps(report, indent=2) + "\n")


if __name__ == "__main__":
    main()


==> anc/validation/beir_rebuild_results.json <==
{
  "python": "3.9.6 (default, Aug 25 2026, 21:26:21) \n[Clang 21.0.0 (clang-2100.3.34.2)]",
  "pythonhashseed": "0",
  "source_commit": "7b9b7e78155cad86317eccf03d45c9fc8bfaec3d",
  "note": "Reconstruction from current public BEIR archives and released retrieval code; original frozen traces were not released.",
  "cases": [
    {
      "dataset": "nfcorpus",
      "k": 5,
      "max_queries": null,
      "corpus_documents": 3633,
      "requests": 2921,
      "chunk_slots": 14114,
      "distinct_chunks": 3249,
      "shared_chunk_percent": 82.94859956909818,
      "mean_chunk_frequency": 4.344105878731917,
      "max_chunk_frequency": 40,
      "skipped_chunks": 0,
      "skipped_chunk_frequencies": {},
      "no_sharing_tokens": 5039639,
      "released_mst_weight": 2571906,
      "complete_graph_mst_weight": 2571906,
      "released_lower_bound": 2467733,
      "exact_mst_lower_bound": 2467733,
      "fallback_compensation": 0,
      "safe_fallback_lower_bound": 2467733,
      "released_lower_bound_fraction": 0.48966463669322347,
      "exact_mst_lower_bound_fraction": 0.48966463669322347,
      "production_cost_fraction": 0.8439146137253085,
      "popularity_cost_fraction": 0.7228521725464859,
      "agglomerative_cost_fraction": 0.6074691064181383,
      "agglomerative_savings_vs_production_percent": 28.01770504523251,
      "trace_sha256": "197675ed76c3ff3b391b970eeb4e26d9389f5c336f502f353c8f1a5718e18d21",
      "elapsed_dataset_seconds": 3.53
    },
    {
      "dataset": "nfcorpus",
      "k": 8,
      "max_queries": null,
      "corpus_documents": 3633,
      "requests": 2921,
      "chunk_slots": 21953,
      "distinct_chunks": 3473,
      "shared_chunk_percent": 92.02418658220559,
      "mean_chunk_frequency": 6.321048085228909,
      "max_chunk_frequency": 51,
      "skipped_chunks": 0,
      "skipped_chunk_frequencies": {},
      "no_sharing_tokens": 7862931,
      "released_mst_weight": 4024662,
      "complete_graph_mst_weight": 4024662,
      "released_lower_bound": 3838269,
      "exact_mst_lower_bound": 3838269,
      "fallback_compensation": 0,
      "safe_fallback_lower_bound": 3838269,
      "released_lower_bound_fraction": 0.4881473587902526,
      "exact_mst_lower_bound_fraction": 0.4881473587902526,
      "production_cost_fraction": 0.8849423961624489,
      "popularity_cost_fraction": 0.7754403542394052,
      "agglomerative_cost_fraction": 0.6053166433738258,
      "agglomerative_savings_vs_production_percent": 31.598186955582594,
      "trace_sha256": "5fcd46eec98839c4dd0970c6d7691ed423fc5c57993630a6cb101640b8127b39",
      "elapsed_dataset_seconds": 4.95
    },
    {
      "dataset": "nfcorpus",
      "k": 16,
      "max_queries": null,
      "corpus_documents": 3633,
      "requests": 2921,
      "chunk_slots": 41547,
      "distinct_chunks": 3610,
      "shared_chunk_percent": 98.53185595567867,
      "mean_chunk_frequency": 11.508864265927977,
      "max_chunk_frequency": 71,
      "skipped_chunks": 0,
      "skipped_chunk_frequencies": {},
      "no_sharing_tokens": 14903517,
      "released_mst_weight": 7967548,
      "complete_graph_mst_weight": 7967548,
      "released_lower_bound": 6935969,
      "exact_mst_lower_bound": 6935969,
      "fallback_compensation": 0,
      "safe_fallback_lower_bound": 6935969,
      "released_lower_bound_fraction": 0.4653914240511149,
      "exact_mst_lower_bound_fraction": 0.4653914240511149,
      "production_cost_fraction": 0.9243402748492184,
      "popularity_cost_fraction": 0.8323458818478886,
      "agglomerative_cost_fraction": 0.590609250152162,
      "agglomerative_savings_vs_production_percent": 36.10478021759852,
      "trace_sha256": "0edfaf090222296473c69c384aa3b6c7311376b967aaf3be5baf37e61a0f708b",
      "elapsed_dataset_seconds": 7.35
    },
    {
      "dataset": "scifact",
      "k": 5,
      "max_queries": null,
      "corpus_documents": 5183,
      "requests": 1109,
      "chunk_slots": 5545,
      "distinct_chunks": 2556,
      "shared_chunk_percent": 58.1377151799687,
      "mean_chunk_frequency": 2.1694053208137714,
      "max_chunk_frequency": 12,
      "skipped_chunks": 0,
      "skipped_chunk_frequencies": {},
      "no_sharing_tokens": 2042804,
      "released_mst_weight": 968115,
      "complete_graph_mst_weight": 968115,
      "released_lower_bound": 1074689,
      "exact_mst_lower_bound": 1074689,
      "fallback_compensation": 0,
      "safe_fallback_lower_bound": 1074689,
      "released_lower_bound_fraction": 0.5260852240351986,
      "exact_mst_lower_bound_fraction": 0.5260852240351986,
      "production_cost_fraction": 0.8176829495144908,
      "popularity_cost_fraction": 0.7140278754104652,
      "agglomerative_cost_fraction": 0.6248254849706579,
      "agglomerative_savings_vs_production_percent": 23.585848849892777,
      "trace_sha256": "f766395ec8bd8d5d6692a2dd825c8ee92065eb823f30ea1bb4f389c2854c1c8f",
      "elapsed_dataset_seconds": 4.86
    },
    {
      "dataset": "scifact",
      "k": 8,
      "max_queries": null,
      "corpus_documents": 5183,
      "requests": 1109,
      "chunk_slots": 8872,
      "distinct_chunks": 3313,
      "shared_chunk_percent": 66.97856927256264,
      "mean_chunk_frequency": 2.677935405976456,
      "max_chunk_frequency": 14,
      "skipped_chunks": 0,
      "skipped_chunk_frequencies": {},
      "no_sharing_tokens": 3250839,
      "released_mst_weight": 1476550,
      "complete_graph_mst_weight": 1476550,
      "released_lower_bound": 1774289,
      "exact_mst_lower_bound": 1774289,
      "fallback_compensation": 0,
      "safe_fallback_lower_bound": 1774289,
      "released_lower_bound_fraction": 0.5457941780568032,
      "exact_mst_lower_bound_fraction": 0.5457941780568032,
      "production_cost_fraction": 0.8670943101150196,
      "popularity_cost_fraction": 0.7778124354974209,
      "agglomerative_cost_fraction": 0.6395635096047513,
      "agglomerative_savings_vs_production_percent": 26.24060587827943,
      "trace_sha256": "05b1206ba1c9f29275d597be476e3b05de12d348712f25abc7edf0c67a8a762c",
      "elapsed_dataset_seconds": 5.08
    },
    {
      "dataset": "scifact",
      "k": 16,
      "max_queries": null,
      "corpus_documents": 5183,
      "requests": 1109,
      "chunk_slots": 17744,
      "distinct_chunks": 4296,
      "shared_chunk_percent": 82.63500931098696,
      "mean_chunk_frequency": 4.1303538175046555,
      "max_chunk_frequency": 21,
      "skipped_chunks": 0,
      "skipped_chunk_frequencies": {},
      "no_sharing_tokens": 6533642,
      "released_mst_weight": 2922753,
      "complete_graph_mst_weight": 2922753,
      "released_lower_bound": 3610889,
      "exact_mst_lower_bound": 3610889,
      "fallback_compensation": 0,
      "safe_fallback_lower_bound": 3610889,
      "released_lower_bound_fraction": 0.5526609814250613,
      "exact_mst_lower_bound_fraction": 0.5526609814250613,
      "production_cost_fraction": 0.9177666912267308,
      "popularity_cost_fraction": 0.8503979862992187,
      "agglomerative_cost_fraction": 0.6432850162283149,
      "agglomerative_savings_vs_production_percent": 29.90756557437605,
      "trace_sha256": "12d83ebd927d8a038bc0d0f9a1403f1c69074bcbd1c683a65f2e667d3ec0b897",
      "elapsed_dataset_seconds": 5.46
    },
    {
      "dataset": "fiqa",
      "k": 5,
      "max_queries": 2500,
      "corpus_documents": 57638,
      "requests": 2500,
      "chunk_slots": 12500,
      "distinct_chunks": 7989,
      "shared_chunk_percent": 31.24295906871949,
      "mean_chunk_frequency": 1.5646513956690449,
      "max_chunk_frequency": 15,
      "skipped_chunks": 0,
      "skipped_chunk_frequencies": {},
      "no_sharing_tokens": 4636363,
      "released_mst_weight": 1576121,
      "complete_graph_mst_weight": 1576121,
      "released_lower_bound": 3060242,
      "exact_mst_lower_bound": 3060242,
      "fallback_compensation": 0,
      "safe_fallback_lower_bound": 3060242,
      "released_lower_bound_fraction": 0.6600522866738433,
      "exact_mst_lower_bound_fraction": 0.6600522866738433,
      "production_cost_fraction": 0.9672098582444904,
      "popularity_cost_fraction": 0.8421051155830551,
      "agglomerative_cost_fraction": 0.7859665000346177,
      "agglomerative_savings_vs_production_percent": 18.738783177710143,
      "trace_sha256": "e4507d05c7535ee608ca4ec52d3d628c5289db701db0ca80284917d0efadbd51",
      "elapsed_dataset_seconds": 126.4
    },
    {
      "dataset": "fiqa",
      "k": 8,
      "max_queries": 2500,
      "corpus_documents": 57638,
      "requests": 2500,
      "chunk_slots": 20000,
      "distinct_chunks": 11091,
      "shared_chunk_percent": 37.697231989901724,
      "mean_chunk_frequency": 1.803263907672888,
      "max_chunk_frequency": 19,
      "skipped_chunks": 0,
      "skipped_chunk_frequencies": {},
      "no_sharing_tokens": 7370600,
      "released_mst_weight": 2307828,
      "complete_graph_mst_weight": 2307828,
      "released_lower_bound": 5062772,
      "exact_mst_lower_bound": 5062772,
      "fallback_compensation": 0,
      "safe_fallback_lower_bound": 5062772,
      "released_lower_bound_fraction": 0.6868873633082788,
      "exact_mst_lower_bound_fraction": 0.6868873633082788,
      "production_cost_fraction": 0.9793738637288687,
      "popularity_cost_fraction": 0.8690288443274632,
      "agglomerative_cost_fraction": 0.7982279597319079,
      "agglomerative_savings_vs_production_percent": 18.496093341440197,
      "trace_sha256": "b0676cce94eaa31118a31d681d610d9a684d384a67f9acb8803325a797944b62",
      "elapsed_dataset_seconds": 127.39
    },
    {
      "dataset": "fiqa",
      "k": 16,
      "max_queries": 2500,
      "corpus_documents": 57638,
      "requests": 2500,
      "chunk_slots": 40000,
      "distinct_chunks": 16980,
      "shared_chunk_percent": 48.19199057714959,
      "mean_chunk_frequency": 2.3557126030624262,
      "max_chunk_frequency": 33,
      "skipped_chunks": 0,
      "skipped_chunk_frequencies": {},
      "no_sharing_tokens": 14768861,
      "released_mst_weight": 4244329,
      "complete_graph_mst_weight": 4244329,
      "released_lower_bound": 10524532,
      "exact_mst_lower_bound": 10524532,
      "fallback_compensation": 0,
      "safe_fallback_lower_bound": 10524532,
      "released_lower_bound_fraction": 0.7126163622231938,
      "exact_mst_lower_bound_fraction": 0.7126163622231938,
      "production_cost_fraction": 0.9897062474892275,
      "popularity_cost_fraction": 0.9055790422836263,
      "agglomerative_cost_fraction": 0.8180929456916143,
      "agglomerative_savings_vs_production_percent": 17.33982201617669,
      "trace_sha256": "40acd1306a81fd046c491aea549df325f2068baa937ae9195327b61a55cb064d",
      "elapsed_dataset_seconds": 128.94
    }
  ]
}

==> anc/validation/code-tests.json <==
{
  "source": "code/phase2.py",
  "source_sha256": "efc1237d8aacc9a5f626ccbdf349a46794179dc49755f0cfadfc62cbf5d96d2e",
  "seed": 260913692,
  "reference": "Independent complete-edge Kruskal; exact small-instance hierarchy DP",
  "test_methods": 6,
  "failures": 0,
  "errors": 0,
  "passed": true,
  "elapsed_seconds": 2.387,
  "coverage": {
    "small_exact_optimum_cases": 1000,
    "no_hub_weighted_cases": 300,
    "actual_large_multi_hub_cases": 30,
    "boundary_cases": [
      {
        "requests": 400,
        "mst_weight": 39900,
        "cost_lower_bound": 500,
        "known_optimal_cost": 500
      },
      {
        "requests": 401,
        "mst_weight": 40000,
        "cost_lower_bound": 501,
        "known_optimal_cost": 501
      }
    ],
    "partial_retrieval_statistics_fixture": true,
    "empty_single_disjoint_cases": 4
  }
}


==> anc/validation/data_manifest.json <==
[
  {
    "dataset": "nfcorpus",
    "url": "https://public.ukp.informatik.tu-darmstadt.de/thakur/BEIR/datasets/nfcorpus.zip",
    "zip_bytes": 2448432,
    "zip_sha256": "efe5be03f8c5b86a5870102d0599d227c8c6e2484328e68c6522560385671b0b"
  },
  {
    "dataset": "scifact",
    "url": "https://public.ukp.informatik.tu-darmstadt.de/thakur/BEIR/datasets/scifact.zip",
    "zip_bytes": 2816079,
    "zip_sha256": "536e14446a0ba56ed1398ab1055f39fe852686ecad24a6306c80c490fa8e0165"
  },
  {
    "dataset": "fiqa",
    "url": "https://public.ukp.informatik.tu-darmstadt.de/thakur/BEIR/datasets/fiqa.zip",
    "zip_bytes": 17948027,
    "zip_sha256": "32c7df99ed21252fdfb2cf3f5673502a8d245ee0c44c4a133570d92ce2b3ad02"
  }
]

==> anc/validation/publication_comparison.json <==
{
  "completed_cases": 9,
  "expected_cases": 9,
  "compared_values": 45,
  "all_cases_have_no_skipped_hubs": true,
  "released_mst_equals_independent_complete_prim": true,
  "all_compared_values_match": true,
  "comparisons": [
    {
      "dataset": "nfcorpus",
      "k": 5,
      "metric": "production_cost_fraction",
      "published": 0.844,
      "rebuilt": 0.8439146137253085,
      "printed_precision_matches": true
    },
    {
      "dataset": "nfcorpus",
      "k": 8,
      "metric": "production_cost_fraction",
      "published": 0.885,
      "rebuilt": 0.8849423961624489,
      "printed_precision_matches": true
    },
    {
      "dataset": "nfcorpus",
      "k": 16,
      "metric": "production_cost_fraction",
      "published": 0.924,
      "rebuilt": 0.9243402748492184,
      "printed_precision_matches": true
    },
    {
      "dataset": "scifact",
      "k": 5,
      "metric": "production_cost_fraction",
      "published": 0.818,
      "rebuilt": 0.8176829495144908,
      "printed_precision_matches": true
    },
    {
      "dataset": "scifact",
      "k": 8,
      "metric": "production_cost_fraction",
      "published": 0.867,
      "rebuilt": 0.8670943101150196,
      "printed_precision_matches": true
    },
    {
      "dataset": "scifact",
      "k": 16,
      "metric": "production_cost_fraction",
      "published": 0.918,
      "rebuilt": 0.9177666912267308,
      "printed_precision_matches": true
    },
    {
      "dataset": "fiqa",
      "k": 5,
      "metric": "production_cost_fraction",
      "published": 0.967,
      "rebuilt": 0.9672098582444904,
      "printed_precision_matches": true
    },
    {
      "dataset": "fiqa",
      "k": 8,
      "metric": "production_cost_fraction",
      "published": 0.979,
      "rebuilt": 0.9793738637288687,
      "printed_precision_matches": true
    },
    {
      "dataset": "fiqa",
      "k": 16,
      "metric": "production_cost_fraction",
      "published": 0.99,
      "rebuilt": 0.9897062474892275,
      "printed_precision_matches": true
    },
    {
      "dataset": "nfcorpus",
      "k": 5,
      "metric": "popularity_cost_fraction",
      "published": 0.723,
      "rebuilt": 0.7228521725464859,
      "printed_precision_matches": true
    },
    {
      "dataset": "nfcorpus",
      "k": 8,
      "metric": "popularity_cost_fraction",
      "published": 0.775,
      "rebuilt": 0.7754403542394052,
      "printed_precision_matches": true
    },
    {
      "dataset": "nfcorpus",
      "k": 16,
      "metric": "popularity_cost_fraction",
      "published": 0.832,
      "rebuilt": 0.8323458818478886,
      "printed_precision_matches": true
    },
    {
      "dataset": "scifact",
      "k": 5,
      "metric": "popularity_cost_fraction",
      "published": 0.714,
      "rebuilt": 0.7140278754104652,
      "printed_precision_matches": true
    },
    {
      "dataset": "scifact",
      "k": 8,
      "metric": "popularity_cost_fraction",
      "published": 0.778,
      "rebuilt": 0.7778124354974209,
      "printed_precision_matches": true
    },
    {
      "dataset": "scifact",
      "k": 16,
      "metric": "popularity_cost_fraction",
      "published": 0.85,
      "rebuilt": 0.8503979862992187,
      "printed_precision_matches": true
    },
    {
      "dataset": "fiqa",
      "k": 5,
      "metric": "popularity_cost_fraction",
      "published": 0.842,
      "rebuilt": 0.8421051155830551,
      "printed_precision_matches": true
    },
    {
      "dataset": "fiqa",
      "k": 8,
      "metric": "popularity_cost_fraction",
      "published": 0.869,
      "rebuilt": 0.8690288443274632,
      "printed_precision_matches": true
    },
    {
      "dataset": "fiqa",
      "k": 16,
      "metric": "popularity_cost_fraction",
      "published": 0.906,
      "rebuilt": 0.9055790422836263,
      "printed_precision_matches": true
    },
    {
      "dataset": "nfcorpus",
      "k": 5,
      "metric": "agglomerative_cost_fraction",
      "published": 0.607,
      "rebuilt": 0.6074691064181383,
      "printed_precision_matches": true
    },
    {
      "dataset": "nfcorpus",
      "k": 8,
      "metric": "agglomerative_cost_fraction",
      "published": 0.605,
      "rebuilt": 0.6053166433738258,
      "printed_precision_matches": true
    },
    {
      "dataset": "nfcorpus",
      "k": 16,
      "metric": "agglomerative_cost_fraction",
      "published": 0.591,
      "rebuilt": 0.590609250152162,
      "printed_precision_matches": true
    },
    {
      "dataset": "scifact",
      "k": 5,
      "metric": "agglomerative_cost_fraction",
      "published": 0.625,
      "rebuilt": 0.6248254849706579,
      "printed_precision_matches": true
    },
    {
      "dataset": "scifact",
      "k": 8,
      "metric": "agglomerative_cost_fraction",
      "published": 0.64,
      "rebuilt": 0.6395635096047513,
      "printed_precision_matches": true
    },
    {
      "dataset": "scifact",
      "k": 16,
      "metric": "agglomerative_cost_fraction",
      "published": 0.643,
      "rebuilt": 0.6432850162283149,
      "printed_precision_matches": true
    },
    {
      "dataset": "fiqa",
      "k": 5,
      "metric": "agglomerative_cost_fraction",
      "published": 0.786,
      "rebuilt": 0.7859665000346177,
      "printed_precision_matches": true
    },
    {
      "dataset": "fiqa",
      "k": 8,
      "metric": "agglomerative_cost_fraction",
      "published": 0.798,
      "rebuilt": 0.7982279597319079,
      "printed_precision_matches": true
    },
    {
      "dataset": "fiqa",
      "k": 16,
      "metric": "agglomerative_cost_fraction",
      "published": 0.818,
      "rebuilt": 0.8180929456916143,
      "printed_precision_matches": true
    },
    {
      "dataset": "nfcorpus",
      "k": 5,
      "metric": "exact_mst_lower_bound_fraction",
      "published": 0.49,
      "rebuilt": 0.48966463669322347,
      "printed_precision_matches": true
    },
    {
      "dataset": "nfcorpus",
      "k": 8,
      "metric": "exact_mst_lower_bound_fraction",
      "published": 0.488,
      "rebuilt": 0.4881473587902526,
      "printed_precision_matches": true
    },
    {
      "dataset": "nfcorpus",
      "k": 16,
      "metric": "exact_mst_lower_bound_fraction",
      "published": 0.465,
      "rebuilt": 0.4653914240511149,
      "printed_precision_matches": true
    },
    {
      "dataset": "scifact",
      "k": 5,
      "metric": "exact_mst_lower_bound_fraction",
      "published": 0.526,
      "rebuilt": 0.5260852240351986,
      "printed_precision_matches": true
    },
    {
      "dataset": "scifact",
      "k": 8,
      "metric": "exact_mst_lower_bound_fraction",
      "published": 0.546,
      "rebuilt": 0.5457941780568032,
      "printed_precision_matches": true
    },
    {
      "dataset": "scifact",
      "k": 16,
      "metric": "exact_mst_lower_bound_fraction",
      "published": 0.553,
      "rebuilt": 0.5526609814250613,
      "printed_precision_matches": true
    },
    {
      "dataset": "fiqa",
      "k": 5,
      "metric": "exact_mst_lower_bound_fraction",
      "published": 0.66,
      "rebuilt": 0.6600522866738433,
      "printed_precision_matches": true
    },
    {
      "dataset": "fiqa",
      "k": 8,
      "metric": "exact_mst_lower_bound_fraction",
      "published": 0.687,
      "rebuilt": 0.6868873633082788,
      "printed_precision_matches": true
    },
    {
      "dataset": "fiqa",
      "k": 16,
      "metric": "exact_mst_lower_bound_fraction",
      "published": 0.713,
      "rebuilt": 0.7126163622231938,
      "printed_precision_matches": true
    },
    {
      "dataset": "nfcorpus",
      "k": 5,
      "metric": "agglomerative_savings_vs_production_percent",
      "published": 28.0,
      "rebuilt": 28.01770504523251,
      "printed_precision_matches": true
    },
    {
      "dataset": "nfcorpus",
      "k": 8,
      "metric": "agglomerative_savings_vs_production_percent",
      "published": 31.6,
      "rebuilt": 31.598186955582594,
      "printed_precision_matches": true
    },
    {
      "dataset": "nfcorpus",
      "k": 16,
      "metric": "agglomerative_savings_vs_production_percent",
      "published": 36.1,
      "rebuilt": 36.10478021759852,
      "printed_precision_matches": true
    },
    {
      "dataset": "scifact",
      "k": 5,
      "metric": "agglomerative_savings_vs_production_percent",
      "published": 23.6,
      "rebuilt": 23.585848849892777,
      "printed_precision_matches": true
    },
    {
      "dataset": "scifact",
      "k": 8,
      "metric": "agglomerative_savings_vs_production_percent",
      "published": 26.2,
      "rebuilt": 26.24060587827943,
      "printed_precision_matches": true
    },
    {
      "dataset": "scifact",
      "k": 16,
      "metric": "agglomerative_savings_vs_production_percent",
      "published": 29.9,
      "rebuilt": 29.90756557437605,
      "printed_precision_matches": true
    },
    {
      "dataset": "fiqa",
      "k": 5,
      "metric": "agglomerative_savings_vs_production_percent",
      "published": 18.7,
      "rebuilt": 18.738783177710143,
      "printed_precision_matches": true
    },
    {
      "dataset": "fiqa",
      "k": 8,
      "metric": "agglomerative_savings_vs_production_percent",
      "published": 18.5,
      "rebuilt": 18.496093341440197,
      "printed_precision_matches": true
    },
    {
      "dataset": "fiqa",
      "k": 16,
      "metric": "agglomerative_savings_vs_production_percent",
      "published": 17.3,
      "rebuilt": 17.33982201617669,
      "printed_precision_matches": true
    }
  ]
}

==> anc/validation/reconstruction_manifest.json <==
{
  "reconstructed_on": "2026-10-25",
  "timezone": "Asia/Singapore",
  "original_frozen_v1_traces_available": false,
  "retrieval_source_commit": "7b9b7e78155cad86317eccf03d45c9fc8bfaec3d",
  "retrieval_source_sha256": "45e102e14502ee6371a9198a6274e0ce81e02a9212b479f84694451d8c72a05e",
  "pythonhashseed": "0",
  "tiktoken_version": "0.14.0",
  "tokenizer": "cl100k_base",
  "encoding_sha256": "223921b76ee99bde995b7ff738513eef100fb51d18c93597a113bcffe865b2a7",
  "datasets_manifest": "data_manifest.json",
  "traces": "traces/",
  "note": "Reconstruction was run using the unchanged v1 retrieval code; v2 certificate checks run on these saved ranks and weights without a tokenizer or data download."
}

==> anc/validation/traces/fiqa-k16-trace.json <==
{"ranks":[[51106,40146,54837,31443,20778,32732,51089,7131,31657,38091,51961,10126,14900,33599,50872,5293],[51106,38239,44472,55920,40146,1800,37525,8023,14473,6300,2748,43820,4538,14900,26294,20117],[11197,50814,38319,48523,22918,27406,50324,53374,21257,10129,46217,38584,5438,33891,13799,53215],[18189,53836,7560,50278,38149,36768,11825,2503,12236,21844,55705,44982,57204,27778,3468,20228],[13758,1878,21916,45451,21105,52131,12189,32732,37843,14084,43715,23749,12705,32769,12581,25180],[14900,50531,27453,16176,25,30319,12907,54006,3171,18910,2449,44853,44821,51994,39265,11666],[56841,9563,38500,53080,13149,27320,57528,827,42163,8205,52131,7131,28364,634,34151,11893],[18536,32732,56530,8301,23666,39517,15189,38721,11295,39677,18517,24819,12581,4519,17608,50018],[8397,30532,48888,25755,4702,11982,50824,28496,48486,42494,30795,26338,30021,1245,25946,43681],[38372,33785,37120,48892,1052,49068,49450,52501,14699,49787,12115,19133,47260,6805,53676,43148],[12468,25249,34871,18648,43664,47188,28981,19451,25824,18728,16329,31966,28901,27088,36201,19028],[20092,30281,51306,29346,23990,46636,29822,6712,42914,10220,14918,11462,51619,24553,42303,47143],[7131,9474,3322,8301,23666,12579,32732,14914,38239,51967,41070,25986,13038,42978,46344,37525],[28360,34871,40455,54986,15519,51227,25,13564,55475,30240,39472,35475,50304,14258,33559,45592],[32978,21024,41068,12596,23053,18159,51485,37955,4319,28775,7135,13991,16727,22713,30325,11732],[34186,7251,23666,26562,45157,32531,35517,25986,43040,17028,27421,21461,18805,34285,22531,37525],[1672,57421,160,16025,56314,3362,29438,4704,26562,42943,929,15884,8070,42414,14384,36845],[21507,52095,21544,33806,56916,41135,29346,50814,3433,32724,50324,46540,5458,50531,43336,25755],[46940,10985,38868,11795,49010,40087,13966,16536,26437,12236,49415,2083,1289,54858,31951,40668],[38319,56767,53161,17565,19465,37649,15408,46540,5315,23123,6616,33698,2909,1816,55625,36959],[20498,21255,20459,8397,1602,50592,8205,29238,14911,56704,43172,1722,32732,38580,36374,27071],[40829,38697,41769,7762,31349,41761,103,14429,50047,33941,24612,57449,43142,1111,3498,4037],[15626,4870,25038,52500,35021,45268,7430,28553,54552,42390,15851,43713,54497,7020,8820,51451],[40632,7865,55991,22918,41236,15189,12907,2909,13758,32732,56767,25755,46540,49537,55675,25038],[42879,15327,8193,23990,35682,42303,29822,45667,43060,28469,21493,34865,40871,29346,14918,38717],[14710,23978,26894,18966,10185,18580,22812,28534,39474,25038,20794,35805,23417,32130,44502,8556],[45131,2978,46515,51522,14591,7266,56672,25038,56790,37520,14648,4539,33178,9859,19243,20422],[17387,27569,17200,52131,24804,37520,37525,6560,38239,33184,3301,30170,11349,42333,30390,29511],[18352,12063,35628,15896,17820,1774,37075,35857,56627,37329,46676,55907,7921,38178,37397,51224],[52131,36058,52619,8070,21916,17200,1878,9563,37843,32732,51682,31522,12581,49010,23666,34511],[54846,41697,31257,26420,34340,6230,5737,45446,22945,39593,30628,8770,11412,44180,49329,56956],[29916,6290,29727,38229,11701,26914,28394,40078,37453,36031,21274,29996,234,36060,18545,43071],[43715,37636,748,12600,56767,18777,15189,32411,22449,40234,21507,3560,41780,11923,20102,47800],[12189,37223,47859,21385,39265,34447,35812,7698,28860,20092,36393,53050,47512,3139,2306,29735],[14267,13127,38319,8749,21076,35281,5971,15315,21460,29834,10122,15396,52570,504,32721,53894],[30426,20102,52095,21507,24651,13758,56379,12093,42147,8696,47715,29803,46051,40825,26563,22320],[37627,27329,54916,18379,14267,15247,30705,6382,41153,856,16082,28981,42232,14358,49252,7578],[32471,44189,28264,26273,18092,52131,57063,55639,44098,29763,56051,36654,17990,13888,40095,4474],[4014,5210,12517,39450,20625,18038,40643,10365,49026,16863,2,3251,17772,44472,50622,34611],[37525,38239,22282,20756,51967,34417,3322,55449,54837,41070,1051,18984,42978,52095,45157,31657],[53117,50278,55418,34572,12907,6230,51986,29536,26987,27240,20232,30903,44987,16708,38159,2398],[24553,4014,24551,50439,20625,55157,50385,16798,32963,34745,49329,21544,45899,38542,16857,14267],[38500,30021,10606,37636,44634,494,15208,36315,29996,27071,33265,55755,32936,8205,40977,18805],[38239,39009,8922,8620,51967,8863,50060,23626,46879,7939,31198,41465,51913,10325,15042,42978],[28553,1795,12753,30812,26467,41697,35443,13956,20801,9895,7275,18089,7940,30041,34594,48411],[34186,12705,23666,55121,12902,37653,1800,19388,46264,39103,25180,19556,12988,1802,26562,34095],[38239,41070,3859,52095,52656,19704,16091,32551,23666,48653,9474,37525,20602,46108,3009,5584],[47486,16786,17732,5299,3403,40036,35809,51582,32977,33979,615,32531,33410,38194,28017,8640],[51619,12907,52529,37382,50531,19942,3433,18910,26310,40197,28981,27453,6637,30319,53431,26262],[41070,14948,7292,33427,10683,4967,16939,32929,38579,50556,10040,11011,40718,6411,21383,52065],[29996,28859,7131,17200,52619,51682,9563,8070,55755,47173,39709,34511,36627,41747,49009,29890],[8666,57311,13154,51961,8777,24551,2407,3661,54596,24837,42978,28699,37052,16857,16103,28981],[7131,37520,6985,38708,15189,29813,34432,2398,6948,52131,24651,11542,46947,3888,36393,46110],[26980,28013,9588,52962,12091,17126,6134,39280,40997,32884,36208,490,330,13941,17411,559],[31377,19363,51495,5584,17907,54986,48133,12006,55963,24551,50782,25448,16798,56767,47143,8335],[46693,57204,8522,17032,42383,16499,51619,56314,5804,20602,47800,23428,36849,41085,39209,27320],[34285,33195,32473,46817,27460,16628,47694,28802,7021,39494,30124,21091,9831,20700,37885,5943],[53215,6924,41129,38907,32887,9197,9643,38631,29616,10213,15377,3505,14327,35569,48014,19195],[42303,48714,42943,6685,45611,56604,30024,49180,9416,35384,34936,25180,10433,16496,9771,8301],[37636,55612,7131,21590,32936,2774,38500,44634,35414,19683,45518,28496,16273,34845,29996,48771],[7430,10875,54362,39351,20122,39962,37171,45626,54976,20118,18276,1324,1054,36513,6944,51819],[50373,3697,52083,53075,43957,37064,2916,51457,13781,30029,27921,8580,25071,36788,47113,33971],[25038,28102,38332,29045,39513,36105,11474,15746,6535,11988,52464,27472,23386,8953,56246,41955],[34186,28346,23666,18805,26562,51682,29996,18288,22531,25986,45072,32531,17200,34285,17467,34151],[40643,19836,21397,10365,21558,12517,10981,50290,40859,53379,39183,23130,56549,21452,23209,18375],[1196,45996,16388,34468,21195,51306,22601,37734,8749,17820,8598,56314,48714,13560,9072,13894],[46598,29542,32989,3855,3973,7816,35163,36398,33664,56600,20087,31360,54442,14001,15784,30236],[14936,18605,47486,13480,51697,11289,51582,53924,32977,3290,48652,24007,50638,45548,21333,27071],[47550,18036,34411,33086,5681,6906,17366,4875,42754,21789,35176,57100,1819,7073,50350,34786],[11787,29592,2124,40196,12600,1000,5947,12805,52114,50782,18906,43681,31546,3741,25038,36672],[10883,26738,6924,33502,40125,43120,30989,1532,45994,18817,26060,21642,48100,4991,33474,19606],[32569,18702,39878,48709,19051,28177,26298,15189,50551,11612,53371,17421,6007,37924,22899,37043],[32840,39388,36924,20749,13796,28374,31910,18741,36417,29766,29755,57508,31023,28699,53850,46763],[9966,49399,494,47664,12632,4699,22338,50373,33474,42460,17409,20825,18783,6924,28922,35825],[14918,51227,1338,26655,50385,23563,29054,23784,55821,1173,38834,43025,45612,57557,30319,18536],[19504,28123,52101,40130,3322,9232,18980,5333,33427,34496,6732,27113,20529,1586,34614,45537],[34285,29825,46534,46817,16628,49009,33725,23833,38609,8922,2430,27460,46106,9831,7021,52471],[37382,43489,4107,10351,33362,3064,36821,22601,428,5487,40140,7714,21189,18780,28010,16895],[46068,41889,34819,3170,16970,37605,52459,11794,23876,26951,45549,494,29616,25479,19367,43986],[52401,50824,52397,25755,1039,15750,57020,30666,18705,50764,40780,43456,6615,22524,37732,1497],[41722,15960,7929,13770,43296,22244,13475,8964,27491,52376,18143,54187,44528,48906,53052,11739],[30532,15178,43681,37238,4134,45414,34432,17871,42176,30795,33074,29634,36387,37895,26799,48216],[15372,6937,4591,4474,1542,39468,47300,12063,21267,41095,44006,23720,25504,31930,12017,10794],[14062,23230,19831,9169,32471,40191,38426,18092,26273,49089,38826,35737,9336,38486,29763,21095],[40125,14008,15146,56516,9913,42779,1376,48741,45994,54636,26738,12734,17292,43719,27853,30778],[14816,37500,38229,39348,47999,3756,48714,53581,44848,7550,33628,44990,9490,47162,44964,32451],[6924,10433,11298,21460,11835,33133,42847,13624,36294,53546,4479,19774,40724,7152,27808,5044],[10704,29870,55294,39710,41234,28665,1915,37746,13287,30104,14081,22055,29312,38566,8175,17383],[16250,55122,14285,53551,35771,56731,33340,48887,25716,49896,6696,265,27667,25940,43488,2540],[6924,31257,19774,19606,56604,42460,42879,46303,37382,27921,49038,34670,24819,13675,54800,14008],[6070,25460,12785,13608,34433,42674,9386,20953,49121,4935,53537,15541,231,29066,21555,20862],[44452,4805,29048,55745,44795,33370,51480,7611,16427,5901,45539,41300,46258,2346,6635,24394],[35771,41784,16918,46940,26693,10039,28753,860,48556,56682,56789,29698,51426,32158,45340,33115],[27216,38903,23861,51708,15552,33850,16708,8711,48351,12348,42848,26879,26861,29667,33209,1572],[9439,44411,24819,41758,31966,50654,18910,13781,24553,23666,49329,28242,51087,6356,8584,52131],[53114,3333,49607,12510,28051,3529,55141,5047,47940,27793,34287,55337,27299,3859,50839,29386],[15752,49638,23500,16604,17871,37949,4305,40977,28553,48380,12756,41838,31406,22994,45723,32571],[8239,8586,50380,49399,27468,30679,34863,47976,34030,28632,11352,53436,39129,33884,1227,38108],[48011,31033,47330,12763,37046,34445,42835,3405,52734,25144,48220,18377,24597,16025,37618,14663],[24199,37083,16996,53186,105,19169,31660,47746,22179,25162,44496,47056,54473,57110,40025,5754],[15189,38319,30191,34865,26167,13850,13127,41551,28929,6963,26329,41959,15396,52518,8749,3837],[32592,11004,40999,41337,15297,46241,7444,21285,16755,23125,16305,20348,43982,18840,56935,28510],[13853,51110,50844,2529,31325,39081,26738,15887,7678,31238,24819,37291,53500,6829,37197,21118],[57204,6064,41371,45803,18759,14436,48581,19217,12694,36585,42468,53371,48649,4510,3423,17520],[26119,12236,22545,54858,40895,26557,5872,23368,52794,10453,48048,54475,46691,35331,49641,43334],[38217,5847,49125,49196,5751,36604,52084,55821,16709,33857,40478,26924,31991,29136,20148,3871],[54219,34511,19814,39995,6924,52619,40480,40890,14671,6403,53596,3083,4847,33650,43921,24977],[18254,46754,42481,11619,55334,50855,52889,43320,35787,34842,35327,57358,35711,5639,19539,50089],[32281,10273,846,23274,20937,5886,20690,43173,3217,50141,31609,56227,47265,31238,22784,7416],[3555,5569,47694,21079,6151,36433,48906,55215,49923,38296,11621,28013,29092,38609,40492,44953],[33109,57454,43092,4302,54767,4567,30931,29548,14671,17954,28849,40482,50726,47717,14468,50058],[34453,6716,18649,43334,39101,31721,49702,38663,8177,48546,33959,1454,8283,8696,34071,8584],[44274,1131,18503,55814,14306,31680,26430,37778,27146,25218,15994,40606,43819,24016,15204,7961],[35544,48881,7746,38049,53075,20026,15505,22269,36290,42547,8584,14795,31615,39686,30709,32095],[14008,9913,1106,3893,34735,9458,48741,8035,12734,47918,49337,51522,30925,57255,5355,21023],[24419,13153,38717,42460,54084,55764,51619,22723,47512,29346,48034,2716,30596,38092,21493,30281],[5755,22311,39753,57421,30528,43000,45111,17455,55544,2021,16454,2037,533,16722,14314,45679],[37525,38239,14267,9474,1800,52338,33692,9740,9727,37052,48845,7675,25442,21718,14278,48034],[14267,54946,35718,31522,6835,53775,13480,4643,50963,6413,1076,56889,16352,49373,50241,8530],[21916,742,15812,56069,22612,34670,32958,56241,553,57204,43573,10440,36821,33082,6712,36796],[33410,38292,49923,29886,52298,16646,8246,33094,26921,16614,33506,32673,5802,34186,11095,46534],[22415,56314,33513,13560,47169,22601,10351,44794,53402,36821,39294,37975,7487,45899,28706,39125],[55325,28068,40243,3475,53391,40533,9338,36041,9977,3187,44476,32924,51717,45915,724,47787],[47976,12436,50191,31991,34628,56986,25341,20551,56407,2412,41474,53410,49998,21506,16176,2127],[36100,51636,2981,28904,46244,19362,46270,34800,22248,32494,10229,11928,23073,4033,3379,48168],[56843,46698,26557,6801,9340,22182,38037,18978,34610,12265,8669,42141,46909,12606,46525,50441],[34936,3837,7295,52667,15246,36821,1774,55466,31130,22612,15951,51522,9416,55204,30973,37382],[36315,13621,37085,48714,34278,39865,5625,25946,160,35990,10836,28586,44634,48971,27216,38500],[18143,16495,41722,15960,26914,11794,29996,27828,23565,8263,13475,37453,43296,28657,37197,16367],[53499,45602,47879,16822,40633,45594,32870,28519,30137,24888,30284,6010,55395,20194,50249,36845],[34873,54404,21555,3322,54694,18927,52338,42985,22661,29595,27997,34451,51271,3736,13647,40000],[22975,27044,14616,51701,11853,41457,35660,39940,29415,14263,32494,45617,20152,32230,35592,25067],[56410,37523,52764,55126,53468,18616,386,52939,37615,3131,47180,15091,47157,32536,21073,30103],[8397,30775,29238,25310,57329,52316,13013,20789,52288,38500,21548,47099,1196,6307,12348,30021],[28313,7583,27744,12579,21553,35864,23327,36987,29698,1300,35870,56401,47345,33632,20694,16831],[37382,24419,26370,12597,17844,41712,6924,7295,52860,40640,54992,54759,3837,43749,29834,32364],[40581,47270,43719,3276,2916,27112,41021,56530,45351,4519,11310,44990,25218,15290,1658,10777],[22244,31379,53468,27208,37732,43614,21772,19869,40643,15408,42256,32831,4508,40146,55821,5747],[2952,26557,4293,16201,55491,30913,1560,55165,52873,40723,24992,43574,54336,2306,3565,27130],[8055,49063,8337,4762,29685,15356,306,10053,32771,21946,30024,29095,2356,29930,20929,12352],[24046,49973,37617,15946,10936,56864,31525,6582,1299,22522,48880,42146,25310,32444,17397,16705],[4931,1285,50228,34324,42435,26734,14666,13166,41232,20835,37648,53954,6404,42046,51081,36420],[12465,25113,24419,15052,53581,27442,11993,22786,55764,37382,28348,41959,42872,11462,13361,9636],[44270,47143,54990,34575,24550,36742,46190,52217,54763,48963,46299,43982,3837,12766,32288,29834],[51715,49963,16329,4372,30405,53987,42067,47736,16710,30426,31177,15052,30845,30281,29999,20572],[38159,23565,4148,28064,55350,2607,21371,43158,21946,9382,12070,25482,39029,38006,3728,57116],[55721,45195,49097,32840,51734,22723,12235,15179,51291,44472,29684,47894,7395,47861,13790,51619],[33474,35401,23085,10844,54800,45628,4186,20658,11310,9913,5370,47270,52396,32339,38223,48786],[49063,2356,13719,6279,55418,2398,12907,51608,6230,35371,32771,12592,34572,36349,57579,9534],[35755,48455,40573,2912,2648,695,31660,40632,9922,8204,45648,28381,45839,3831,8669,50047],[36796,41260,44545,32796,40631,15189,3685,40025,47976,17810,9416,40234,28109,51619,40504,28237],[8696,26515,25218,56379,49337,10883,54161,6605,23038,18110,9458,476,28918,22149,28010,38295],[5210,20625,4014,40643,23261,44472,16563,43913,18038,32746,2816,10365,50622,48132,4528,1640],[37525,22723,38239,31443,32800,1800,40455,6171,16984,37052,56291,5333,11085,53473,45941,52425],[17126,17194,50168,52301,47676,36565,53384,51104,46789,9061,24116,55441,5604,55690,15217,55238],[37153,3369,51416,32321,1067,53696,41080,2126,29723,34036,8892,27254,33201,39203,39555,53054],[10851,10185,50385,16262,5625,53135,43880,42951,17263,21507,13527,50531,44384,17292,18846,49399],[40078,44528,7100,38384,54876,43302,25801,51778,5138,38631,30440,9033,43634,29516,51682,28004],[3354,36035,29546,17116,3874,14195,25290,13325,42417,36859,38680,56065,55696,50714,10750,39215],[56725,41712,21507,57269,21544,14294,17795,39136,13294,45899,39294,38664,50439,9072,26310,16798],[13879,6857,19715,31561,21994,3644,17428,11285,31723,5607,54858,45797,16301,49697,41025,54475],[30021,52487,29996,47395,10438,54652,28130,38464,36332,28496,28051,29916,4855,38500,10606,48486],[31661,10351,33362,26895,46947,27378,45629,16798,50304,41847,5487,6716,39731,22612,24302,24551],[8589,854,53962,25830,45691,6508,56026,41602,5515,45994,55121,28780,5362,10721,21128,33362],[22937,19814,18517,49038,12899,42303,33577,32796,21460,32958,48193,10433,33650,30191,9416,30495],[42303,18636,3697,57513,2916,50216,57630,51522,42119,51081,27921,43281,50114,32691,36788,5892],[52725,27811,13287,17484,33321,56026,11653,28232,13768,19267,56477,971,50051,28059,10045,26875],[6924,43373,40125,18684,33659,45994,33219,34735,27447,54800,34865,34212,38358,9913,10682,30726],[46763,4372,703,32676,30800,46102,9169,49963,12491,37050,31177,11195,51715,44989,18648,18050],[47589,40990,57494,5316,35808,18764,19330,15485,57610,2962,28303,18640,56802,52230,25930,54181],[14272,6490,41247,27071,56269,37605,34765,8205,39494,4805,26951,1471,2445,16603,33040,35993],[12197,55681,51426,47961,8762,7193,27712,46001,51704,33545,17478,16911,21972,57552,32785,37347],[6374,33159,56600,42699,37652,9169,2663,51917,33522,51694,16476,53956,30925,22275,33557,13063],[8193,15327,29606,4186,27921,33968,18906,27585,19016,46184,56530,49914,6608,36153,51614,35162],[21493,2716,42872,25113,41959,54084,21507,42859,12465,11462,47073,55978,51619,8193,45163,15185],[56234,47266,56026,7581,47591,25986,46027,18143,43554,25830,33691,40492,16923,31835,8263,50317],[56379,43120,11776,25218,9458,4341,6605,24188,57448,3697,29585,50298,48100,22149,40125,22363],[40799,54588,38161,6435,24589,44894,6274,47164,24584,33884,14665,19565,2745,25265,38506,13732],[55100,57006,9049,33643,49512,34661,25488,5450,50158,30331,31945,38500,47844,11138,36026,8290],[35724,23478,43948,35514,27386,46832,21762,15075,48325,34660,26470,22139,19233,7587,2145,9012],[55100,36943,11155,49860,50428,22102,4402,52230,12348,41847,45316,39446,8263,53649,25089,53097],[25321,13799,30104,36987,392,55275,42483,45825,36529,54389,55455,25214,38925,33742,30425,43253],[48077,44230,46110,7558,31925,25180,29813,52619,15297,35957,43903,19565,34936,24584,9030,25462],[11931,43918,37355,33680,48251,17596,34434,14606,12799,14485,40536,19611,42148,2616,30438,38450],[12829,48187,16313,47532,17463,8454,34462,45903,51061,1331,52606,38411,12101,5845,37820,47814],[31522,34030,4262,33650,10712,37381,3860,30536,10974,42303,50241,19519,5435,23180,48396,53452],[3691,40619,29827,56803,39118,38112,14000,12433,28004,8953,24489,48901,23417,22249,20794,21466],[37064,10844,4695,36153,12432,52705,5370,17882,20844,32179,15540,40081,43957,39004,25218,30789],[40999,1630,14763,50950,12897,53157,39310,21763,25017,19308,7598,8607,22677,26810,36071,27635],[44294,42227,28945,12281,46325,22281,26987,26012,16795,78,32841,47676,14006,22713,40019,8668],[53689,13758,9416,54694,46852,39075,51121,47325,37026,99,10534,18575,1236,16742,51522,30761],[22351,44208,4394,26540,16657,7558,47829,29813,25462,46110,13915,43646,19784,43903,33324,28351],[30117,2997,18208,33536,20102,10712,34871,16084,13758,43162,10220,12465,40285,10955,43278,11837],[5333,30255,55985,52596,51592,18927,37050,24174,38997,47188,39951,10336,36288,11195,17000,35783],[47188,34871,1824,40975,19444,2269,30076,10220,44187,38358,28901,54219,39677,8347,4768,37271],[23634,18517,26737,21423,8301,35424,34735,56530,21672,55350,25526,11310,20521,25791,57501,49746],[50183,16656,32364,55953,36821,22937,3837,34865,31522,19814,25847,3086,8227,33650,6924,40631],[23666,44472,46623,42092,5676,34186,5333,14900,55066,25986,39136,49293,6070,8773,34095,18536],[13193,18684,14778,29585,19606,49681,55238,25368,25480,14915,26300,29761,3893,14008,50462,28386],[17586,13251,28074,32592,50770,20565,7444,23125,49402,3728,25347,52531,44859,32600,53073,680],[11654,5751,51903,42612,11621,51081,28568,9469,41700,29933,51410,3906,15279,26487,8239,43092],[26675,28098,2416,2697,161,16651,34819,54921,5771,17791,43192,30537,24529,26828,18664,53080],[38114,23637,50370,13489,25308,36248,35477,52411,5491,22287,31556,49537,48602,31797,12281,15923],[16629,42270,36374,43560,41706,43158,56876,15884,28098,16651,14333,55350,20553,34819,38002,43880],[54960,45148,57173,24524,28232,20643,18455,39260,44081,4805,14242,305,4444,43466,28173,19865],[2041,39925,12220,38762,27557,16147,5905,13031,42772,29942,49155,22342,2822,55836,23221,5042],[20028,37458,34488,18583,52444,32205,43920,5106,29890,7477,39596,51206,38389,46144,26842,15155],[50717,36041,40561,1035,41182,46103,686,35594,2306,24007,50638,23987,45825,37178,38120,30481],[31713,51457,34810,17902,50983,27921,11871,42282,7135,31522,750,6960,33219,41025,54860,7417],[44386,53080,43192,6228,7286,11349,32016,17791,17804,20287,20588,12807,43834,13475,55787,2212],[2617,52115,29164,6941,23302,10118,44750,19883,37652,10359,55846,33881,28240,44149,1188,40243],[18517,55953,22937,15630,19814,29375,33650,28624,34865,8227,9416,37493,49038,34670,903,42303],[7335,8125,21801,56532,40369,24017,3276,32179,40081,27887,18676,35544,19122,5370,29340,28646],[328,40723,33149,36041,12427,10762,14775,49790,27130,40947,52043,46670,17544,12243,3126,37766],[26262,24553,36821,40631,43715,31802,35682,7026,2714,44990,23990,39517,6924,160,27633,21460],[47711,37452,22234,3813,28921,11380,43959,10481,12907,35865,37815,45055,36796,15084,25,15588],[15178,43681,7521,38564,2926,38092,48869,16499,49702,15305,2356,17871,42232,7182,19926,31453],[2413,13325,37050,28759,2028,29044,3354,6527,57531,46860,9436,24623,32363,4355,47489,35885],[27569,37221,20507,6091,45970,53845,3301,28751,1774,36832,50296,46997,19797,55466,21338,50062],[36035,3420,17255,28023,36859,33092,12372,35879,19070,15223,39834,48007,50076,48022,26675,42481],[19016,19051,6924,26738,19814,18517,51522,32796,9049,22937,54219,3086,49180,19774,12734,160],[22027,17719,12236,28392,47184,47266,3403,18372,31835,1131,52060,40492,39242,50317,8719,56446],[176,18702,21590,56682,15059,30299,15884,8364,3092,37006,37453,1253,34476,18291,9881,28818],[2398,19565,28657,24584,48592,26530,25462,6948,32275,25096,2882,31925,31066,47649,7558,22353],[24819,26583,4442,57489,31130,773,56277,5772,39028,4065,3800,34936,37676,6527,36416,23597],[48783,54850,14583,56616,20340,55820,34586,2388,12490,31694,6705,28320,52301,49201,11073,11546],[31257,30794,18494,20658,33474,54800,32179,41574,24756,53075,11310,47446,48818,19606,18214,10844],[52896,37525,33692,44472,37611,46613,25417,48845,18727,36523,28054,30061,46617,51089,51961,45592],[9913,875,48741,54219,27959,14245,27853,31257,33219,37500,41212,7803,33450,33805,16373,27776],[11232,30353,5619,25924,20376,54470,21515,380,36132,24021,56204,40704,51150,5337,46272,25394],[39305,2231,48153,14911,32105,28918,22534,27523,43554,54503,8586,52131,5283,37008,56731,12039],[46138,35489,31362,56029,30579,20676,10957,3520,54867,53099,22523,20623,29867,44436,28182,46235],[56861,11170,52959,6721,25083,28615,392,27277,46246,30438,36478,13165,51672,32321,11262,13634],[5355,35231,3124,39129,26227,4604,4341,45538,48837,31206,3165,51961,8696,43748,8301,20291],[41236,15247,7740,37371,11375,2725,43557,34199,3044,17986,4442,18076,23044,39284,40508,47596],[2356,5276,4801,31750,6615,806,41673,37732,20465,50921,248,10053,42779,45052,10239,33511],[41525,42629,22949,45683,55302,38156,37951,27909,20638,16189,41096,27008,34530,43444,52469,31360],[56604,33474,54800,18494,4186,10844,35401,29817,40015,42879,11310,20658,31615,32339,23085,6186],[1503,44603,44901,53783,24903,3742,17785,25994,12767,23499,38149,10175,51425,20033,26932,8897],[51946,52805,298,29053,57494,181,53433,2254,47294,31021,55350,45,25368,2864,3092,25482],[41812,15360,25448,55418,7961,37050,45234,43489,8795,49702,23155,1241,18208,43748,39616,24551],[38088,46555,2859,36841,38033,21772,26485,38110,29122,51505,32881,32209,57344,52911,56678,30908],[44841,48893,54947,52763,50551,42327,2047,5487,19853,43278,46195,11476,7333,44804,10070,34200],[41070,48100,9913,23908,40724,30666,28568,37525,1859,45157,17387,24191,47384,2021,5198,46617],[56775,10726,45669,25415,6337,23329,24726,34485,40103,20528,41590,31177,27312,26008,46316,33002],[5487,6328,6059,23952,55529,33518,10194,30335,43489,22612,34278,51610,5865,43390,50049,9500],[49048,40377,30536,24918,47378,7305,105,41247,7100,28288,7888,57058,36179,54571,24599,462],[26273,56246,49966,44384,5877,11583,42847,34060,41948,21466,16987,35054,24980,36974,53956,28878],[33474,17950,9913,54800,19156,23345,1406,52705,34118,19016,11700,7712,43748,5687,4186,29761],[43779,31381,23911,39310,20030,22141,37583,55289,38767,4919,29938,2579,49434,36314,23883,2003],[5101,31305,34258,25480,23554,36332,42602,34819,9522,27794,17791,28098,6704,5771,45679,27312],[57616,42951,39118,41712,29834,18705,10336,30669,39129,55792,18038,56069,47192,10297,7193,955],[37075,5636,33599,16103,33884,14339,3583,52705,49249,39887,18050,45994,38092,28980,54219,4186],[38358,33659,43142,871,14627,25385,9759,44009,35414,50109,45742,51385,20747,45459,4587,20978],[23076,23022,14692,20336,17583,15729,24101,26522,36032,49125,50229,38722,21116,21897,38486,22887],[22129,5520,42303,27365,21460,48714,45611,30024,9416,52525,49180,903,39995,10433,6685,49038],[31257,1274,33474,11989,19606,26300,4587,54800,23345,28946,7520,14008,8696,18503,34212,34497],[13231,56098,14388,33879,44958,9394,56327,47934,49719,46941,14081,51493,2049,51799,3400,12469],[8301,22612,43715,18517,54219,31802,37382,10712,9416,55953,31126,45908,13564,22937,25714,3837],[38459,50241,44060,50191,35682,1076,39517,5435,16503,18441,14315,1921,10433,7997,23990,38178],[15262,8770,20064,34699,34340,9901,28585,54304,22393,51983,24615,9325,39350,41729,10971,43535],[42256,50359,20875,32831,57022,886,51623,3019,47268,9635,33715,38106,44605,47863,41945,38352],[4078,43611,53647,1259,10770,40669,5383,51762,4048,57211,41955,52926,279,31643,42294,41147],[6913,34140,51636,26999,35930,40246,35837,24537,34628,14863,12843,42225,2127,43870,54024,24413],[39554,1325,52792,34699,32676,43719,15149,22414,54870,16329,28290,52901,38695,2275,39891,4088],[11104,57173,37904,23594,16040,5044,1406,50916,43957,50216,14294,8324,57008,26482,56857,38092],[18705,17263,56218,47192,43456,42872,24419,52397,52114,15750,44175,52401,25755,52860,50622,45899],[28287,29298,38664,25448,26310,41483,48888,6435,39517,52518,6835,24837,41812,44411,20625,44853],[32680,19730,19723,27443,12466,48968,44867,6237,13931,49873,9474,8837,36732,47472,34744,35098],[29828,8236,49129,16961,2170,34895,43973,9764,34183,35969,43639,30401,55466,56120,25795,44510],[490,30076,6554,18759,38092,28658,9907,17608,45525,35414,24808,11743,27898,51568,24882,1859],[13154,1016,36002,15629,31158,33102,48046,30631,11133,17336,8451,37197,33660,25056,47794,54535],[55517,38362,1196,55606,39267,6350,47630,18969,26207,47363,55604,4528,45688,56390,43192,29157],[57432,8546,12301,86,9606,30013,25134,41252,18729,45298,5018,53461,14746,19021,29573,40715],[40199,7430,2309,1324,2559,5032,33683,27592,53519,10566,50979,27347,42701,36071,19624,42900],[16094,43738,738,1121,38680,30268,36906,36765,11817,32504,37032,55568,35562,23122,49660,7052],[2006,8954,25480,25817,20247,33660,45679,38136,2027,12169,36332,10750,42371,39176,51920,42232],[24882,39578,13661,9506,46080,6980,40651,14618,31462,31058,14119,25175,39417,13026,14493,38565],[42303,32364,31522,33650,34030,56725,7026,48714,18805,25180,48542,49016,30536,35682,160,10433],[26512,13125,24279,25231,33775,25512,13727,20965,28528,34011,30116,35934,13446,49924,28140,26780],[41955,10691,8953,10851,45722,42195,33403,23112,21798,37321,38332,42636,11656,6139,15876,7851],[38204,8343,10746,57065,16828,25075,23362,55403,23528,9830,1045,50553,2343,21056,26013,44591],[21946,17628,44894,1367,46241,34488,35216,13719,49063,20712,47800,2006,45414,11146,12465,31044],[28098,21605,19368,44011,9356,12422,19274,10562,18615,31305,38248,7611,52574,34819,50993,53202],[11824,14276,32337,42551,42106,12180,3737,15550,25037,12909,34566,26249,32669,52899,23807,17596],[16710,30800,1067,30426,14485,49963,42680,4372,53181,2237,50669,40228,3999,40389,1325,16329],[37107,528,54689,36037,50183,42232,17871,48493,30281,52114,25755,28177,56888,23908,16081,27292],[21334,4608,48352,844,18673,9261,56474,41761,3778,44279,51087,43246,17779,37965,1813,31462],[19516,8198,21274,26914,56158,10219,47480,46259,25482,29053,8070,3092,39029,30540,49488,25830],[7704,1245,7550,12959,54995,7341,45104,23712,41542,36447,36845,40640,21561,19509,42325,57338],[4490,28344,53141,27109,45994,55890,31458,40926,52944,27520,57093,52645,35877,34073,8405,50174],[17820,45163,5920,18155,47180,51017,19825,25586,50661,57562,27771,173,19220,41241,6274,14552],[17230,13022,26618,50647,31167,6890,27358,3934,27622,24178,55142,7731,3655,18991,36654,19476],[34296,53297,23286,17986,52738,4103,29723,45082,49786,13152,34036,7614,45825,18538,38925,15529],[392,3835,14039,1878,4805,30425,44605,35095,29848,43681,42460,15960,39267,54475,20204,28922],[12807,41706,53441,8207,18360,17571,29437,2212,44386,26675,30648,46323,32280,7536,28775,43192],[38292,55002,44528,50614,51317,21091,10783,8454,40492,41154,37885,24471,21386,57494,19382,34186],[7949,20291,20925,52483,42790,48486,14596,54754,10586,11734,5652,14504,36313,56084,50888,23908],[31522,45908,33650,50191,5435,50241,39517,12899,35682,14575,12193,44060,6093,44384,25498,23180],[49063,13719,30887,3604,16699,56303,12040,55727,12592,27906,55100,24191,32762,42075,38993,37738],[53921,35285,54861,10955,5859,56940,45759,45869,55511,43090,18067,47210,7488,4700,44426,31931],[42872,24419,37382,21029,21507,55978,51619,41712,40389,18705,14352,8307,11151,21867,754,45899],[43715,9030,18159,39517,24819,31802,32364,22612,47221,18311,50531,18441,20003,41455,56725,26738],[5432,26796,3108,4623,56002,46744,6872,55784,46229,1246,56179,22789,22526,42384,3255,52122],[46101,248,37909,19408,45052,39995,51061,33535,26854,46850,52657,16342,33193,13098,2460,41385],[36650,15781,28150,10418,46852,18210,50140,51858,16058,8212,9572,30521,3402,28005,4582,31253],[55149,45039,10398,39562,41568,56692,26176,44061,24074,46392,46560,57618,44072,28129,22890,22047],[39677,46623,18184,17054,43256,49834,48099,50725,15203,54181,31443,21678,48997,32516,25961,8692],[49149,30483,10927,47192,1451,52860,21507,18705,5427,42872,5735,41712,42903,29834,1497,42147],[56604,18517,32364,25180,6605,23345,34670,48741,34936,54800,19016,8301,27921,22612,24266,43715],[3120,57234,1596,11500,44513,37196,12569,4622,24134,55577,11427,15053,40842,52688,9830,30412],[32590,19270,18262,56872,14094,11990,858,54946,53277,11698,28303,51349,46168,16842,6108,42009],[26779,21980,8260,46988,47857,24914,50615,19751,52540,8726,37073,13022,50944,46537,21393,40842],[20696,30348,37530,33340,12606,48595,25092,8883,6488,4983,27133,35341,43560,23857,17693,48407],[30579,28653,30624,5793,24605,25415,12424,9968,15007,8230,46138,28240,9526,52498,10349,13631],[14479,40288,53794,47088,57421,47512,48249,10071,17613,42608,24977,44394,11015,21077,29506,41661],[11153,54536,56143,25799,16757,50605,48134,1164,1394,32756,6006,31010,7085,18807,25026,31435],[53683,41423,44510,23984,2626,1023,16553,22737,56802,47779,36541,9764,24655,37784,6744,22537],[40949,53678,6446,830,16708,33507,39616,15103,35657,38995,401,43431,39482,23901,9285,22778],[49681,56379,47656,43158,1532,18684,50223,25480,15290,42918,25218,41212,29761,8696,14306,20286],[1430,21266,11982,18664,5901,13475,43192,52726,11136,7286,12348,30327,7355,53878,28932,16839],[22612,9416,41697,12436,33650,43715,18311,45129,24977,41508,18517,56604,25849,33265,55953,24814],[10722,40130,41029,35182,45427,20707,30736,30203,25683,23874,37623,26992,9232,9926,18980,42871],[55325,32784,8892,20167,29723,34182,7564,6114,38851,40461,53798,17954,21850,43869,27296,26973],[12436,26241,19660,32316,18189,15819,25672,28004,13352,50072,27700,56135,10924,15320,17694,56787],[22967,52619,8070,34936,12959,40780,14267,51962,51522,25180,42943,32113,1774,9771,14842,28981],[52525,42303,49180,9416,21460,39995,30024,34865,19585,6924,45611,3086,10433,611,4158,24225],[1532,41212,25480,43158,29761,42918,47656,26227,33219,54800,14915,56303,43356,15290,854,56904],[12267,534,21169,54474,45103,10293,9100,38604,5028,2907,7875,15814,30780,6857,4249,52008],[18953,50114,3850,43715,18399,47181,54517,52815,18164,21582,13352,9118,50018,26579,27967,14804],[51064,1282,38604,15416,17791,52956,31718,26233,19611,10086,30648,21524,43277,34997,47576,33265],[17884,50158,49010,32539,52492,44386,14823,34597,42718,9356,39267,48413,32496,225,44398,18174],[19827,19382,18555,10985,8263,46465,31649,93,27451,13966,50529,38744,47136,15217,53010,55869],[38335,1831,42638,24821,23938,31665,5948,42265,15099,51179,13657,51717,42406,8738,44242,39231],[45861,39440,25235,20489,23861,35239,50263,56047,36479,20694,33930,10167,56165,26277,33436,21844],[24372,8580,13027,46447,48352,14054,39951,51592,49216,44302,18580,42144,25033,10066,4604,56923],[8656,7939,20868,46894,9773,35166,52540,2368,39445,46330,15282,27096,23430,55039,50968,55311],[46897,35641,24196,14358,30115,5726,27650,37893,42092,2748,48722,48220,39057,40591,11600,28410],[37568,40631,19627,55337,31522,22937,32364,25714,34936,25849,37409,39677,8340,34461,41697,36821],[22915,10206,656,6410,43943,8782,24364,31351,52230,21460,15213,42541,9897,44528,4143,19723],[43451,3011,33887,7728,34609,30113,13121,43349,10998,48092,3047,41913,33907,41663,18190,7135],[16745,48413,51317,15960,3527,4421,8640,55342,53611,43006,34095,26487,4805,40078,27404,32539],[24551,16798,27378,10350,46947,4107,10351,46301,26895,5487,41812,43677,37787,7714,46244,55339],[25130,10836,40791,18164,55119,4143,154,40386,19169,44651,32934,39267,26976,28344,4425,14339],[55705,17204,52506,20925,34384,42414,24490,24892,28814,17349,51410,12843,20667,33884,40346,19499],[23666,43302,13691,42545,29626,54474,33443,49066,3278,42952,47266,54803,36172,41140,48378,1840],[57522,40777,1349,33394,5805,49315,3770,37707,34410,12358,55395,24432,51819,12265,14675,42739],[19276,11386,35807,16093,53180,29452,19408,22505,31989,37936,50947,14572,55042,27940,7513,5607],[45388,40246,32031,54937,20444,13245,8773,41170,25232,25767,876,53500,21751,24232,36142,16189],[50921,6615,37732,50137,806,2356,51619,57312,8520,20465,52131,2916,31750,42779,37853,40780],[22136,52549,51362,52486,38358,50887,10520,16061,21544,392,33659,46276,43142,9913,10805,22334],[28926,39123,21855,25113,47073,55978,54084,48662,40389,42872,34755,43107,43162,21493,11151,15052],[50223,40125,27853,31257,1131,14008,35414,39624,5284,37545,43356,22149,45994,1532,38136,6924],[53166,49259,26081,53035,9835,3214,30960,37823,52217,51818,6640,37099,29786,2229,13012,23005],[2981,35442,14890,12233,43894,39961,44294,2386,1705,13661,56135,49605,2748,56397,28904,37361],[26262,48371,14918,43715,4901,22612,39517,29054,19774,31802,6924,6685,24819,47864,40552,46766],[30532,41673,42176,30795,56392,15936,45155,42494,50824,19608,22524,15178,15734,52397,54412,37732],[24286,6898,50441,56872,52511,22366,5491,29120,19567,27478,56071,144,43569,36332,37328,21274],[18648,54762,19185,55141,8751,53039,31963,29877,53439,24021,29510,11366,42082,7135,857,31851],[37807,7124,45120,4334,6704,44120,56098,38136,9394,1400,47803,13154,53228,38138,36474,20794],[36417,7695,4011,34143,52115,3268,44295,46537,24248,13942,56789,40082,48146,37497,24490,15049],[57008,3856,54946,13127,53537,14816,32516,4593,39677,40922,32787,44187,8096,20795,19026,50380],[53248,16708,45559,146,26272,30327,4600,50885,12849,45004,25801,46092,526,43465,19344,53874],[52547,33133,19703,7622,6924,39616,9146,34541,56872,15377,10487,42577,18564,23427,50223,40097],[4054,3171,46529,55631,17440,29940,8113,30960,15160,20984,26965,57155,27622,32208,7561,48398],[31615,53075,57596,25713,42918,20516,36788,6869,40729,27776,41192,39242,43554,28687,18906,14489],[44813,42386,19766,20245,55155,47576,54678,25121,48594,12448,45109,24914,38845,42740,24756,12849],[20856,55371,18012,1175,10296,30721,48945,15720,36214,33989,5224,19720,8726,13596,14847,30665],[47924,34586,55480,31901,47740,11262,48050,52642,6014,13425,32241,1609,12345,17206,32449,55055],[56316,39994,8368,45281,45755,13853,18826,56474,46961,19423,38187,27921,6873,10187,47174,42847],[38571,9461,57533,23202,8544,14816,6070,4123,8692,22358,9636,33403,20953,31333,39240,24723],[37598,49877,19484,37908,35174,12579,14948,46648,1436,40922,2191,26296,13462,25149,2078,21383],[55991,48619,46984,32436,9665,7686,43809,10569,51040,13627,49547,19050,33606,16781,6857,44072],[48851,27633,1855,33599,52710,15812,23870,8621,33403,46947,49479,27019,34383,12785,30255,18756],[10185,43520,24964,42951,49966,35008,41691,44384,3691,39118,46374,50840,15876,46339,10851,8283],[6070,20953,22377,2120,8657,29803,56597,11542,13920,48845,28799,27648,498,7714,35271,23666],[48447,40651,1686,43987,18175,15327,29912,14558,6431,28288,17968,26076,30355,24923,37916,49350],[33264,1686,47182,8041,20749,46763,4106,6050,18697,22723,191,12743,46473,19929,10534,50826],[53878,20638,14871,7620,14842,31240,21671,26207,3696,14062,14665,52245,48259,14500,40857,54678],[41198,13205,17847,16511,42815,15069,30520,51419,10826,14669,42620,26894,21361,45550,10399,10590],[42719,32165,34056,43178,5551,33746,55573,12211,43191,18170,48244,38954,37731,47982,1874,33658],[10185,12433,43520,39118,38112,29827,21466,3029,14000,34471,7125,3691,56725,52128,18846,44384],[29620,43115,17719,40096,21184,3896,18143,491,15492,37232,804,56658,506,53509,20700,43362],[23990,12167,37387,40631,24977,51962,57054,6685,22937,51522,47094,9416,42448,46233,37493,6026],[15007,41071,28240,37799,11170,36723,25370,44640,30579,49954,23457,16568,23231,49420,4292,1601],[27477,686,54428,37756,13297,4103,45923,45980,9861,24563,148,19863,44596,7670,31591,32619],[43365,27453,40973,44821,18910,50531,14900,52095,52529,12907,2916,52681,30319,27009,44853,37050],[14403,21371,15361,28918,47088,49274,56379,47714,22244,29053,38650,9522,1951,33443,23565,25218],[55828,12530,12810,35497,54436,34744,3361,38437,33020,8749,3276,39673,34298,10976,40085,39218],[15296,48654,31305,1125,11547,11246,30021,37979,4855,12048,31033,20625,44106,34362,56379,12348],[23209,53002,14912,24489,41619,42884,13309,16829,27549,17005,16361,23386,54678,50840,46148,51965],[16250,33340,30593,56032,13942,33208,31063,12597,32531,4576,38185,28392,3248,23666,8329,37876],[33467,11837,23593,29526,46690,1367,43556,498,45622,44894,12030,35216,51961,34271,17628,34488],[8518,15812,21678,38768,6637,22845,32516,34298,5342,42365,39014,51021,19673,12790,26262,41442],[23637,35337,22358,7532,620,48034,28208,50681,41758,32304,12579,1938,43978,22761,28360,410],[6274,29834,6070,1640,20291,3534,4103,6948,20625,14504,20930,28010,99,40228,39834,28474],[5664,26437,56297,2503,13966,35679,4046,25986,39423,6371,28392,52876,53611,45573,12236,48135],[5264,35368,37064,27906,53192,37631,19606,53962,9716,53751,15864,52396,21425,10817,12754,29148],[9992,24191,46961,37212,20925,11734,48034,42414,48196,32695,26370,28130,27690,50888,24651,32746],[9030,28564,6476,10785,23927,47377,31177,14485,31368,17138,38325,34808,4088,1076,47736,875],[35785,17160,35438,32489,12621,2126,32274,45880,3474,24166,54423,3601,13082,31029,21700,17033],[12778,31130,4088,14039,37493,51701,15644,48371,7295,8530,35021,29659,11770,38977,35748,56542],[40045,36778,25471,8405,37790,41741,28467,10529,1325,20208,21411,42135,14270,47920,42216,14912],[40785,9859,32516,49681,30789,9716,28512,56314,47002,6643,39554,3559,24419,8854,30845,21572],[4810,32997,16269,24377,31315,19742,21620,21777,33475,39955,304,20204,10102,52817,759,20359],[2792,28004,26660,55466,9522,37155,6785,39039,34946,52893,36532,47606,39824,40232,14403,44398],[14008,55353,38358,5005,1131,33379,30124,17292,40492,50223,37192,1289,42718,51317,20700,39550],[26452,32597,24778,49397,20267,7251,1947,45236,14978,20330,17784,30344,13732,20806,14690,4013],[99,53798,3332,20872,24651,42117,39834,32288,13758,54389,32695,10758,30512,43386,54762,34182],[20015,13781,37853,19508,32732,26650,37271,14918,18038,56379,32304,34735,30321,17714,39677,40234],[44629,22524,10827,47393,45080,15750,49998,1451,7037,8023,49149,45953,9776,39303,1733,41729],[22839,8608,11438,38703,49411,23406,55967,11693,996,18908,12546,14056,12027,35594,1354,211],[20632,37578,10485,23155,9636,36315,8902,18777,26016,49254,9235,49236,54990,54716,5217,17700],[6487,26765,51465,10961,11684,18109,40713,7878,44916,11496,52756,47769,18456,27498,52652,32687],[40146,56149,11221,42702,23666,22779,46763,44472,26932,53069,1800,21627,16956,48284,16002,33693],[21460,18441,40631,35682,10433,50241,5435,32958,49016,50191,24067,38178,43715,23307,56812,55953],[51935,53374,46432,16057,20643,44081,42987,28458,46670,31167,22269,49036,29616,43319,462,31192],[35013,17719,22578,29620,53206,40078,30540,36144,13475,17097,12756,2907,42615,534,532,17062],[11621,40492,52876,16883,38022,46698,33293,35234,23666,46342,50317,49293,49179,26487,34186,4010],[12581,25192,3599,18648,38187,11195,22136,392,10388,51362,18517,20465,38216,11564,9737,34670],[47274,23386,38877,16169,28113,11971,19150,38112,24893,184,46336,37335,38426,297,11057,11881],[18311,34936,24553,18155,43715,24819,15083,13920,22612,18159,9577,26738,20625,39517,36821,6070],[21460,36495,10206,22915,15722,21343,3276,3583,2284,12829,42914,34803,36796,50156,39060,50103],[16492,44982,51135,12685,34458,16970,892,45651,2560,53148,43272,7879,2102,48638,47940,32414],[21507,42147,45899,42872,27090,21544,43336,40197,3837,35405,40907,41712,1297,55841,17566,10701],[57085,5541,16798,24551,41959,20385,21544,6716,21087,42656,12535,35137,5305,32364,2816,16069],[8239,39129,53771,52095,44472,5333,25249,14267,23666,31443,28632,34186,2593,6838,8649,3859],[42674,28478,21411,43774,47427,8096,56367,37532,51425,38226,43894,45748,8286,27549,53231,31813],[14008,19066,32492,28946,42336,14915,33659,29652,15585,23692,6060,34735,28190,2034,20694,33190],[46346,24875,28478,52838,53265,5872,36248,31255,56972,25795,2616,7739,46070,44834,18944,2500],[31649,3412,33459,39145,16753,18460,37755,2341,32486,27523,38927,45559,53559,54755,55715,31797],[3354,41779,45425,18208,10216,50370,38979,32529,38473,12515,27635,43693,22183,24589,10312,30117],[36888,1191,8527,11182,57340,56577,15351,11588,40740,15386,15916,47929,53782,57009,27633,6151],[53106,34724,24509,11840,52101,29083,8888,32431,40978,55158,10716,40172,330,52958,11893,33955],[49790,45607,1708,14738,31829,1325,34258,34897,33999,327,30931,10750,15629,33136,1016,20748],[11271,28159,54474,33403,34744,54996,47266,38091,42180,17871,33074,33754,15883,55059,52688,3530],[14384,16708,33507,29763,50629,16252,38903,46246,6321,6446,33281,33855,37409,38995,46405,31097],[26382,31443,52338,29346,50551,41910,6171,16020,56524,42978,10022,37223,20705,52083,32800,21081],[5487,31661,46947,7011,24551,26895,16798,46301,8854,20828,41812,17820,57595,55985,27378,7116],[43880,10606,29996,12433,28580,5300,36315,56725,42951,1131,1532,48714,31387,35414,43893,26241],[9882,42478,26487,6985,11621,48771,8666,3888,19785,11178,7389,29813,40324,7929,34186,7131],[33863,6418,4099,26090,46990,23481,11717,5759,48447,54187,40544,42883,54960,13835,16430,45672],[24419,15185,23994,30845,42153,26021,25205,154,37712,55978,53581,29054,13081,51227,44848,28348],[25031,19293,14015,40851,22269,41581,48266,958,48842,9549,47829,17295,21045,53573,47522,18762],[24805,6562,27036,23786,21487,26176,35413,17200,14300,52131,43674,54067,4198,46747,14842,2792],[50417,10986,25818,29848,27653,55180,19883,17448,12965,10726,40664,26859,28829,14015,35073,29832],[56061,9261,42975,33417,30286,55186,15632,5135,4968,48851,28780,52487,5757,3467,43444,25371],[51480,1062,16600,55978,40227,47300,36979,18463,46466,39309,19261,43433,876,50092,16245,19371],[42935,3821,3977,13193,32309,748,28918,8352,37779,2907,33370,37979,56663,23037,8700,18110],[1480,24419,39616,1039,42872,14294,42570,7622,17263,29834,17566,39118,23155,37382,39136,41712],[13149,38500,12102,17467,23563,15812,52245,34418,13637,50032,15926,21079,18482,39129,33230,56938],[27793,26119,18550,25874,37624,5005,11092,1576,53000,27873,2703,31122,53239,25002,15762,38978],[5484,15380,43063,3309,34831,29606,5840,12491,18334,1318,32760,45493,36672,27976,51410,7266],[55014,27086,32413,44305,11844,52602,40833,31084,48373,51819,12903,55373,12606,56246,43509,56435],[45902,44003,16708,13758,8239,25245,13166,21880,56539,7698,9977,5881,28062,48891,12281,19153],[23803,48392,211,30372,43706,56857,29415,10355,26210,4689,23950,47550,57598,4527,8959,1236],[38358,18214,30021,46178,54652,24756,37223,28946,33659,2561,36788,1451,15880,50981,55093,38905],[36153,13781,27921,45667,8193,33770,6171,18906,38793,49914,33219,32339,19016,4530,42067,41910],[33739,47107,12849,18159,42790,13479,6487,35218,32494,39345,29698,2600,38553,42995,33092,38695],[55093,57636,14396,55353,17292,14008,50824,16746,9550,10433,42380,20155,11341,21322,18741,22400],[2560,29161,57616,15228,54644,57320,5118,51861,55429,880,17457,44284,15653,19010,12889,30897],[50738,48388,28702,17438,31389,44697,16303,11756,10016,22179,51545,36924,2854,50417,15072,19244],[42630,20913,44620,5640,54197,4014,28088,40643,55059,11843,18038,43913,21558,28719,2748,10365],[24419,15052,42872,12465,21493,47073,7968,32689,51619,40389,41959,2716,29260,27442,37382,25113],[17858,13260,38845,17230,16536,55342,33158,29727,51778,39267,41154,2733,12128,578,49420,2503],[46019,37413,36785,8529,7819,4622,18100,25660,26832,37983,47794,18125,34563,56331,36574,43504],[56367,30391,18141,23472,32873,57240,24586,39706,30714,11831,37159,52488,23499,3863,5444,53360],[47714,19274,43623,42270,42916,57116,43501,16536,28323,18817,37704,20411,47088,42605,56590,4781],[1454,25230,39994,48662,33940,49830,50665,42468,5355,12465,32316,10066,26060,32516,9490,22786],[29340,55765,46019,3379,21866,51290,27041,33102,4254,24940,14384,57335,11133,38854,28394,36502],[42602,5101,31305,51442,16515,51022,16940,37485,34258,28098,26675,23554,37605,30072,35571,5535],[30021,32936,28496,25369,22696,47395,26960,4968,9382,56127,16806,6898,28204,51580,15287,38037],[47046,3559,30405,51446,49702,55418,30726,20795,23994,30319,6587,5487,49479,11559,37382,33277],[16262,32488,32934,7738,9007,30571,42031,34093,5526,13708,3691,22320,26922,404,9051,40216],[53537,11877,26487,24767,19388,8666,10985,33467,47709,46342,11795,44894,23666,18096,37775,16883],[37550,47999,28740,14889,5541,19867,41883,4517,31066,47649,14713,56241,27839,40081,23412,27656],[42955,148,2998,14166,1394,46488,33993,57393,27622,2028,35761,31682,24472,13403,29673,1312],[12899,42303,37409,31802,40552,9030,19016,52396,49016,20155,18517,53751,29148,57513,8854,22612],[47162,50580,6093,4239,3541,2975,50191,39834,48255,18311,29638,9618,56739,10848,20625,19837],[55014,27086,48373,36589,3609,32413,49347,32444,3255,1957,3284,4557,20530,24066,26079,56668],[4989,1107,5035,39231,45997,17114,25929,7896,30175,31460,48352,48218,13189,12904,44887,41950],[37087,10743,39187,45520,8971,773,9669,19785,22906,14198,27186,10392,3394,42781,13635,29253],[13030,24400,47830,28192,52305,44614,32306,34763,51502,32948,18700,18638,16948,12926,53019,889],[34242,29957,4093,7356,28954,47606,15017,40061,48243,43691,34055,55557,24490,33884,19099,32354],[46051,29781,27112,31201,37174,40019,16996,20522,13043,23243,47999,2909,22149,26895,24882,18451],[31175,1859,46763,47979,31441,50872,17246,2916,31389,10721,33693,2291,26078,53069,55070,47956],[36821,56314,22415,39294,10185,45899,18777,22601,33513,5658,34453,37975,47169,50531,44794,12433],[46961,22612,34865,32722,10351,8301,3837,54219,12959,14039,9416,43715,56110,18517,56604,37636],[7358,29595,33224,33355,18673,21797,28587,7419,26927,27002,1218,46244,21207,3269,34944,36759],[50241,53452,35682,49016,40631,47832,50191,15042,43715,1076,38178,38350,8530,29268,7672,14267],[4091,57542,47550,7298,47525,41610,29698,43667,20627,53447,43651,18159,7218,7626,26455,36938],[53419,49907,15832,1336,29769,38291,3406,3097,31180,41099,19887,16360,15792,55428,8264,26867],[56516,44270,11121,56725,27904,53436,18920,6586,11195,37993,15052,33991,18517,47553,34188,33233],[18173,15720,50860,11191,9209,25333,12832,3629,56015,40052,6466,24886,12575,4996,46410,57093],[34428,44163,5535,13154,1048,39649,33713,53670,45153,52121,2855,14007,1400,17295,6704,46007],[160,39242,19101,7888,23808,43880,2503,46068,4072,47228,4805,48971,32724,1131,48371,23857],[10351,12899,19911,40480,26738,160,42951,35879,55491,56725,9416,29834,45047,28983,13560,10129],[27622,19153,912,47793,43372,52544,13025,38821,33742,43426,25666,5955,27978,37618,9213,42700],[1532,48989,50223,28496,52899,14306,53962,8696,45031,4163,45679,36714,43158,2774,1406,56379],[12046,28932,43834,2876,51317,36131,37985,491,42695,53052,20527,32442,46323,11739,4805,18372],[45019,41222,4639,48,26798,12843,50641,22071,53071,42352,55988,21721,56556,56939,14593,55684],[13942,34177,24967,36300,49293,43751,10255,15954,26857,45573,34558,46027,55705,54678,10066,45694],[35195,11026,4587,8954,29616,401,39616,34606,33102,51457,57335,44634,33149,3365,23269,27406],[56314,16798,52518,57061,47800,44794,33362,16895,24551,50304,6716,36821,46947,49204,47169,9636],[43006,42305,12236,40492,20925,15960,56026,10228,22549,7984,37624,52488,40407,48365,47136,17767],[10849,30314,21842,52631,11881,52560,15120,7113,57050,9577,18390,9386,28878,19015,19396,21185],[27633,43677,8854,19352,56835,24850,4143,57158,20092,11776,11462,22761,54559,53402,55465,154],[36821,10194,5658,35399,34298,37999,10351,37382,7487,33513,21122,35544,7714,43677,29429,12595],[10399,14505,37220,57406,32584,37885,30401,27047,6909,53720,56103,8897,11831,55910,6503,54851],[11843,46952,16950,20322,54624,5249,32691,6692,23476,6072,9509,27127,28997,6309,31339,18038],[44207,41250,27511,3261,49788,47777,10815,6299,46513,18692,18130,36399,53674,56069,40819,19171],[13294,21493,53581,15213,15052,38055,25113,12465,24419,54084,42872,21867,32689,28926,9072,41959],[31257,20008,9612,27906,52490,56341,6300,12589,50916,17512,25059,32465,30460,45288,5784,21664],[865,39536,37380,53632,51305,46368,37568,10468,41252,20781,48665,37999,34096,28702,43987,5910],[3616,13560,26895,19051,22415,50495,45183,22601,47169,25180,56314,6309,37688,53402,8493,16671],[27794,31238,19703,14827,13527,55470,47162,12703,11432,9396,51898,44187,23717,26930,11295,5723],[29474,53192,5264,46636,32359,44237,21155,26529,45208,45668,1289,45620,25481,18550,49744,33230],[6035,36110,44262,46616,51291,38668,44750,6342,20694,32494,31999,45395,44060,1568,31121,34103],[8204,54215,56916,27081,34962,26507,9036,47123,43660,27904,25224,18402,40061,20027,35417,21175],[18494,35401,10777,42303,10844,2916,21985,2486,40724,49914,42879,57173,38917,11310,30794,55300],[34186,14267,6435,18910,46947,18311,4014,42200,24551,24553,50531,45899,5847,44411,15360,33770],[49066,18978,50350,8263,43904,1303,13475,25681,26914,28932,49432,51061,26233,40492,51480,43831],[35294,24703,6142,25388,3911,26472,4040,48981,11908,5916,46675,51271,47438,17013,25577,50710],[48888,55601,22420,8637,37043,36943,5613,46852,39995,18233,54342,44171,2071,23871,47427,39740],[25468,20208,30503,16887,32782,10916,46763,2291,31441,2695,16396,28467,29136,13675,47349,35877],[24760,10185,57033,56725,1632,47162,48855,49911,14000,15849,18846,41667,26363,53017,12433,23988],[25393,32485,638,32560,12864,22756,478,14683,32621,31797,27344,9189,16032,970,4881,24030],[26859,38229,8959,57045,45552,6925,49786,37045,8204,45915,40733,5357,32208,49420,56889,46598],[26232,16543,44687,1031,34208,4784,19665,21031,21505,24975,29681,21151,9171,2681,47184,39143],[1227,29631,45089,25695,1232,45414,12897,38092,620,9474,42978,5798,3176,17844,36821,39761],[38903,32360,26210,14716,33913,53842,11545,4911,5083,25575,32202,27406,32862,32341,29616,38525],[30620,45637,54014,28481,2037,30388,28578,9520,56506,52686,51490,51594,49227,40415,38816,52904],[22527,47224,32916,7677,4604,29851,42835,19150,32715,25355,36363,55276,27167,7878,36396,51668],[38278,3691,1212,13675,24850,4143,12477,45525,33692,46336,2663,37993,51619,7824,57220,43373],[22358,6171,5026,720,41910,22388,42445,20953,23212,22415,56314,6070,14816,20189,5293,9636],[37224,39118,56725,22249,6520,3029,13708,50580,27081,42031,13027,34726,37950,9945,44580,22007],[20638,21671,43321,6350,26207,14871,43623,16216,47316,41349,7620,26576,53959,3696,57528,22949],[42468,32689,45899,21855,16895,41959,42656,36821,42947,6716,55978,56241,2816,20385,5541,21507],[50340,11693,37560,33479,4149,38034,21460,8749,39845,27972,9913,51446,23275,6670,34653,25491],[56725,28004,5427,1512,1632,32577,21242,10185,55915,39118,9483,17566,4123,18319,53369,21058],[35915,48413,55342,2043,43192,37985,55787,34904,38425,28206,1125,50149,26743,2113,33439,52492],[47228,52295,19101,46510,23857,10850,31671,21095,2068,7619,27044,6371,11437,23901,11281,44628],[40926,8743,45637,16262,47488,38102,28615,9520,53627,33377,34271,30043,45956,5888,17938,38506],[50476,56158,1440,5613,46101,19687,37132,927,36532,28064,29120,33039,54169,19243,48808,31544],[44472,5210,45052,52338,18038,45899,41758,18705,23155,52114,54992,20849,18927,42978,50622,595],[47553,4973,840,35509,49420,12420,8428,11977,53476,54391,31922,23037,6829,13022,47924,16301],[25683,14115,6324,36903,35865,51378,27891,9520,43574,52246,19947,18206,24696,16149,30714,54865],[11583,4604,13527,52148,35401,31779,14918,45803,18498,21466,12093,5305,30183,40216,10844,45628],[50018,40200,40780,48196,46125,34324,6615,2821,32695,50114,44545,20925,37567,27921,33252,473],[1031,31221,53452,46316,23316,33536,56935,15094,32040,26846,44481,23990,6274,1802,6093,10712],[41893,36558,6651,47162,404,31898,12433,30377,56763,33237,40157,21622,5770,18832,34020,1053],[13675,8260,33467,7252,29072,26399,3086,18539,9416,48371,15083,55721,54334,52115,5158,36620],[39865,24231,26676,10836,39616,36315,39482,35990,55884,10479,38064,50951,49536,44011,27216,40560],[57204,4773,1030,52324,27633,32316,20483,8014,1327,45994,13556,51348,47800,28187,23337,9697],[16996,11893,43623,30619,44386,50158,48021,27011,26795,45288,21671,41349,3696,8516,33371,39267],[30191,22087,16496,29832,55491,42303,52525,9416,7816,55568,4805,10433,34564,2204,49180,42848],[57368,51202,19559,6341,1141,13361,42859,29086,38055,40640,47470,8938,53581,50172,23667,29781],[8589,2816,53581,44848,15213,42859,57014,5822,53402,21507,22786,46146,28348,53141,29346,9636],[48546,428,20625,12898,12193,24553,42188,29789,2926,35682,28705,39517,56178,52128,1632,11275],[2792,29620,12194,39039,43115,17844,23816,6785,3738,37459,40763,43362,19556,44681,51480,36532],[42781,44271,8749,18535,45520,9669,45592,19785,35616,10392,15974,17688,22906,3837,33269,3056],[32364,20625,24819,40078,21105,17561,33339,37568,7757,37050,22612,46448,18741,39875,14258,43715],[24303,38746,4747,14258,32881,51098,40426,29122,52636,11928,17335,57409,17077,24225,33739,10617],[52529,50385,50531,24173,12907,40197,18910,40973,43365,13781,42200,13081,27453,35137,26650,21507],[3724,52496,50861,44887,6867,25038,20697,40664,43079,17986,16888,10611,15700,51426,20260,23743],[5487,54430,18915,428,10194,33362,26895,34011,7550,2759,47169,10351,16798,45667,6716,47787],[1178,39254,17615,42574,7276,25594,23035,38988,55173,25619,54474,16555,29157,13212,3982,7444],[9727,50965,445,10534,37472,37918,33165,29656,37052,39778,1326,694,15659,6470,24680,35355],[42697,24186,31305,34765,33228,57421,161,27811,45647,10268,56794,35823,46633,43987,12855,40958],[2242,46965,32504,31660,28751,10721,46703,30212,45127,26166,55863,28991,531,10098,17986,54473],[36513,38908,32494,16708,47793,51658,50308,28240,10786,20085,17576,23514,45473,43625,55091,8584],[36821,52095,6070,18777,27421,8239,30061,45089,44472,41758,39103,24882,40249,51081,52529,21636],[7424,1800,36183,40455,13044,20347,51331,18038,15118,10481,27948,40706,24805,24963,4989,53537],[51406,54899,17183,20159,12041,47553,24847,30951,13110,36519,45117,9158,54049,17555,16140,12703],[32691,37212,55926,11843,22612,42536,1529,57448,16560,17160,26232,46057,3211,55007,19730,24651],[2083,39547,16628,47228,18312,31480,54427,56269,20700,31091,30780,28968,37626,42887,23857,34177],[26895,3616,50495,57061,47169,7487,13560,37174,31597,56314,9072,16671,22415,23908,52518,29601],[42847,51181,10005,4347,30772,46419,44241,48034,37782,26234,46486,29963,18759,30391,42745,8002],[9522,44011,19274,28098,18615,57116,9389,32775,14827,37047,28064,8526,29616,40560,27182,38248],[38506,25714,8260,43650,44894,18346,13560,54606,55491,43556,11837,19308,33467,595,12235,32963],[37525,37052,38239,1212,23666,39810,44472,5333,26095,53192,42612,55149,31206,18927,28686,41070],[52783,51307,10794,12017,52179,2126,33001,27900,40461,18018,19333,52448,21755,48050,34086,5570],[42952,2503,5664,27930,3278,51343,8263,22732,34285,45573,27778,2083,52838,17166,18312,33318],[42303,56604,26738,18517,19774,3276,19016,22612,32796,30726,42879,12734,48294,13675,34670,10844],[56165,38449,5776,18255,33578,56138,13593,48958,13452,50346,25337,50528,33218,15265,2725,50296],[16587,10300,26523,42645,30387,31488,6161,50192,42249,33138,53257,56372,9641,22991,27601,10637],[19722,44411,35544,30426,29803,38459,30726,45863,16329,48855,48923,19846,9030,50916,10785,49963],[54129,19957,38721,55644,52272,48565,43387,56986,53021,28237,27430,34764,39555,12050,31429,6288],[10049,17524,15816,17613,28348,43957,30426,9971,13294,48306,39554,14294,49399,42779,18910,40525],[46613,1544,21916,12500,17683,21671,3290,23567,28830,53018,37909,18978,1178,47353,38839,48696],[6554,53114,35543,46155,53612,24316,952,17206,14678,3389,7778,51389,2604,52483,55427,52738],[38217,31680,49196,55821,54309,47512,13017,19599,10304,43649,28348,56530,30191,44922,18103,13081],[40087,37192,24410,22433,52574,52488,45573,47228,39544,41845,46534,34558,10850,52876,33914,38124],[37245,31238,19978,31005,33281,37893,46446,16787,38660,2823,28346,48483,24819,31319,15492,1883],[56033,42200,44716,54832,33770,18910,17638,26954,24419,35953,5503,15666,56991,11835,16799,38663],[40455,1800,13822,14267,20347,18038,7961,6070,47999,32304,55157,25417,12785,8239,53192,41812],[53798,47174,6199,30426,51150,42872,48034,13758,20872,37568,52962,7921,18160,307,38793,7009],[24529,330,12270,305,16731,11893,28918,16084,36509,8085,42053,7620,23593,11230,22534,15529],[51456,29452,37896,43966,49641,55495,41182,34063,22284,41036,26172,57484,10618,2648,11589,39573],[57254,11380,26578,32465,34036,32039,8556,18800,5798,9489,20752,48214,18528,35519,5607,50055],[51717,2896,39231,48785,2146,42406,13657,51179,13411,38335,44022,51374,51850,22344,37618,1684],[24551,16798,27079,45899,41712,46301,26895,10351,53402,20092,39136,29803,27378,45629,15360,42872],[28751,52569,42333,37083,48653,31039,11498,49078,15076,22157,34614,18828,56123,13688,6857,860],[8518,27587,37979,26923,22845,38229,56107,43192,29687,57204,49488,23155,53581,21678,19673,42468],[22496,3060,1774,36821,45779,39267,6017,33780,44065,56390,34453,31238,46013,21572,25480,1196],[25679,21207,44234,44982,24533,13652,5177,9134,21875,3723,56935,7230,35146,41068,2126,56219],[33074,37240,50981,17871,15178,54412,30532,12212,43681,28573,22366,36387,53966,10883,20058,29847],[37434,25683,35969,50316,25590,5970,57304,23631,15072,39184,27976,51218,11441,26878,6091,8958],[31522,19051,39517,12348,10433,35594,44452,9881,39591,67,5840,38278,1076,49594,35682,13068],[14267,39517,31522,40631,18159,33650,45908,32732,1921,24819,10433,18441,55375,35682,49016,34936],[56610,20632,42859,53969,21029,51096,30426,53370,24361,7476,5435,18309,51079,11564,27447,39911],[9118,24899,3786,912,45876,4372,6829,6519,37170,4033,49094,16439,27900,44242,51554,48832],[46803,52606,24097,5487,26857,45647,18334,29452,40693,46990,42478,51317,17693,38744,40101,13941],[56362,33435,37480,26301,26371,25443,28424,51694,10671,56599,21882,7303,35486,16616,14269,8652],[33031,25207,57012,53451,56188,28934,34688,49564,42619,55082,24931,44923,16714,14410,44090,1116],[21671,20638,43623,57528,43321,42645,56954,21079,7620,3696,20569,35435,5840,48363,7888,36625],[36417,20268,3273,42793,51695,46368,37310,28909,374,21425,14049,28374,39474,31207,39324,18107],[6931,32379,53567,16155,19293,26634,23656,48388,21598,48653,17469,25443,45510,10979,44193,44409],[57533,6309,13560,20953,6072,11843,21558,47192,38571,959,31481,5219,43913,46178,4014,18038],[37538,36773,36265,10833,53208,12469,9576,36939,14204,34335,32552,2049,37929,51136,35915,22977],[18855,49782,50750,47656,24471,43515,48125,56162,44890,36058,50421,7386,42932,34271,390,9837],[42584,40036,46920,36553,37439,24639,14410,11068,915,34092,15523,57172,12393,7718,32763,7507],[12465,51522,17858,52542,35783,53025,16721,48039,40877,39535,21483,24906,45708,39024,51356,47112],[52397,52114,1039,50824,53537,50764,26370,19459,52401,18075,42845,29803,35894,45899,1451,18705],[43239,47717,54172,46888,4069,2291,4957,37371,17226,43441,7395,11814,6931,30584,28374,37567],[50223,52287,24859,9145,965,33265,6401,52962,39801,8971,31305,1532,35521,22549,55569,39596],[47951,13081,8445,21600,41948,44839,18837,21831,4262,12350,10680,30076,5047,11721,35719,13494],[46178,50764,35781,13252,28680,5664,32316,56500,40681,27752,4107,12047,5435,21507,32934,25987],[7266,42510,9522,4363,36428,22949,20638,31305,45683,161,32760,41692,3638,18664,26207,17538],[31177,41425,22801,457,15561,42680,47067,5471,875,29999,30426,31441,7921,44411,48923,5489],[20291,11731,11893,9389,52390,39591,24094,43963,5701,40875,34919,22515,43927,48888,885,55242],[25321,15291,43264,25424,11874,21598,26135,25935,13536,25082,32527,31239,26057,17836,12948,10831],[9382,32936,30021,30440,44188,43265,11924,11199,56127,25369,10845,38425,51580,33855,21801,15320],[9647,8945,142,29072,34733,8260,11756,43826,26078,21361,52115,45635,44697,16956,26510,17246],[12030,56069,54826,33884,32735,19428,14409,29011,13732,47221,1191,13976,28016,52273,14737,46978],[42577,35423,56872,45153,52805,1131,40669,32442,6721,27896,45288,10016,52298,27690,50557,52017],[6775,25584,32760,42610,45127,9389,56162,25594,29620,55048,5626,7161,26001,34121,43501,26538],[14552,3700,27760,34411,48366,40455,12497,24797,39875,44830,41196,37093,5011,5920,18050,37196],[15178,36602,45414,13719,29634,33074,36387,34432,28830,37238,48216,30532,4134,26799,56392,17871],[15883,55444,15213,42468,20516,50718,40125,9711,46947,43943,47423,12953,42835,11146,43162,44481],[4010,55337,16250,54902,37693,31063,10076,30593,40561,1344,21193,19382,33208,18978,20081,1094],[48743,34541,33513,20521,37657,51711,17295,49075,4695,12898,47113,48339,8445,20316,29914,6605],[20043,40724,33930,15507,7284,41353,49142,22884,15729,14520,10801,45994,30799,24780,109,3987],[13013,15056,48998,36943,15999,56774,14871,47844,45764,44931,45430,39060,9218,28364,42213,14340],[20937,53126,42630,596,52065,9470,46161,54636,18593,11710,28509,45088,30986,54652,20494,5367],[43943,22845,8589,3662,13361,53402,5420,54559,26021,48306,47512,40724,54878,9490,37323,51861],[56530,56849,48786,45628,13306,19444,10844,20859,10041,34118,35401,8696,52596,56379,40305,15540],[10192,28616,54678,57618,38332,25779,14495,3143,6321,7125,42195,20604,49296,40682,6865,16169],[14811,11757,37753,26794,13467,7953,45968,30876,32921,10352,56917,17922,30868,27680,3473,41216],[2822,49066,33362,40499,54840,12048,22452,17911,44398,52391,14941,22679,33914,54474,48761,19638],[14901,6425,37568,43604,50577,18648,2703,27141,34182,29921,13720,20317,41198,45307,20160,41068],[20181,37289,40325,1898,50814,34653,38643,55583,15434,14690,32351,25818,679,43239,32343,34077],[32364,50114,13758,37520,17282,49399,31522,24819,56725,46528,45307,19453,33402,12535,43489,34324],[1006,7826,53075,31615,7521,20307,39485,8583,48331,23396,19545,32377,7171,33650,19840,5044],[40026,24848,41508,54689,28971,1286,11700,24739,36798,41003,12766,31263,2235,32675,40169,53751],[25900,42888,57223,1415,50011,3161,8305,11855,4872,19996,20637,22739,25735,36455,46786,9437],[45052,6103,29834,47722,42872,30666,15021,24419,4801,52114,41712,37382,26895,8576,52401,2356],[32606,30002,16840,5503,12518,49310,1950,28603,9846,28573,7424,49812,8396,36798,24888,52558],[15178,36387,42176,48216,56888,4134,43681,37895,45414,33074,43487,22524,44545,26799,30532,30795],[39213,46228,6114,25829,29698,54891,22713,28173,16439,42054,34296,18626,26956,20727,12130,26147],[43253,36698,360,51416,47951,38608,48832,5383,49401,39303,1708,38768,8643,26826,4803,5765],[26587,43640,636,55607,16886,24472,3550,23269,19907,49620,41323,31259,5525,5609,47625,52144],[46103,35890,54902,9480,40157,46969,1918,8516,23165,47136,4010,2989,53898,26781,40561,43127],[56314,11835,18817,13081,32796,30536,34868,51469,55529,9837,19274,56597,51446,34411,12929,39009],[31257,48997,7803,15320,18684,54800,18906,52083,7161,31134,1955,31199,32064,29761,21248,27447],[38708,52114,36349,6070,37566,23532,47395,48493,50782,30795,1039,54652,44122,12491,28946,39571],[14008,55353,31257,38358,19606,7520,28946,56379,17292,26515,34735,54161,22475,30726,33474,26300],[10487,8640,33443,54772,15523,29825,47184,46323,33559,34121,7021,26665,49674,20497,50441,32578],[2648,46056,17055,53003,34063,10192,54949,26172,33950,45705,5872,39593,3528,48862,53907,42527],[48666,20964,44800,31706,41317,48330,13529,35635,14941,46611,36109,6906,50193,21510,36527,4818],[17077,29056,35424,14258,26842,55314,32655,17335,24225,26272,34693,54755,32865,38746,11928,28394],[1855,39187,28288,45740,30264,10392,37880,23298,45520,14051,7929,42305,37087,12596,1339,26796],[50921,6615,806,37732,2356,50137,34092,20465,41673,4801,10239,39724,57312,21267,31750,48919],[21267,56073,18728,45387,51307,360,56987,21755,54014,57428,16568,29841,51587,43359,17002,52698],[4262,33178,16799,31864,41009,38178,32115,14267,20552,44060,24067,40631,24266,1076,17667,21460],[3468,1359,3961,21844,11825,44927,23800,25191,17620,35424,28426,27659,11322,27619,11232,31662],[42835,6776,55465,22282,10194,37151,18498,53479,53192,28981,5541,8193,1629,52631,55169,52681],[41697,37568,19596,21798,8428,8340,26338,19077,27643,38873,41840,40003,23760,8652,2145,45816],[26241,50824,17292,46684,4831,15750,38616,56767,1497,54215,45307,38464,55953,1338,18837,36710],[17871,15178,30795,19608,43681,56108,30532,26799,12212,6398,56888,44629,48216,4134,22524,11056],[51317,49488,51472,42584,28162,34692,47266,11422,34285,2083,29432,4386,37192,1840,929,13475],[36259,35185,38028,5836,39761,16419,44954,50805,15329,48224,8743,50498,11417,31244,8735,5154],[30255,33692,6171,39859,7896,31443,52596,41910,22358,24077,56314,34536,12929,16984,36153,34873],[10883,43120,45994,30778,9913,45797,16211,6924,43373,33659,30666,43158,26227,40125,33474,33219],[56314,55978,32689,3107,9992,41959,36821,45899,16895,21855,1399,41712,44794,25113,42468,21029],[9945,29698,2126,16828,26859,28068,32073,29199,47787,8124,20021,41068,41555,16162,360,45915],[49631,41198,16511,26894,54387,42815,47427,34648,45902,21361,50065,33269,42951,4241,19544,12197],[46551,2561,12348,55936,2032,5714,18783,23578,40125,40781,38052,37059,17313,7135,49249,29631],[26914,39966,18493,43904,51291,41722,26391,28968,46803,1289,10836,41212,3013,46534,42648,16923],[4280,56985,45048,14616,39328,51416,29778,56553,3831,32784,52301,35381,10923,17216,2248,4957],[23528,46607,44202,54423,56373,3571,51404,21843,41663,50696,15729,49263,14303,12438,48373,48963],[17938,21946,13231,41968,2006,55216,21228,32356,44120,39176,20336,37878,31044,23593,14175,6382],[27157,46763,15750,1326,37732,48714,26932,8188,33577,13796,56524,1898,21075,39010,14008,25446],[42579,53231,27007,32276,11513,49676,53850,33964,43625,47123,7903,31255,8910,47325,35355,30622],[25807,5862,17461,3770,52518,37161,53619,4602,37148,41202,34075,10469,23200,1016,17954,15528],[42794,11813,35629,21330,52376,45089,17595,34462,50614,46696,14462,233,39761,53048,6621,10965],[784,35223,28281,49605,34055,9610,44719,34693,17095,56882,14817,16571,43479,56963,39351,48638],[45325,16432,30299,57132,56026,20684,49488,14769,26051,2083,54474,35078,28364,50428,50960,45573],[35008,5947,42951,29971,10851,10185,29834,16292,23423,178,24964,44507,2832,2529,56995,16128],[328,48486,49132,45825,42847,16976,40516,5202,20607,28010,26723,27130,36041,52783,8567,51416],[19720,28912,16956,20007,13796,12235,37853,3176,50654,2264,16396,28242,31344,2450,23748,15644],[33001,19333,12017,52179,21267,29873,2126,51416,23564,40461,31651,37294,51307,56203,46228,26973],[15274,16720,30373,4501,55157,28447,56141,33701,29536,53402,1363,21389,42353,16204,31864,54052],[50622,39450,12810,47192,38654,18038,7313,5210,44472,20625,51308,56218,39136,43913,3090,959],[3918,37698,50446,15960,46212,40538,405,45679,4855,18445,17651,11896,52690,7032,45148,19153],[26675,35227,31906,56876,30537,35867,28098,21605,161,33802,13283,4901,35571,19817,24529,34819],[52514,16466,51701,46246,12082,6607,25446,14897,40344,25031,17349,53917,44958,26179,29969,21066],[15208,547,52381,42318,24914,3268,44697,18291,23104,51104,28722,35785,55544,2700,4121,49782],[52179,3837,12350,19333,34977,2581,33001,36969,14294,51150,34865,42460,26370,16708,37009,19209],[15876,8953,23417,32130,47435,53369,3691,53002,20794,21689,7851,30183,47862,6764,26166,14062],[3171,42654,14730,54998,7052,46940,50546,15358,30281,44887,51249,55890,19606,11183,27990,43611],[3961,18585,54014,28615,56636,49676,12948,44131,48098,17440,41700,6876,23396,14426,6503,2920],[30029,53075,15205,52083,18906,25448,19016,17882,56344,40416,27447,50373,29972,33971,31615,37064],[3322,48403,52596,15042,10022,45815,41070,52734,23666,51962,35862,4362,46056,17697,1454,38708],[13705,45089,27009,52095,18777,37653,28699,38334,3386,32390,22601,25460,44472,29557,19154,35137],[23800,2687,9134,18243,38985,32494,21738,28036,13129,23866,14775,18733,24873,41068,55880,12211],[27843,55721,3268,35355,445,39706,16961,48146,56802,6147,44626,28761,19824,46070,29656,17244],[55568,52115,40325,25468,29072,54408,7720,31106,32343,3273,31389,18539,30469,47717,25203,36620],[21069,20360,31743,15372,23720,55963,7199,8451,52638,1542,44180,47765,44006,26679,41248,44105],[30925,41706,45525,3134,54858,35331,1530,10228,5264,23857,9036,31337,27284,7984,41182,22539],[51064,39138,4664,7444,28207,20565,5771,40130,2027,38968,2817,42270,1303,20511,44011,772],[45573,1289,2503,47228,46342,12236,12393,2083,23857,34285,38868,50701,31091,40492,57592,34558],[50854,12833,595,30728,22747,13153,42187,16388,56591,32954,28447,20465,38092,21093,17183,37719],[851,33521,50214,56363,44535,55652,11310,14575,49452,27520,47985,13654,35099,39689,5667,1526],[43334,38593,16984,2916,38092,13781,22723,43373,46327,13081,44472,42200,39129,29346,56241,18699],[48595,32578,34121,16714,40673,10985,24799,8666,48135,18223,21193,7393,5005,26857,48539,10367],[51451,28651,20745,48811,1836,21534,49462,8799,23566,23298,22046,19689,6870,37880,12088,30397],[23990,37382,24819,13763,48423,29346,57204,23532,47221,7011,16736,10844,3332,40200,25954,56241],[28573,24016,49181,37240,37143,14183,40078,8070,28159,57260,8926,56888,14648,34428,36866,25800],[34258,31305,28098,19368,17791,26675,5101,3585,28616,356,22008,39697,17858,37047,33414,11489],[38893,31119,31830,12080,55066,1949,17250,11723,1253,1289,12549,46323,12988,16708,39350,12902],[20859,56530,2716,28348,10844,29054,23994,37223,21493,45628,13306,52596,11283,19066,35727,17532],[37275,29126,30117,18208,35216,18351,19388,41336,10955,28573,49462,16084,39432,25087,47885,44581],[10762,21228,328,48516,146,53646,37443,26277,16044,8285,48070,38903,5893,51658,41122,25235],[42687,2911,15864,45668,12718,10166,8369,41003,9998,28512,28411,11439,37918,13781,32076,18181],[1532,52329,48989,14306,50172,56379,32179,37064,38542,7429,43540,5370,4305,26060,34748,30726],[51330,20438,52487,18837,40097,18519,11688,21429,22502,32842,3348,42335,48604,23533,7282,57459],[50872,957,7277,17152,36624,39311,9784,17196,33693,52872,14218,46763,14045,24903,26448,31389],[35208,6870,34653,33964,2545,49024,37289,7816,23573,23927,50417,6630,30264,3938,51750,14713],[50441,46027,32733,26994,34436,43515,55705,26487,48413,44398,49010,35233,26857,35679,31951,53611],[8353,47589,12313,17858,40958,52895,11039,16135,27390,7056,25620,56908,1221,32206,33322,39045],[40492,13941,11072,26992,52943,28284,41603,3326,23290,22559,42950,34285,46058,7389,7660,46106],[44498,53052,17764,29536,21274,8263,52909,27811,45934,46323,40816,25133,36433,6228,28818,49066],[24033,53343,38579,28601,26467,13727,33454,31033,45881,17264,9150,12367,48403,35530,50556,40652],[42076,37520,28981,30319,50375,32732,13081,16467,48276,28395,37050,30426,45983,27729,53709,40525],[21989,19185,6862,2526,12869,19686,40191,47465,53355,28264,52507,26020,2974,40733,9945,35158],[18132,56083,40651,30022,27003,49031,15828,38963,44834,40536,14934,47445,29747,19982,20920,41691],[29803,42872,29346,55978,40197,21507,45899,57625,54716,41712,3837,8692,39136,15540,47192,21544],[39616,39620,52547,33133,51317,40097,55047,50223,42577,4805,10487,29852,18519,27822,5585,36525],[35682,36852,25826,52374,19867,24850,7091,3064,27633,44982,49479,44060,50660,51214,8283,21460],[10255,20340,26496,6371,39544,46670,55342,18312,16175,32555,17126,18863,18372,10534,18428,180],[17763,16439,488,31615,12350,53075,46270,3782,28469,3786,14039,39511,1989,37565,48352,42054],[48388,7300,38089,46214,46411,29832,33393,7434,32504,43617,1704,55568,9070,19039,48392,36968],[22283,48442,31989,35304,31325,57230,32934,21267,19752,56170,24161,21193,39568,31513,29452,22577],[22937,34865,54219,48714,26262,18517,32364,15630,36821,34670,48542,41455,22612,24553,35682,24814],[37196,30076,54606,56069,40061,50643,50313,41857,42407,45737,12974,18433,3914,10098,3419,57088],[46529,43201,45221,17440,7204,36085,4909,14636,41336,9603,18938,7761,48314,13639,49713,49513],[34597,52249,30730,2213,27240,29626,20604,33080,38332,4072,42213,45444,56473,17368,15884,14842],[56539,37271,24893,19867,16863,46623,33701,105,37376,15463,20033,27596,19723,28686,1139,8639],[14817,8953,21466,45264,3691,20604,16011,41955,16987,38332,24980,48218,13527,9609,44384,20794],[56416,37296,32316,29655,25194,7921,37010,1493,6199,38603,28854,12600,26167,53032,42896,39803],[47750,31305,5869,55662,9406,24261,18494,39863,25433,9522,42602,43356,56532,30794,3585,17791],[40968,16551,22027,26857,26496,45934,6200,18779,31074,13475,14105,28687,52515,56093,7080,5664],[32113,29238,8227,16599,160,50940,25714,55780,25562,24230,34792,9746,51522,52529,22418,47414],[45049,15999,43316,30730,33677,1362,17404,34826,31070,16996,48888,46297,18455,38084,20330,12740],[4308,14706,25241,20516,57311,50949,46027,32566,52876,4046,50729,27523,47266,6371,12236,35679],[1575,16543,51146,50614,30780,29886,40401,42577,3527,31480,47694,47486,31298,46600,51432,33094],[27665,32746,17598,16960,4861,30069,7251,13955,8314,3553,56939,28869,7513,6274,17483,49040],[39189,55142,43542,18183,5931,56887,50143,16789,24719,44158,39440,49798,26446,15651,17142,20635],[38925,2126,40461,52179,12,412,57428,33001,31901,29841,30305,54017,21826,10120,26973,27944],[15296,50428,2705,30021,1430,1125,29372,31349,12348,31305,37979,11246,12048,35410,42397,14997],[27900,7009,8727,6166,9899,41115,33992,16439,49639,6519,23121,832,34122,1202,19219,33742],[54968,13530,5538,19832,14661,8709,49392,47775,32833,844,33363,56104,48851,9432,23816,30859],[40975,7011,34871,5841,15812,56213,6716,12535,57204,20828,1824,48612,8589,46753,21507,47188],[40405,28349,490,15510,20150,7591,3835,26783,26487,7279,23628,34384,37885,6166,28219,1227],[23417,39118,1632,35399,23486,42423,41983,3691,10185,22249,28004,16262,46339,20794,40619,46336],[18494,12601,23739,33961,953,23706,23492,48979,23546,1450,52131,54436,1866,40044,45425,36954],[20246,1279,54568,38873,52291,37676,5931,53516,4442,22470,32025,6145,20635,22248,20805,16666],[47139,10093,32451,14846,28799,56407,17805,48306,14816,49249,26335,50596,29890,8844,21424,8336],[18311,29901,160,8070,16996,2512,30619,48998,48971,15999,18222,23989,22473,14272,13013,22102],[4911,38903,29381,50324,49420,31655,5893,39145,30726,54042,34528,23319,24348,3379,26277,57335],[528,47395,19459,52397,42975,45527,38616,13608,52596,4014,51619,10022,8239,3322,1338,25460],[36374,34794,20459,43172,47099,10816,43963,8397,1602,12226,42987,3405,52288,21637,35227,56704],[36821,46947,34011,33513,40140,18777,15185,45899,39136,39058,41712,51446,47787,56314,51306,47757],[45798,49399,27407,23908,41716,3837,31522,17263,26241,21694,43880,10093,19040,48371,24882,45902],[46714,4736,47332,31531,20113,4757,28175,50998,2492,2947,28911,42987,28351,8779,1800,45319],[29072,7184,49879,22870,33998,2437,46852,27741,56925,5444,48761,45712,23984,55075,42848,29755],[38992,37652,55765,26060,1400,27189,43975,55499,7731,10613,8809,11041,146,17387,53573,1672],[20469,12260,48055,3816,1178,51391,504,8971,13997,14110,25769,45815,21458,2032,46259,23637],[14473,17772,10079,6309,17016,41888,39450,44602,23248,36353,41381,4989,17700,50622,9051,57533],[46058,28392,37876,15523,18555,45975,10836,57300,1160,36937,39022,25874,37626,29097,28017,26437],[48153,14842,38500,29157,27071,23735,9881,22534,14665,100,13149,13340,22326,52230,15884,28818],[36773,12469,10833,9576,2049,5771,8419,32552,37538,35577,34335,38927,24611,50223,37929,26008],[16084,39026,2745,51027,33213,42781,53073,41370,25587,2398,23322,35823,17298,41379,39310,7961],[18705,11542,45309,36058,3837,40125,53798,43373,51715,29827,38092,52820,12600,20346,24419,40525],[54040,29445,46371,46607,14531,54298,51404,48958,55855,18217,27018,32928,1244,29789,9752,29530],[7009,6166,46325,34036,360,38894,16658,28173,17560,26973,41581,8892,18240,53316,35701,42536],[47614,36315,43650,13621,44527,38229,17902,5625,41455,9636,25946,8530,32055,48542,37627,23191],[33650,31522,49016,25704,4105,720,41712,5435,6070,32364,23180,48714,24819,34428,55375,42303],[53749,49354,29256,13149,27793,52095,38334,54999,1774,54904,25214,19718,50918,36846,56916,6135],[32364,48714,31522,37382,56725,18805,42303,49016,44230,52619,51962,53431,34670,33650,42997,41712],[40520,36738,48133,42256,40452,51042,17104,39123,41095,14899,45179,43204,33496,49399,9279,10712],[47999,45234,24850,55465,53581,14816,1327,9636,13822,26021,26895,38717,5541,57061,35727,8795],[42054,4372,7135,31615,48832,53075,11559,25048,16439,49094,832,51715,33992,49963,9169,13494],[21723,2102,55511,29072,34733,9517,26980,18210,13252,18399,57596,12671,56045,35502,193,4531],[29126,37916,29901,33677,21079,28732,42163,44168,46525,52665,45683,20625,57329,16996,3559,8205],[2014,30587,43093,49090,22937,10086,10771,48696,54524,4805,50703,25409,45656,37812,7821,28296],[30960,37823,23005,18879,13077,26188,32557,52217,28441,26505,19010,35162,45409,6640,53035,4285],[38607,30374,44317,23618,4442,16099,53277,32407,39645,56692,31369,23259,20899,46978,35327,30198],[35424,9033,57058,54269,44927,26394,17077,2730,28711,35113,45559,4493,38746,15428,14931,11928],[52904,39106,34685,16172,1627,50184,36234,23368,28445,46200,14606,40407,53783,37783,53771,53611],[24419,4805,16984,55465,3662,9913,48997,47999,19196,27690,44848,13822,50380,34188,53581,9636],[51081,41508,24848,47638,27618,40026,21278,1006,31263,3050,42115,31024,29944,40740,47305,44616],[35657,39300,34609,45488,22248,29646,38680,30111,4307,50065,35439,1704,15460,3957,28896,14432],[35163,36398,46598,31360,20087,32989,29542,3855,14001,3973,7816,55627,30214,28365,30863,8631],[8518,38187,26262,57204,21678,27646,5295,29822,38717,23990,48366,11776,15812,55688,23031,24977],[142,2224,56437,12438,50113,676,51057,30075,379,53512,2816,29480,29344,27378,49212,39450],[7875,42577,17078,47266,14720,56026,33619,12267,29037,36930,21277,29620,17732,51432,17719,44528],[50738,31671,11546,34653,5158,41857,47740,6519,53425,3331,25224,16303,36723,12778,7252,35877],[47821,30428,49991,53956,48352,13395,56690,27741,13570,56352,45264,42699,7896,56448,5232,22848],[13560,3616,52518,53402,45183,47169,50495,38055,9072,37174,56314,24551,26895,33133,7487,48714],[18494,35401,49914,54800,37271,4479,27794,34651,11835,40092,11310,5044,6924,29817,10777,15711],[23053,12217,20585,31342,16159,10703,36931,30561,40991,35506,55193,10921,22935,643,44511,17719],[24819,39517,43113,7921,18311,21636,8340,21105,46528,33339,41840,53308,30536,27643,15100,4],[21636,16266,20628,35082,8070,25214,45309,28005,11470,31783,49492,11510,31392,9164,7698,51423],[8399,38257,29766,28374,32840,46763,38667,13796,31671,13370,16554,20741,36291,52833,31023,15863],[31119,26811,34287,14186,30804,22523,723,693,27775,19406,42964,21487,30536,1968,389,9952],[16250,33340,55122,22681,15400,37618,4576,30593,35888,53551,33208,18978,22312,38768,35950,8329],[36183,2120,49121,7424,24963,8053,15118,13044,22662,7677,35401,498,40083,53537,10481,41574],[16355,54715,1542,34552,55100,2845,26413,19638,37951,42044,2894,27254,36450,31392,47316,26207],[2356,41673,37732,31750,4801,42779,33511,50921,806,2618,6615,8904,48869,5276,52095,3219],[6428,57220,43307,46466,45910,13245,38035,29643,3043,604,36519,30469,8428,52037,18,46225],[35689,33151,1645,45038,7679,46077,21844,28394,2730,38817,24509,36162,11593,18605,17251,36976],[51561,47175,2341,11289,8367,12933,33362,55617,19301,35809,45573,16470,9043,36708,836,18223],[41910,6171,13252,33269,22358,30255,6004,34536,13675,42951,16388,55721,31038,56259,4014,47192],[43356,50223,48837,31257,9019,50946,43120,41942,39624,43373,29761,10883,54800,34747,57448,6878],[13098,23412,52901,50237,44234,27130,36566,32016,14378,7665,29961,10496,27234,33437,56682,21940],[30917,2858,33802,161,21295,28098,45518,18004,44065,52152,44386,45694,43227,12873,35915,9620],[33846,6612,25901,1487,12360,18855,51156,19499,5719,20585,32784,36318,21377,34963,17256,25728],[31910,141,56069,25553,12510,16056,39875,42702,52115,43384,57423,22640,18334,43806,44200,30849],[33915,42341,57125,43753,35998,11621,9763,23597,50185,12032,19028,24790,16343,1450,31305,7929],[34572,45398,41526,39932,5219,4014,25839,46623,20033,54211,14308,16388,12689,5726,4181,25646],[3696,37006,52003,52557,25868,24590,15136,55688,48366,100,55562,4361,17845,9948,12032,9416],[2770,4173,3696,51314,24199,34444,37298,24979,16996,48454,36895,20805,51134,11498,11369,32961],[13948,46819,46823,44901,42883,8844,7888,22136,35331,4962,24819,26932,15762,11391,33998,11352],[5735,52860,57625,4879,28751,43456,35894,21507,44175,24419,55978,26131,25936,45899,17566,3837],[24816,37735,56412,24974,42916,1822,11552,20977,15338,16946,18512,38708,28177,1139,31849,38962],[15911,5274,13947,1400,56509,39580,963,15805,56181,50177,54541,11941,40336,27128,42883,25235],[31692,28759,11653,28590,19611,47241,38279,33136,53092,9172,47788,21228,3108,29587,41867,10818],[26473,13054,24680,32895,52425,55377,44071,37782,15967,39187,2257,30233,12663,43568,54596,47462],[21612,19153,30425,9262,1186,37617,55979,50834,27192,6114,27296,45027,6335,52239,19728,51009],[44560,12979,33351,30048,38978,26419,4772,29972,5118,16081,27595,3677,31158,24207,327,33862],[56605,38925,14596,8892,34036,31974,29723,49786,53114,47775,39615,54389,26982,54955,29742,39555],[26924,15076,36832,31910,32207,41203,49973,28577,53385,43444,39403,49844,40591,9964,44194,33928],[38931,11656,20919,22524,18756,19442,11005,50955,5022,57616,97,9007,25576,16304,12032,2978],[26965,47625,48029,13849,24354,16775,26340,33616,42406,48432,3521,2942,14499,12442,44421,15204],[55342,40492,18312,48906,36433,17454,29430,16543,48378,46990,34285,36232,47480,13475,34121,50920],[42494,34997,30795,48493,49998,42845,23532,25755,20925,2956,33074,18705,18873,49912,50824,46057],[12324,21631,31711,49119,17455,5712,36723,33570,40497,11584,29540,140,46534,56524,27428,9234],[18455,42189,53685,43987,17884,56158,46027,45679,34904,28064,38506,1672,25619,25482,26660,43395],[13560,48714,25180,50495,3090,45183,3616,22415,50622,7487,26895,19051,47169,17566,10351,53402],[28603,38229,44990,7550,37500,53039,47999,17891,15327,57061,9490,45994,7668,23563,24850,37271],[56341,34795,48497,35033,30424,34617,12378,37438,10177,49046,37656,43853,56704,11387,20749,26854],[166,27229,42092,52111,21755,21681,26794,9660,16447,22641,37753,24893,45789,25134,6309,33534],[53352,53002,34486,3284,24166,11510,36041,41663,49347,4685,1572,51297,26435,9907,44213,15552],[43991,51008,29735,57533,16984,40792,41550,8854,56314,15342,4143,21507,47576,54283,24559,27099],[17469,30374,23656,5329,36088,36065,4423,32077,11554,39536,11458,882,865,2820,9557,32311],[39390,27906,11723,40792,8854,41003,14513,10166,10682,19606,26227,49681,32811,42154,43356,1289],[2595,20101,20864,31762,31518,44847,42239,14897,57338,16707,26378,37035,55616,23968,47230,49716],[24651,31199,2916,26241,52095,50782,3332,43664,57616,20465,32695,38917,57512,57630,37568,50439],[37043,24841,7631,25737,21824,44163,37962,37359,11224,40696,53616,47477,3479,2033,48495,15867],[17566,25890,56725,42815,43873,13205,50693,11459,34077,17763,33403,48674,2050,49911,48855,37437],[43577,37328,47403,51317,4335,26914,12048,35095,7080,392,33443,48378,42952,50614,11277,36232],[21079,42602,55787,27320,13149,34418,37949,53378,2409,565,38500,53080,29327,32524,14842,56649],[36540,20148,5011,52802,16801,51272,17249,20788,18037,14870,35301,53810,16965,35388,42444,19647],[27468,8263,17764,532,38950,56026,41678,16582,20157,31298,49488,7556,18312,45975,48378,4501],[32519,23078,39748,29803,14623,38887,33541,28353,38564,15010,20360,2257,26322,30426,43936,6476],[7620,43623,3696,21671,33371,6350,6490,57528,43321,14871,41349,21079,27240,14842,13508,39865],[42076,20026,50916,53709,4497,30845,54878,53439,2384,30426,48546,16513,42914,33571,51495,30726],[16812,15262,4405,19337,2594,14308,53455,14604,9990,11467,49011,39665,24004,35417,50747,18773],[9913,10817,16330,1454,52705,528,10022,55418,1458,20844,30255,55721,28010,34604,16388,39859],[53270,24589,40799,2774,40252,10470,44616,2745,32597,32697,18835,25587,11837,35908,19785,17325],[40853,11721,50707,9977,24599,37212,12963,12581,38355,57260,13692,4768,21916,20795,48923,49350],[20658,33474,53075,31615,4186,10844,54800,15327,29817,35401,48818,23085,54292,47446,36365,55300],[1451,57008,54652,28946,24756,50824,40234,21544,52397,45525,40258,15880,37174,23908,22612,35862],[17562,56921,57160,366,30292,34708,54540,50142,23297,7769,52353,19926,29803,27861,45711,23282],[44060,53452,29834,37381,19730,14315,6274,24067,44019,14575,43660,15435,21024,40228,18648,12193],[18311,21636,26262,22612,8610,12953,20625,46379,11792,38664,5019,51746,44882,12324,38847,29078],[6290,2697,43192,17791,161,12422,3335,40816,25560,24611,32016,14931,7702,30537,32809,29390],[4186,26383,7135,27996,6608,33968,29054,50877,54878,18354,3139,30794,40097,18494,2916,9913],[9061,55216,40947,48563,3475,36773,45450,48556,28945,27448,37878,31615,26419,43245,32095,8580],[14008,55353,44187,4262,42119,57173,50824,18705,4805,51457,35875,20465,2948,39260,38159,33971],[53716,36697,55967,57409,2561,53355,33976,20246,29613,11593,3073,15749,14059,4747,6706,21491],[36140,39877,31314,31671,4970,6314,34228,8897,49835,3041,17965,4218,20544,48374,35084,33878],[24599,56141,12167,54409,3235,36387,903,51108,33074,17263,57629,26719,20346,17141,45629,46691],[48743,26895,5487,43677,27378,10351,45679,16798,18960,24551,18915,4107,46301,46947,50304,37787],[42748,31192,29672,31167,8817,21738,51658,20711,33149,20843,43281,11851,44963,17312,9673,12427],[958,18053,54877,53331,18822,11841,38633,3862,46085,5299,5928,23912,53892,34285,47332,2431],[39450,47192,10365,54328,40225,40643,54309,28719,959,21558,14933,56549,12517,5219,4014,20625],[42779,24365,2502,2916,47255,56476,18622,49914,8580,42660,22064,43511,17292,20465,48871,12823],[2854,1859,51135,40076,37965,26510,11178,11221,30476,10271,51010,11628,39742,47067,37380,44241],[4308,14301,2824,29727,17986,34558,4355,536,22841,22536,10775,20336,35865,47076,31116,52376],[24886,51486,57501,43109,33026,19689,13082,18524,49450,51819,23254,11191,56138,17070,8102,37289],[12355,42164,6418,46975,42883,17360,36930,16075,32689,1586,36918,1575,46534,10200,34614,20754],[22937,19814,15630,32958,33650,54219,34670,18517,3086,26262,3837,21460,37493,39995,51522,48714],[3091,42307,29761,52546,19606,51511,50596,43356,27146,40036,17884,33802,26857,37343,50223,54473],[10053,48869,42361,14728,49337,2356,50921,806,8198,2792,3092,46259,5276,38650,2561,52805],[14008,38358,55353,33659,17292,32821,41227,30577,46178,7130,48837,403,50824,38159,27260,39732],[26238,7467,22798,40671,37528,48400,28048,24808,31359,7951,39968,27563,48077,10677,33339,12108],[34739,29718,5198,27096,23401,34971,9895,55322,23516,50806,11214,16306,42610,42527,9496,55721],[43510,2503,24400,3807,18294,45412,28595,24968,17471,40078,18445,47184,3513,41841,38631,29301],[55741,47765,30864,51307,9309,21799,31265,28426,12975,14488,49111,41147,56497,80,49835,14265],[4527,1572,23803,23950,26210,56857,10355,39737,49955,27216,54292,57020,48225,4,31238,30372],[45996,15083,36417,3273,6216,9765,37497,48630,4262,15901,55206,31313,12235,30536,36456,33115],[47934,45565,6880,28182,40969,36332,46031,30903,9659,25310,6632,35227,14824,12336,46816,23665],[11844,40134,7419,10311,27606,2145,46155,8489,15031,1452,3488,44847,40508,22397,15206,27367],[52720,31319,48497,20749,37438,30424,35033,28912,15072,13796,32273,28374,30476,34617,34795,7789],[26189,25977,33273,36400,53856,10278,26805,41172,397,40076,15103,21005,40475,28762,33891,38220],[14655,39238,17254,51962,46961,40780,39033,32450,28346,37716,28051,30806,37708,44050,49986,46331],[7564,40357,14197,54066,33992,55100,37105,46657,30113,16838,46228,31786,10406,51150,31211,33201],[30915,48378,23808,43884,50920,9133,38022,32317,29852,38950,57494,42577,50529,34285,37985,16628],[10093,15876,21798,41955,28237,33403,52507,42835,53002,44166,1260,10691,31356,16292,6222,3341],[32517,10687,8014,43409,14356,34352,3929,30585,35331,44901,36587,10481,37918,30633,42740,11352],[39283,45171,38283,42479,40848,4123,47884,17690,8357,39035,6562,32126,47488,51331,6446,31502],[25750,48562,11389,18508,21652,47156,4342,27434,54382,16572,27339,23875,23209,20211,34552,31700],[4552,48045,11788,53551,21173,55910,24807,55627,3778,50497,43975,28445,49605,53384,4589,3243],[22536,56803,6764,36611,55500,32409,12433,15849,50289,24253,5577,13042,44442,53017,40619,38071],[49538,32703,39508,15184,16267,55169,20030,48289,26618,30047,21320,40615,37892,12600,44728,36386],[15541,12785,9461,34433,4143,922,25952,29086,14473,7921,16984,32746,45994,28799,13822,55049],[37611,39129,29474,47259,50426,34186,33165,53103,1858,41474,17949,8301,20291,43334,37525,2927],[37904,748,41196,14467,26598,8324,25849,36681,18777,57358,43779,20092,46947,41798,53707,34873],[29852,20601,29465,23808,23833,47338,50217,40097,31527,44939,42496,21274,53120,25295,53429,35423],[43715,3086,28981,56604,14039,34936,12959,18517,24553,22612,5950,51522,8301,39554,36866,54219],[41519,48012,5355,4341,22801,42135,31998,1655,43681,12152,26719,49914,20856,46163,7746,21990],[10534,26171,39875,49129,10721,45491,43441,16211,52115,5198,25443,11427,22982,29072,8717,35877],[55002,54917,21091,37985,41109,42309,12046,48378,43834,43702,20527,13475,9057,37628,52065,56269],[78,29995,56358,10412,23320,5819,22312,26245,32587,51951,46791,7573,2114,26068,36751,55268],[41673,45052,2356,4801,31750,10239,806,42779,37732,6615,5276,248,50921,9072,26895,57312],[37550,57085,5541,43336,20385,46301,16798,56314,24551,19867,41812,2816,55529,50488,21544,5305],[24810,45701,16467,56721,20986,18916,34432,56628,5333,41487,22351,22009,1084,37240,52734,4088],[48135,36934,21193,24875,40696,34845,20961,31561,422,10836,48887,1443,22212,57240,16714,42610],[43677,16798,26895,5487,24551,27378,4107,28087,41812,10351,46947,15360,45899,39058,41712,46301],[45089,28699,36185,13705,23666,45994,20189,46178,37653,19554,49383,1107,37743,24882,42835,4262],[31298,28470,5299,23833,23825,43904,28774,29495,14340,16432,56679,491,45518,11310,25283,52060],[47173,24959,2189,11143,56083,3741,44452,26985,33158,34271,26530,16770,3702,28732,28288,56133],[39505,29011,3700,19825,42435,26896,18542,20961,16497,38054,49692,40476,34183,49483,7007,30729],[22524,1039,52401,52397,18705,50824,42845,24419,35894,30666,23424,29834,47722,52114,15021,45080],[38746,29056,24568,52287,1858,33197,25825,4493,50238,40243,48022,26008,28394,14258,38468,48556],[57119,10113,38481,12206,1262,30849,26930,34997,36450,33496,148,28641,23276,43958,42073,1237],[31292,44587,33992,9309,36261,46166,56887,8703,46325,37652,11339,49094,22630,6466,49338,53569],[51419,44855,10399,12437,38766,26158,10351,7695,436,30678,13888,12083,49384,18280,30520,54532],[21406,7703,49284,30007,34563,53189,43280,56331,27406,26813,4911,23726,52287,19897,36502,12457],[4622,38276,41508,18707,3314,29256,14309,19718,4911,38334,33650,47436,7853,13480,20917,14267],[5484,45493,15380,19715,13879,33340,43063,2393,34831,3309,590,25852,18531,1318,39394,33454],[443,47381,51201,9102,15062,38845,38851,56013,23718,5931,54596,45319,33771,31253,15304,13065],[15884,30902,22534,36532,10562,7611,16833,4704,38804,8254,39060,18593,52720,33884,4805,11893],[7488,3581,5053,23125,33143,14770,45485,47757,54135,24021,8327,50786,22390,8869,13283,25708],[44120,42232,33660,4137,54378,11766,29616,70,13413,56098,8419,13768,55765,2696,10053,27416],[43355,13413,6704,26419,31192,20984,51799,9261,25833,6634,36196,25905,47175,51834,29823,52530],[47991,31029,6267,34122,55275,54764,2126,55855,12432,55208,25124,27002,32288,22827,48029,37922],[34030,10712,33650,32364,32963,48714,35879,42303,40520,56725,51962,160,14899,26262,49016,21279],[958,30325,2492,31303,13988,18967,18792,35826,26364,24041,45665,22229,45117,24062,55573,44451],[47411,16081,37166,10201,9114,19885,43492,9952,47345,12420,41113,34426,24599,19268,18972,35488],[34261,23454,51027,47644,35381,30189,47519,34322,45660,8393,41150,50249,7800,53320,47488,21538],[44187,31546,13758,33992,28173,34182,29794,25486,31177,24651,1236,42054,51150,35671,31603,37212],[37050,25125,25417,46763,25453,25825,23520,24655,39345,33739,16956,17561,7929,37611,45592,38278],[23663,19763,38002,10786,39946,54090,23320,56730,32489,54314,27619,42227,5277,28123,10098,36713],[33576,43255,36656,7789,50417,20370,30522,31509,619,55568,38667,35073,37211,52115,23403,33651],[25207,33031,56188,34688,53451,57012,28934,49564,42619,55082,24931,14410,44090,1116,44156,13527],[20925,56938,43665,21411,12438,17088,47905,47763,5898,22267,55862,51656,7016,29578,51695,44171],[2804,49160,20700,50223,3865,28176,43328,31510,33414,45779,23696,18340,14842,20247,9026,19391],[29932,8198,51873,8944,29626,34416,28064,9406,50073,29053,20929,33362,40561,32977,8147,18223],[41154,49860,49966,43893,3691,5264,37224,27320,45538,46532,14414,23499,34300,24188,57528,42604],[47145,26383,57448,5757,12212,24756,51649,21817,47037,19293,144,57167,35526,7032,44409,32086],[35812,21385,51981,37684,53117,34447,21199,1365,48912,12189,47981,26279,31299,39530,20058,53027],[38650,24838,49799,18238,7032,13588,30540,29616,36933,2792,53312,25482,53351,25368,29053,9389],[9636,56314,28348,12929,9490,38187,10433,18304,14294,52645,24419,16984,22415,13081,53581,45157],[3423,34610,27100,42735,18338,12348,34990,32836,49359,46027,28719,17200,22182,2027,8669,12198],[2199,39388,38413,54642,40462,34146,43179,32531,17693,8173,10985,24201,52511,37549,36058,55127],[40520,14899,17528,43204,37462,10712,1367,50982,34030,37703,49399,33496,56849,36738,56375,44132],[15694,42985,16676,33413,53487,35154,36311,57065,49148,37497,26655,16893,18402,36940,55026,21952],[40780,50216,18390,43993,33265,15103,47054,6535,8762,12300,55953,34309,46217,8382,43235,50418],[1859,16396,31389,28632,2291,40577,24837,37993,43241,24850,34795,53828,9371,5404,40325,34733],[50241,29834,37382,39118,20625,48855,42570,14575,57283,48901,45899,50546,34471,52114,48674,52860],[32732,28981,55475,6413,18038,5158,16984,19508,42187,30321,18551,13903,23666,8854,1800,24819],[37177,20336,12851,10100,10714,37971,9363,47460,5277,11799,37656,55174,55190,11418,23852,18562],[11971,184,28113,38877,48352,9874,52464,9769,7965,42636,26906,24980,38426,11057,23386,38112],[4186,35401,33474,48786,48818,13306,47563,10844,11310,54800,52596,5333,20658,1480,39616,29817],[2807,29437,5635,11652,31367,12173,56692,47092,34410,13991,21450,17013,10370,27645,55959,32010],[5310,34468,328,31829,39591,32592,11271,23933,1745,47951,44168,37843,27820,23565,2871,41025],[38894,9830,36646,620,51430,49642,48085,48697,7048,13799,20787,43809,33055,5361,50948,50518],[12305,47457,24837,18697,742,11458,15208,10836,27111,50921,16844,39500,53627,53551,26656,45529],[13488,6690,1569,4014,27425,5994,27596,46623,16297,18038,51634,37271,4528,7113,27648,9386],[22291,1016,36265,12469,15629,34335,35915,7731,29313,23771,38927,55765,36773,8419,19771,35226],[1471,48021,18362,42794,52376,42961,39507,4441,45089,26953,35629,45076,34462,42920,2822,26369],[28552,50314,51694,33585,32756,40898,16118,5832,18710,38295,28880,9007,48264,56545,30076,43371],[11719,16645,33243,44262,48903,27451,49937,14544,56882,51409,40025,44756,51682,57374,49877,48198],[28123,52131,35238,46747,5047,26854,5568,20864,51619,43762,50380,30281,28626,24419,49741,11380],[3346,54495,35485,11296,50944,25481,45997,21535,19522,11363,37461,48655,8975,8897,43572,18905],[17091,16409,14842,20247,44452,46342,52849,25608,7454,26675,28616,5840,39620,42725,38868,32217],[50223,56872,10682,12754,33133,44398,56241,38212,55465,6924,16984,11391,12491,52518,52083,43373],[40081,22723,44180,25366,17103,45915,54389,53492,23717,13356,57513,3276,11853,2049,1708,9966],[53297,41863,27277,37449,5652,11240,32494,35250,18549,40000,56605,20080,10227,24235,55281,13006],[50324,20457,47793,2126,17860,34944,39303,4694,40003,28668,35744,41656,41068,35785,34036,2531],[16419,48378,27110,54427,16628,38893,49284,50970,39918,2876,6111,30729,51146,3555,38860,35630],[51022,7093,52661,5101,50770,43590,8569,43328,335,7208,1680,52881,56286,38138,32775,6290],[17495,44465,40926,10098,8359,40091,29641,52929,18533,30063,37355,52232,23613,12413,13160,42835],[19867,35137,13306,48786,44853,7091,43748,2160,45899,48147,24551,21507,43336,42468,16798,42656],[31517,40191,44529,24226,14844,7816,51929,37032,46299,5910,45117,12474,12160,46229,18,31414],[20247,17938,39187,32356,9389,25218,45679,55216,23696,56876,25480,34258,37878,9061,51920,20528],[18792,55336,49123,30325,16958,13988,40161,2492,1351,31759,33448,44057,10224,44645,958,6993],[45083,11371,50350,16704,55141,28424,50358,45892,12431,18991,17160,10022,12621,55046,49994,52944],[43719,22149,43158,39554,14473,38663,33219,4221,56904,14915,46399,11700,56956,56379,43356,31257],[28274,33856,29981,24528,15858,5524,8150,45573,50614,246,9096,29017,15395,15077,35098,44410],[11392,12433,40619,3691,404,31898,55500,9007,22932,56803,41278,26363,54477,13701,40092,45060],[25384,2964,45366,38191,4190,11186,33837,32198,37294,18899,18020,52350,14090,44807,26648,11977],[53956,9169,38332,20604,41619,13303,24372,28102,184,56468,7125,13395,38785,4589,16987,39560],[37153,32494,52738,31388,10794,1067,13152,23172,360,17150,51416,2126,2492,21658,47924,39555],[43715,33650,8530,6835,49016,10433,18441,12899,35682,25180,30596,12256,10712,56172,31522,30495],[34186,46897,50158,38947,23845,17467,50399,17065,33410,29894,38604,25731,12032,48355,52573,30580],[57533,4181,36969,29735,48072,54112,47546,22061,43000,56022,11331,29066,40216,36627,34077,34027],[44253,34157,20919,40130,47518,8522,22680,27074,50693,22334,28197,20223,15814,32796,12854,3935],[28374,1326,49129,6931,30401,2291,4116,51209,8188,43441,8236,55577,39593,24054,19754,28632],[6771,16331,4805,47247,50551,31689,26266,28156,32047,49771,14578,11745,3506,25459,52206,7262],[29452,24097,43623,32787,14572,6328,35113,21844,41036,39837,11825,5289,43467,42205,46819,19313],[56725,1632,7851,15876,48855,38178,39118,17566,28004,23417,38867,51853,29114,34077,14659,16262],[49786,56073,4622,34182,10227,19406,14258,29778,41080,52642,1236,45337,55499,7731,56605,8809],[50217,3034,11964,12046,18579,16883,23808,16786,24471,38499,10985,54858,24385,50147,16454,25681],[9895,23428,13693,3872,27096,49701,9773,14475,23516,21568,25937,36417,5404,10721,21789,27180],[43968,27825,8857,33682,20456,29951,6216,5604,10446,23975,24680,12235,26510,18078,35690,28374],[15876,9945,33403,56725,47435,3078,47862,3749,1632,38867,54251,41079,7851,17625,25038,9506],[48216,28190,53362,43142,21580,44545,55093,46178,22524,45146,742,56108,36387,9630,45414,43681],[3644,55047,52657,45396,45039,48608,5989,616,26073,17349,26504,35619,48996,39890,15632,33299],[57287,57061,54990,25565,22659,42404,53603,46585,45855,47800,45428,14467,56451,40066,17081,24205],[4637,38997,46994,10359,42530,53181,1067,19406,16476,46092,43433,4372,42769,49786,18538,28564],[31160,23713,43774,46163,41635,17952,8882,51662,28722,54247,54114,49861,37595,45660,47623,52436],[49313,28400,55751,41768,47765,57075,23250,26679,19414,3081,2422,25047,6897,39548,7685,16267],[42951,10779,28981,9416,32683,52619,6413,22967,34670,25180,42869,21869,54219,3837,55953,8131],[40461,32833,38662,39555,33001,32978,13917,5202,51416,34182,52738,27431,25108,54389,30703,26879],[13608,31898,8012,2204,54837,4143,3577,866,29066,6690,32934,6070,10398,29088,41276,5658],[48334,54474,12756,18143,29357,6122,22578,56269,7875,29620,30780,5943,47694,40078,29053,2083],[27466,55185,43156,27840,47857,29197,34653,620,36274,26361,19254,30671,23037,18545,51055,38863],[31257,28946,54800,35401,26300,19156,19606,23345,52596,33474,34748,1406,57020,12212,5264,25153],[42120,3823,48539,616,51928,2584,11149,11687,56162,27778,50614,20497,24799,44398,39550,40492],[29392,41581,40774,13273,18291,42199,12114,13083,38276,35581,41647,5107,9336,56631,12474,37155],[42622,39309,5779,36427,55568,57274,26784,15529,33792,5897,23641,19219,24563,2896,14538,22626],[38112,40083,43644,39118,52827,42031,1632,2651,17563,29827,297,44156,25216,12433,6692,15870],[13758,25071,41658,26895,4805,39260,2021,50018,44270,13882,23994,57173,41712,30319,14816,55418],[47187,51769,50370,56225,47491,1825,54428,38220,10325,25799,11366,46388,49521,26483,39799,2391],[42872,29346,24419,30666,17844,3837,17566,8692,42570,53402,40197,41135,37382,25113,47192,12597],[32492,29595,11664,48891,19406,18800,56605,42294,33960,8672,49786,39940,27323,17095,55026,40000],[6193,47162,26655,47230,49560,19867,15099,49117,46046,34568,48266,14859,27976,23420,57220,47224],[50380,43409,25192,13615,16676,11352,48352,30688,35173,1289,16984,51568,27741,33884,23546,50888],[52705,52083,30426,48034,16311,5489,42460,48997,52518,33971,27808,44302,47715,32179,43715,307],[40968,33559,41154,18863,156,10487,30889,18579,26437,18126,33208,10985,39212,331,56235,31691],[24116,12355,4421,2149,21637,27653,39778,51317,10814,27789,53878,16627,28334,25012,37340,52748],[39970,30980,23234,55220,21266,38069,25442,18782,32153,44750,55591,40948,23041,5838,4135,45011],[9458,40125,10883,5869,42918,29585,35231,47090,43158,43356,11759,1532,2370,50989,9204,50223],[720,11710,15666,55670,56033,5034,6911,26719,22348,23689,16800,42629,18300,31741,48,38663],[38693,49297,6446,37922,57555,2126,17435,22713,43281,25415,32321,12,48050,43869,37999,13018],[4085,40425,7350,33386,21837,8474,33881,26072,49281,23663,19763,8763,39403,15800,51837,48602],[18636,37240,44219,20857,3697,36153,15880,32179,2916,37064,26846,21544,1451,40081,3598,43957],[53021,3379,11163,8419,27406,38903,55377,50834,36954,36219,1801,56226,45139,38498,35195,48711],[25516,44099,5479,11673,19159,45779,21766,56553,42216,27931,56215,37838,3243,4280,13129,33001],[42777,1530,708,56138,28406,24563,120,2601,25176,35331,83,9145,47866,38758,10228,51729],[50278,10488,49420,54503,39075,14591,55705,46623,49536,55681,43557,12422,39310,2817,14842,27760],[22244,25619,34904,29626,29053,53052,29932,4662,33443,3092,8943,22925,26233,46027,25482,28064],[17263,22087,23990,38717,28469,45667,2289,34755,21493,15327,12093,42303,56241,35682,16374,42879],[29465,47338,23808,42361,29620,3092,43078,23833,42496,32442,21274,37628,29852,26869,35644,31527],[27447,19606,43719,13551,51522,16155,27959,39863,29761,18110,19229,50223,19287,31257,42411,47656],[19715,47032,20700,12155,39143,4805,5138,2976,44187,23021,6186,10836,29452,24804,35498,56775],[22284,21505,2157,19126,38060,57036,38942,30390,34208,47843,36780,14227,18666,52511,39439,49641],[4305,51715,16329,25446,4372,51513,9169,24174,48251,38429,15052,34808,42054,4694,56468,32676],[22899,5663,12833,16984,18697,27620,39129,2111,14721,5847,55764,42658,38717,43357,32719,29477],[36183,45550,25990,7424,30573,45307,15118,13044,12076,20317,36071,19453,7547,5368,24752,24963],[4493,17077,37577,20099,38746,31404,23439,22320,9897,14466,42047,35054,32655,16196,42793,6520],[55006,23628,17804,42092,53611,53685,42695,34610,22244,532,23833,26869,3527,1510,43006,4805],[37382,29834,41712,32364,56725,18705,22612,17566,3837,24419,5427,45899,45080,52397,51522,39136],[8773,31576,38663,56441,45531,25560,23423,23524,11439,3872,23221,25764,54832,18910,15933,30783],[19619,55338,56618,48749,8953,54387,56730,5489,31774,39568,6838,20660,35519,22499,5947,35417],[6865,35414,56098,490,28343,34971,16463,6023,39085,11794,4341,33074,36627,34706,8527,5118],[1289,46920,12236,34285,16628,26857,37439,11739,2083,2503,2855,54089,48413,40492,22925,42232],[56241,19444,39731,12988,8177,28540,8589,2486,18756,25966,28421,24302,55418,22427,34863,26262],[49311,44603,10671,39526,46589,40209,18173,2453,36956,39539,3368,28983,23617,9251,33955,20928],[29792,25681,53878,51343,32281,17719,54910,36876,31238,29620,41113,26233,34610,51991,53783,19683],[6091,20529,47581,4811,25721,3301,57492,29743,41070,51218,41478,7263,34614,50296,36832,43806],[8140,16094,9810,45139,40237,53323,47963,13147,14861,18589,50715,24396,14094,40514,11183,52674],[29119,41366,37234,27399,46601,22219,45195,3551,30205,53794,43199,1358,2427,20174,37289,7746],[29056,10925,28394,50324,38746,4416,45136,27500,28496,1801,36332,24303,49420,8954,53052,30438],[18338,39267,11723,11931,21590,4163,33040,7039,12108,4309,44399,45518,44398,38500,23696,42213],[4421,40494,5459,16057,14781,55947,35227,41185,10710,20617,20964,37356,39945,5727,886,33961],[39616,44006,15372,36753,19391,48786,19926,20360,27855,11391,29817,17562,38832,53374,23720,6937],[7863,42536,35894,41651,30669,47139,37566,42845,11372,24191,53836,1497,3858,42486,27168,18189],[49639,12130,9110,7009,23121,53193,28849,36436,5700,8202,23217,30776,3065,3218,15525,13851],[38763,14410,17485,42606,6753,36672,2855,19567,22578,23021,17078,55059,7875,22146,36433,11464],[33474,54800,34748,54292,4479,48786,38223,4186,29761,10844,18494,32760,11310,5869,24261,35401],[50622,38571,27242,39450,49026,5658,3090,43913,36821,32326,959,22894,20147,13560,24484,12810],[27652,27138,49483,56862,13884,49835,37026,56618,42435,47325,26819,21080,40730,11987,33009,32136],[57393,10926,30050,50605,31010,39942,6006,46999,18807,18448,26817,2998,24472,54354,22223,17458],[48741,19122,42975,28603,57020,38229,33628,31257,21028,32064,44031,15387,11202,19051,1274,11679],[49901,15176,49799,21616,16720,20508,31809,33770,43595,18910,31864,9183,26550,2816,11711,4531],[6407,35622,28910,32419,37285,595,13808,5840,9514,16888,23482,50998,37568,44662,50417,29329],[20604,41955,7965,54678,29045,12433,35054,44384,38332,15030,20794,26586,27770,56508,39474,4305],[43831,13475,491,20912,53052,47403,37628,26914,28206,51317,56549,28932,31939,34692,42702,31432],[8648,37443,20181,50143,55313,57063,19499,12649,12115,43189,5926,18043,2147,6314,9500,49281],[51081,8040,5685,9983,24321,37648,20910,36150,18632,27689,48898,33667,55137,55871,54144,37757],[41567,5585,36647,53836,21798,20601,9225,43740,13260,28887,18081,28925,9356,22679,51158,7258],[32211,36940,39328,27703,11437,14426,29459,18802,56244,31914,40484,37443,47554,39464,42741,37202],[36183,7424,13044,15118,24963,10481,53537,46100,52941,57397,46399,46486,37545,22475,18551,2120],[39859,28248,35331,20118,14731,47112,42751,34781,16497,37603,34558,44691,35882,12236,44668,29274],[21755,35119,27345,41736,53793,36632,13635,38069,47332,53702,876,37437,18993,5685,28680,46336],[27407,22388,11835,37223,24977,11005,47512,40092,12709,17613,12929,38187,46568,56259,43957,12232],[53583,11853,5158,39571,4284,38680,39596,50999,33107,28281,2359,10636,29685,12184,56013,54986],[29277,44472,2453,38092,6356,9162,30758,39090,33165,41519,1363,38593,13781,39129,6581,35877],[35005,25666,49132,16846,5202,8892,13152,12017,2126,16658,50206,52802,21582,40040,17150,38583],[42830,955,23155,17368,46615,31472,27608,7812,57548,55066,35878,9619,33203,23443,12684,13997],[45089,53559,15930,2503,18674,25423,31313,24914,44268,28329,7822,5664,26233,53878,37774,52338],[10535,32873,18741,47123,42648,17642,49835,41697,43894,49994,19537,12091,10158,4585,265,43625],[20951,20465,56613,52147,6487,38329,42325,35875,55690,17041,38432,7859,40729,51423,57616,51291],[26922,16262,11656,13197,13309,18085,8437,41375,45097,26166,41875,46554,5026,7193,26433,32909],[33136,40490,47252,33102,12374,28668,13154,31692,15211,9748,20730,32341,33092,31462,12469,24806],[24472,28175,26587,3284,6191,13552,44892,53307,38372,35737,54271,20273,27945,12009,8556,23646],[29454,45153,54358,30631,33136,15429,9061,19968,45159,13154,40196,35915,10762,5115,56074,28382],[28851,56083,15351,31238,51670,33281,45171,6017,37927,2095,52631,26882,38660,29475,53878,18361],[35856,40081,14294,10687,53962,30063,7839,53581,40389,50216,30794,10817,5194,307,47603,40019],[15178,30532,43681,30795,12212,19608,17871,56108,28135,47938,36387,28573,45414,42485,7929,37240],[4362,32203,47143,27839,48034,21414,34788,53266,56241,6924,47999,30428,1839,5857,56069,38907],[38008,29452,2695,31596,51061,47532,15086,19276,40561,52511,5845,7513,24859,8454,3970,50644],[30536,50551,46947,22612,7487,20602,30688,45899,56314,29735,53522,49134,16331,34324,29346,26021],[49180,54219,32796,9416,19814,8301,18517,8749,22937,3086,21460,32958,22420,33650,160,34865],[1325,10717,40045,15010,19373,56059,42067,7746,703,54540,9030,2257,44156,30426,37861,20572],[12989,57234,28540,34234,11739,55875,26942,8331,23994,1596,28447,13940,38569,39209,49914,44627],[50910,10160,43394,564,55275,9899,25279,35741,42227,13936,18000,54982,2539,4526,38451,40280],[36071,140,38692,30540,56824,36598,2786,7547,2703,25990,50159,49384,7772,24636,3373,30573],[19261,16984,22107,21042,44987,15451,30426,16162,50375,13006,45520,50310,55275,3608,20295,48752],[48378,8640,4805,42695,21091,31090,28288,53052,7556,51317,43884,55002,28555,43702,12892,23833],[26843,4937,12721,39427,32719,48034,32722,57091,50854,42353,16984,1684,50785,28411,53473,42658],[20102,30117,11837,36575,43204,56773,56127,26008,4855,47221,3118,51504,35477,6996,7968,32898],[39649,32981,1223,40234,45941,49063,15703,40026,13781,26528,44081,44109,34061,34865,34324,32670],[43273,12901,44158,51837,3348,31713,8615,18183,47219,25183,27144,19667,36035,2469,14112,11399],[9168,26265,27487,28465,17901,6624,3087,4216,55636,7958,15930,51422,11021,32954,52305,48000],[25415,19261,10775,17513,48679,56765,51507,48050,17600,24066,49778,8230,20777,52783,32010,36736],[31495,11955,21095,52849,13122,30088,7006,14144,28960,12053,19131,32016,18183,31213,20175,47937],[20657,36187,30783,28572,217,10398,29148,36549,35368,6859,21425,56441,34661,38051,31097,31257],[37028,29066,13903,6735,6316,42905,33290,36796,35426,53402,7896,9042,39514,6739,47526,32722],[11712,30631,51271,34280,21469,4747,23011,8039,53716,57409,50308,52196,10784,49874,40610,26480],[19849,48827,33112,3006,15946,5689,10837,14323,54711,40279,56618,3333,13807,14362,11987,42824],[17360,24607,43444,46560,52748,56600,33159,23503,1421,21684,32214,36364,20150,5981,47038,4309],[47994,55892,22559,37885,20822,41158,52591,2705,6068,34121,6753,35630,43698,41686,10351,30915],[32359,46056,33950,23453,23299,33112,14096,55743,29710,56339,15118,17428,18141,24492,3197,23647],[10851,35008,20942,50840,24834,16262,10185,38332,29834,6222,15876,42951,43520,19554,53316,39118],[2745,52916,25587,40875,49117,32597,33884,24589,57531,8147,827,26487,56609,19785,14175,4421],[11311,30895,10836,44295,42674,2396,33009,43691,42478,33998,14645,17179,26279,1326,39875,41697],[46169,16984,38717,13081,38092,30688,18309,57009,6410,43573,1223,32689,21424,154,55764,41049],[44750,27585,26357,46598,48764,32031,7805,3855,54794,317,5832,44638,41207,55523,15297,30412],[54334,4442,40733,45117,50061,36396,56600,45224,50111,11756,22461,7052,55568,727,41209,41952],[38820,45088,17564,51227,51291,2085,10055,54929,27284,12740,56905,1344,27058,30362,16990,2149],[38124,15916,31345,49009,38568,13260,4309,20233,390,5017,37029,17804,18819,45694,13122,15884],[56796,46456,14999,51201,37915,23093,45913,52531,44800,9748,1505,53223,7587,18699,41554,45768],[36140,14006,39979,51838,29568,34406,22726,42026,23122,21266,24770,1000,50368,21080,34434,53139],[23760,15529,24013,55238,11148,857,49268,39425,8204,43355,24715,28552,29914,33253,25396,50670],[27729,35138,39418,16381,30540,39571,4256,32516,37300,11065,11195,16130,56241,34670,30726,29346],[11805,56519,46865,38772,48886,20924,57449,21903,18533,38975,54114,47412,6062,35771,20030,5826],[6829,42101,36494,25048,47035,23121,35971,16918,14057,9899,27724,9118,23612,12130,24139,46657],[34732,595,38601,6413,56059,10692,47137,13425,6835,53894,15723,36866,9861,5333,15561,31453],[35594,37916,50046,4234,27472,43920,18020,38292,51291,5383,4173,41706,12903,25704,33964,26618],[45207,12352,56721,20555,19939,2444,56158,56249,4662,22154,33439,32278,31155,32162,52805,18817],[47192,50622,28719,21558,39450,4528,1640,4014,3090,4962,22377,54197,17405,6309,18038,4143],[3488,33260,12454,17121,29274,8995,19371,20030,44381,45408,17144,24811,30229,25083,24775,47052],[25482,44521,42044,52065,1990,3638,20638,49129,11084,8668,96,51766,17791,36131,11459,9258],[56288,24949,8364,23315,27605,24422,53385,44174,5306,30637,45427,7206,28179,36033,54122,33985],[5574,49785,22890,53226,33312,3605,39738,38857,14458,22741,16870,30258,8192,37093,2231,11029],[25238,33190,49488,52080,12469,37929,8419,27404,13026,34335,10455,43296,2049,21118,26575,36332],[48714,13882,15306,45070,3594,3837,8301,36821,15987,22937,15109,30596,43749,15508,34670,51522],[28962,33846,53953,26635,19846,48894,31177,2980,18506,53229,3151,51636,57597,8971,44729,6386],[46703,45117,48418,19883,44697,27695,1339,1989,12621,34581,991,30076,4859,37617,9765,26596],[22971,17728,19445,43760,5198,11814,40577,54300,38761,46526,9428,30476,56202,47581,10534,27111],[10433,40092,9416,18494,42303,31522,3276,49016,40228,40724,21460,28348,50981,35682,31995,35727],[30930,25125,35877,9328,28568,43392,4608,8655,31660,27321,1393,42144,15083,6831,45527,27072],[55923,48391,26618,50350,37121,27820,41952,35176,29396,46365,7497,14896,44034,31759,5032,35327],[1454,11024,35354,4205,14810,5335,24144,43862,9490,5355,33940,914,46372,33349,46716,41519],[12438,51305,19921,39897,25371,32754,38052,7112,19606,45960,18,55936,21945,2855,10053,5538],[42570,20291,528,10883,48678,55429,37107,7097,36037,56218,28177,10827,52114,30281,27292,30666],[9147,26822,18191,4439,22218,2485,51640,12356,40121,19775,33646,44317,52144,36318,46745,37618],[28395,40140,28981,12371,37050,44798,38695,1048,19971,4801,42076,40381,56552,51592,56597,7929],[30113,41048,20685,39030,6199,12051,55737,53447,18252,2818,24313,9134,5314,8912,17202,26362],[39573,22284,34063,45291,45658,49641,41036,37896,39373,46017,21329,6386,43966,26633,26172,16499],[30393,2127,42007,33541,56098,21751,25818,44723,21989,27653,4442,11074,52503,13425,24910,29778],[46598,16380,6191,16140,12291,37516,43426,30236,14795,23699,9096,47644,8762,28929,21613,19831],[55042,22182,28724,51061,42205,34900,55127,25590,20479,50602,40561,15648,26857,15756,49056,12534],[50838,39910,46201,41816,49314,47953,39156,27732,44571,28023,5947,27292,56090,52496,44583,18991],[20150,15442,17360,45059,27760,26864,15510,53139,7591,1421,490,1953,28829,24004,20573,2071],[38728,57257,36968,28668,17461,32968,43212,29789,1218,9975,56203,25679,13721,16439,31667,30794],[11289,29185,2581,12080,43277,24199,26846,27794,56098,15204,2733,48392,16153,17484,27192,26767],[51819,26583,12017,27321,31906,18626,7929,38865,6527,14675,42701,773,10658,19686,33948,46488],[8369,8947,13457,37528,39593,47155,31089,22579,2911,7930,44609,45850,44830,42687,6152,25212],[27357,41841,47351,27491,32760,44011,42371,3092,39156,13663,53052,12798,45679,28595,12422,29396],[28503,11163,25076,19362,39616,47341,43246,27828,23416,31716,46598,23800,36954,32976,15103,46246],[7009,54389,38855,35701,16124,24898,16568,11698,6166,34296,29698,55572,18160,22426,291,31211],[50712,48362,38465,13758,40941,23032,43993,24819,10836,29834,56947,42692,5788,1212,48891,6954],[8518,11894,19673,4362,28878,33230,56241,3107,9490,4510,47169,21678,43573,23031,57085,34298],[56269,29620,3092,23833,29852,42496,47338,8943,27182,33443,53120,54757,52182,32442,23808,20601],[16277,24461,5485,27162,32093,20129,57340,10531,3279,57405,23871,22790,10276,48007,17426,39581],[5676,19007,41009,56218,6989,51965,18536,53937,45398,5333,53954,39554,7024,51997,30218,54912],[32865,38468,57409,38746,11928,14258,24618,4493,30438,52287,35424,26842,56147,57335,11593,24225],[35773,33318,29430,37885,705,42310,52669,7393,52488,40492,37624,1798,3326,3555,6753,33195],[21798,52870,13309,20942,33237,38332,50705,33546,28237,11656,40778,43873,6222,45722,19127,46371],[29028,18636,44187,56061,40081,48997,32179,31615,53966,22696,13781,3276,14008,46057,56590,18705],[56026,13655,50441,40078,46027,54474,38076,29104,52488,23666,38108,26233,4746,17062,27468,49504],[57311,43904,51961,28932,43748,1487,17719,46320,37545,38950,25681,19606,39233,43006,55884,27794],[23892,25338,34474,48050,53500,29667,37294,57071,2594,309,3327,18593,20580,9968,29495,53878],[42905,8773,22787,37525,45667,7896,35783,37050,39129,38092,31443,56604,50297,33165,23666,13081],[40001,19876,12021,51110,13882,26980,40650,48891,17245,28240,44425,20407,195,35885,15911,48304],[52017,28190,46670,40947,35544,36969,50995,22873,32179,39187,45381,26347,12400,39639,14610,56872],[38608,43937,6072,51299,51485,12187,53359,97,52926,31901,10072,30255,6765,43044,28587,21207],[17844,40895,29724,32411,7454,16977,22239,11178,5970,49511,35347,16742,1695,33806,25249,7529],[18494,42468,56241,50488,41959,11310,13551,48741,38542,14735,98,53962,5305,20811,15540,19606],[27412,23769,21094,55164,40257,29661,9861,54351,42095,26536,10102,43181,39514,44618,7614,40412],[35227,25106,9164,54480,34013,22463,15858,27071,15915,36332,4421,11391,23530,44679,32309,15960],[6491,38667,3938,55322,37234,14405,28626,5223,46346,3838,50417,54715,55568,37528,34653,4795],[47398,35195,30111,47806,50231,5757,15783,44847,25516,33102,48917,36397,41926,53374,11111,44212],[16833,45442,11349,4421,16517,30902,37132,45764,22876,9522,24901,40667,34765,1990,54220,8263],[40631,33650,39517,35682,34670,31522,25180,55953,32364,14575,21460,24266,38178,43715,34936,18441],[35375,43779,3243,49685,50675,48718,6814,11278,53476,27525,20298,31211,17360,49420,46782,4746],[30038,24706,43835,7558,1990,33319,37132,11349,16833,42092,5901,3092,39833,45442,4421,9522],[39616,36753,54484,33133,56341,50223,9146,26513,11153,54536,29616,48786,11391,56872,42987,38212],[11717,40544,33863,6418,42975,54215,47522,15277,53506,23759,11969,18536,51081,18465,53192,30405],[24808,42480,42168,23368,16046,23524,4315,15290,42695,43358,19020,57561,7958,26089,42908,28507],[10724,48024,55385,21044,6151,4046,52583,36553,52876,48996,49622,53004,18143,55705,56297,45573],[34441,27741,36620,22655,6708,12939,38573,45708,6283,22723,9647,40405,6216,22327,13309,31962],[1139,6004,28004,16520,15677,5360,2576,21043,43007,32636,52414,40550,19554,14659,15876,34077],[52901,9532,34594,5019,26368,40510,30729,31160,56055,8113,48027,4822,7226,29017,26232,19751],[20412,5017,7007,39106,40089,49056,47521,46669,12799,54259,4531,9061,47286,9359,3152,55176],[6705,15651,33999,16789,4624,50143,45791,43542,28896,6325,38385,8793,40682,19889,6084,23367],[33959,428,52185,47088,13849,14686,23524,9859,9522,20407,42120,50053,55024,56718,23198,29407],[10255,13942,10783,1391,41154,17732,50529,36300,26631,44745,12603,14105,37876,38413,52376,49792],[28392,28017,18555,42950,18015,52943,50092,11092,55474,49415,43469,19827,12105,24639,8310,6630],[5044,13154,44079,21483,18991,51441,12163,7521,40947,51457,45837,2956,17711,56029,28931,9671],[48563,51457,18991,1729,21868,16398,51440,13154,9061,42232,1535,41859,48627,41952,45552,44878],[35218,7504,141,46763,24837,31038,53651,32769,1859,14645,43441,6696,8041,52145,33264,10351],[56774,47512,43192,18103,28447,25323,20859,5123,10041,11589,37712,28616,3107,38717,13032,11289],[33650,33219,26227,43120,5264,37545,39430,22363,1410,56379,11700,5044,42282,54800,22380,50223],[7714,18578,4143,20953,23666,2120,19196,22496,39554,40938,6070,18038,32746,30845,31359,40305],[46763,53828,20370,29072,33467,29712,26510,40664,52608,47740,15863,28912,49743,2854,16956,32379],[5355,16708,37240,39992,51568,32339,43681,29999,37064,22961,53075,17729,17116,52705,33474,48997],[27730,12105,10783,14105,34121,5207,56866,45526,4805,4100,36672,24857,47723,27316,35517,22677],[1640,29834,10808,50191,1921,44060,20291,40228,14575,48486,40631,20925,7826,12193,11127,30061],[36300,29037,30884,40492,49293,12929,20822,93,31561,33318,10430,5974,10783,28017,1289,38194],[3691,23212,39118,1632,16262,56725,5026,6764,9618,44384,35399,40619,34726,10185,40083,38112],[20794,48923,184,28878,41619,24372,53002,36747,45138,44384,22327,40784,38112,1955,12197,17055],[35915,36939,12243,10833,36773,12469,13154,36332,4334,37538,4261,1729,1016,1400,25056,2049],[13655,34285,50614,53609,1289,44929,32473,48334,20700,42718,49504,24799,27460,5299,17727,3713],[30084,17244,34066,30250,54507,5770,7930,41290,22593,13743,32415,6192,10273,12763,34753,48887],[19669,8954,13283,12765,44890,20336,47173,2006,20613,46027,22429,37082,27100,27266,48563,16806],[46291,48008,565,50539,1085,29403,34418,54960,31404,41185,29576,21727,7064,42453,2631,634],[50644,17266,55087,31122,22230,19126,54336,37896,51999,28193,270,38723,24908,28611,12260,35110],[10488,47184,53052,38425,4805,26487,8640,53611,32733,42702,14224,26869,8964,40538,51317,16883],[33031,56188,28934,57012,49564,25207,34513,43436,16714,42619,1116,53451,35969,8323,22658,7356],[3143,53162,25779,54678,17324,46374,49966,41948,6321,6446,5877,15746,11583,40750,52464,53956],[29723,48752,31081,19088,26622,28612,45395,22335,50557,10241,43276,28358,51672,19048,12211,39234],[57469,8193,15327,42460,31406,16271,16492,904,52518,47701,19703,6608,17409,10752,52683,30048],[51717,9899,52738,4442,6166,23618,26980,16277,12017,38925,18414,2539,39172,56889,35968,14600],[19382,26437,29053,48504,42232,13941,50614,57494,32673,25681,21803,44528,1760,401,46940,13363],[56802,34594,46070,42453,6216,31962,48146,56995,18098,32615,11269,27843,42348,56972,18107,9698],[10770,42253,42378,45528,44410,42337,9647,49835,41029,28274,13546,21071,5776,25994,31009,30445],[8263,51146,31298,43904,29495,16582,23825,28470,19496,2055,17764,25609,47929,44528,52060,14340],[24605,9526,30579,22523,30431,38244,10957,54867,3520,29423,35489,44921,28240,31362,15007,22529],[46007,4737,33413,55499,54866,15632,21989,13456,4817,43684,11041,55268,22248,45403,51050,14432],[3940,27182,14500,4573,39601,31323,13068,4704,25918,10707,52956,39620,47228,2432,49249,23369],[16123,21688,18555,7984,48968,10836,38174,28392,5207,34845,49227,18015,4086,56032,28017,19827],[23726,3379,43327,5771,42007,9389,49284,35140,26430,1672,38927,55631,14443,53189,55903,30179],[51317,50701,13203,32473,42952,42386,3835,26992,38600,55342,11621,46200,40492,40696,44745,31951],[8954,48563,45679,35227,55188,40097,24756,9164,27794,36384,11246,13260,29616,17851,56098,37271],[3723,57038,57351,56203,52642,34443,51636,47775,265,51818,50561,8166,41627,39417,25279,37739],[40260,42740,18893,35331,3929,10538,1030,9162,42305,44901,43409,54812,54538,13744,49641,27284],[29097,22027,25231,48005,13363,16454,18143,27478,34287,10255,40696,8388,2876,35809,31951,52488],[38925,23151,33001,35506,56605,40135,42603,5570,29409,33930,10227,31651,39940,6765,2485,25807],[44081,28603,19683,36374,34250,37006,3756,246,44856,36315,45559,56861,36227,44356,23155,45157],[16608,46178,53985,23683,7161,20058,21077,18214,41070,5636,44461,39161,20366,34525,32821,10399],[35118,29643,19831,14690,33806,3691,21715,15946,5458,31349,11253,13828,32424,5601,32538,20997],[44031,19122,516,33971,40635,18560,15100,44187,18013,57419,46419,38917,27112,35544,55484,27921],[44187,52731,51291,38525,40969,27921,27227,41385,49914,49399,19606,2916,7298,20632,34895,19122],[38954,7669,17694,37840,42084,16439,6954,34335,13530,19333,27898,49925,50337,46228,39834,12618],[19956,3060,55418,49063,15809,12039,8749,44989,31257,27906,7057,3559,43557,33701,1067,32516],[17235,56178,47482,6764,3306,32488,7125,55500,41064,47162,56803,50546,34020,40619,35798,7234],[44697,26549,47349,10916,8910,25468,20667,17152,34733,6356,9647,32864,16887,30503,32782,7746],[8530,49016,10712,43650,47614,48714,35682,43715,48542,25180,14655,16503,39517,23533,33650,40631],[43212,51764,13579,9097,37999,4689,21126,15384,10468,35754,865,28072,22118,29605,36130,18418],[11163,5893,5310,12663,26272,15465,7055,11712,24632,3307,42540,29510,46779,12442,16454,31238],[34536,30721,38593,39129,55815,57545,2453,43334,26843,11626,37052,43379,39810,31206,19702,31175],[5832,14737,17461,39583,19629,14308,24483,16625,14406,56694,31201,10462,35417,37648,20382,49011],[6898,32888,50441,56162,49009,21193,31037,48771,46027,36297,35740,4309,49010,46704,32733,55705],[27182,29626,51343,21169,47184,3982,25681,10407,12267,4257,34610,48355,9317,51159,36104,4249],[36944,34704,48094,37181,34016,11083,47199,47786,31914,13743,37026,40451,17208,54190,51695,53850],[41260,47976,10322,31482,17810,36796,43373,7386,34011,38159,7698,23611,12193,21317,48616,34871],[54799,4205,39911,7776,1327,44794,47999,32403,38437,16388,54436,32408,19956,45632,16646,14804],[44398,35414,50380,24188,31175,27047,1532,41282,31134,50497,8096,42699,34384,44302,43356,8527],[32016,30438,6337,13372,20127,10167,37443,4699,57335,3073,13456,9285,48516,56659,32247,29616],[32519,23078,39748,14623,38564,33541,38887,28353,29301,50661,2257,20360,15372,14954,9853,17820],[53360,22549,9588,34055,20181,6051,16211,11746,15124,30729,41697,1695,24597,14449,22539,11064],[49745,2396,21568,14827,35853,7298,3474,26037,41697,34986,32725,28038,13479,32840,16961,50417],[33403,16291,24607,41955,21629,13903,19254,8586,39490,11656,16829,10192,44279,7859,2050,43764],[57020,9996,37839,1219,46296,2561,13767,22388,24094,5762,34788,18116,56871,54349,4770,48034],[24914,11835,14520,28540,18517,45611,3662,51495,21343,49738,44848,29735,43943,3276,38187,11310],[15307,46344,45141,21173,18072,46940,20752,13948,16589,42018,6151,23651,1839,15150,53232,33357],[8777,13149,36943,30619,39310,50103,11893,41361,6008,51317,38736,31939,494,56720,27578,32760],[39379,4615,31834,474,6837,18056,3700,20914,37196,24660,14683,12324,56671,31449,34411,45803],[9191,39554,30719,45692,24363,451,26457,35137,4996,23695,6152,15294,4143,39457,49571,30041],[56149,57338,30399,29997,3243,31966,2909,35173,45340,26965,5968,48294,17195,50152,6625,55499],[29161,30647,50955,48594,40172,15277,24569,35399,37255,10567,21043,3972,51824,37677,24961,22851],[39428,10370,11652,13991,32010,17712,11673,55959,31367,36945,6425,4403,17013,27645,49624,2807],[43681,54412,34432,22765,15178,28830,45414,43487,22524,45701,48055,19514,30795,41877,15734,13719],[23137,15428,52099,47136,8616,24715,49641,30401,40476,33131,30729,6857,35888,54794,15762,3914],[720,2816,55049,24850,46301,33792,51954,8854,4014,14294,16798,13822,11861,43336,5210,55121],[1076,50241,18648,40228,30426,38459,20026,41712,20572,16329,38851,48749,457,671,49963,703],[39555,10034,51286,16124,31974,40344,30305,45915,38943,56692,34036,15124,34996,55711,10481,14094],[28719,959,40643,47192,34656,5219,21558,1640,4014,46441,26861,27648,50622,16540,43913,14473],[54534,14538,43148,43984,43236,11828,9340,4043,31357,7306,12948,57314,6889,44282,43136,35489],[1000,26804,34806,2167,51838,56401,28354,7232,45144,55765,39308,8892,4544,39982,26618,7102],[3268,28349,43524,53358,31806,15007,17843,34306,7444,54404,39562,16842,41157,3567,2946,42343],[18056,36798,6300,22499,53500,32066,15282,5344,27891,55920,47711,25646,9621,23586,46710,2748],[14666,28076,12857,2126,39197,35181,48373,36482,4685,32288,3187,26038,16816,39982,41080,11739],[14290,51150,18160,56125,32127,31211,18524,46657,8959,8809,1040,33992,38655,27819,9797,33311],[48921,21274,29620,44939,27523,1934,26869,54357,32442,8640,50217,33443,3092,35410,35423,17619],[25714,40896,16496,55491,37312,22612,36538,34564,34077,38975,29072,50417,51522,24978,35208,43650],[32436,18172,55991,38857,4382,16075,27617,13038,7356,21157,20174,24030,4805,21572,17349,39143],[28780,50529,29852,25512,10985,42950,3734,32531,23290,37508,12046,53052,46803,19695,34121,48504],[37353,40000,23425,27234,32492,24736,42741,39786,53556,36940,55983,24052,35676,29595,16099,23514],[22907,11214,45331,45417,51663,51218,42565,2405,46452,25570,51131,16211,22779,8425,4583,691],[15540,10844,33474,45628,35401,20658,23085,4186,5370,39731,56530,32339,11310,17566,54800,56725],[15147,38847,42615,14620,32712,30476,26382,1237,22971,17380,48208,41063,16388,31392,50316,17321],[3301,42333,20529,36832,31039,13688,15877,50062,28751,32847,33633,30817,35270,34614,41070,37221],[7839,6732,48048,39024,47704,40140,45994,2724,38325,50296,44727,38938,18699,12920,49718,46056],[26895,18777,6644,48714,3090,30536,7487,28706,13560,19352,4107,50622,22415,3756,34298,21395],[43912,18665,14675,56509,1852,16556,40269,1136,21045,37849,42636,5217,35503,33321,32895,15805],[33474,20658,11310,10844,4186,23085,48786,54800,56604,29817,35401,29761,15327,38223,48818,32339],[29072,34077,10986,26078,23403,18346,20370,34733,55568,49024,52115,40933,23123,23975,40664,26614],[34819,29606,28897,12261,38147,34570,46293,42635,31514,46062,14326,44916,20883,42971,23659,40723],[48349,47,53500,6168,860,56789,18533,52702,33747,6300,392,13061,30260,22218,17405,28785],[1761,5026,50580,25216,5526,27385,51502,36558,2975,42540,41983,5577,23486,27230,34020,47162],[8892,54389,20491,34113,34036,11387,49513,52179,32784,16439,11195,34182,19518,33992,46657,18524],[33286,21755,21613,36632,51485,48111,16723,12211,14596,43937,1292,52400,36114,38662,31667,1236],[36821,56314,1774,34298,17844,29088,47169,7487,18777,37382,43677,50304,10351,35544,31597,46947],[41385,14455,44436,18392,3572,51102,18081,20418,53509,44618,15753,29048,24442,16576,32508,29848],[48771,9977,6149,18835,37077,6898,45825,27794,49075,33325,51009,8147,43192,36015,13849,54861],[37075,56314,13560,18323,48714,31597,22415,4262,49399,3616,40780,6309,20465,39125,1107,28309],[35888,13226,55342,42950,12091,38868,5005,43566,40696,10836,36188,38376,31691,744,1665,5282],[16373,1131,33658,26300,19758,56379,8696,45031,30775,17336,31257,54161,29761,15290,45951,27794],[40615,57220,16742,26532,6554,21930,46918,39075,21994,19185,54428,29509,20246,50713,53689,56178],[33060,15529,40019,14057,57591,1236,25226,35041,36760,46488,16669,31248,52944,56730,14015,8134],[23700,4623,13623,28392,18174,56002,18101,22182,2218,5200,22681,2083,41597,56032,174,5207],[55100,57421,37342,16651,21605,11893,44931,53378,28842,36943,52439,327,4173,56594,7620,31238],[6634,35140,17336,38927,15305,38905,12469,35915,1400,41544,41683,48274,34335,36773,1016,29313],[11694,27892,44138,33484,30372,37153,13436,39469,10167,23800,48029,44103,39418,29894,18190,53248],[9357,3385,31858,31682,53521,37969,40953,30393,38449,24905,2985,48359,27622,54350,57228,14166],[18655,18536,55821,46308,26924,38672,6527,44664,4088,50688,8239,55831,26522,34699,12017,8220],[11443,3267,1540,45220,40519,14426,24458,30897,2147,40630,32866,9455,6806,30006,53025,34309],[1020,47123,52721,56383,36234,35540,56730,1870,34742,45694,830,4531,57596,28013,44638,57438],[30540,35138,11065,29932,27729,4247,16646,298,28064,46259,51817,56158,39571,48259,36933,54169],[26207,24620,32760,3638,1764,12644,42044,46438,5613,43501,29372,22024,12348,50223,27789,44378],[46806,32455,57616,29161,11656,18832,26846,16304,17549,20919,30076,14119,18542,46302,12889,25739],[50649,18915,26895,7550,33362,51021,30281,50304,9577,44794,1468,34742,24184,6274,43677,3999],[37196,24776,24959,39505,43535,36997,2824,28804,19488,10201,45883,3671,26994,45737,34384,56755],[55478,9118,31253,22067,37754,44865,42932,23259,47618,10775,4403,39826,13372,26679,51187,41493],[8910,2308,15415,53887,37012,40152,34441,28374,619,30401,20556,26205,48517,2422,16854,47325],[45517,45807,35414,55705,2822,24040,23563,39402,13022,14309,33701,30973,39035,17144,26819,54973],[25301,12433,29346,43120,36974,31462,24419,12581,25636,56468,8844,44302,50380,51986,38092,25113],[47192,4014,39294,20625,1640,105,50439,39450,4143,32724,36821,2816,18038,6309,34871,42200],[28830,22765,34432,10741,42883,54596,38002,37961,13719,29537,43487,29634,28573,4134,46613,40904],[17304,33451,21507,44848,29346,22449,29735,50531,45899,6356,47143,56314,2716,32179,18756,5857],[50087,16600,1062,40227,18463,50834,37617,46466,36035,28637,36979,25977,2127,24948,56069,38372],[35867,49967,27286,55606,53097,4329,55662,31305,27578,31718,11246,44386,52230,22056,41519,9503],[16118,46648,44027,19678,33585,39379,31418,54606,56177,52639,33038,37947,21031,10237,28602,38295],[49515,48981,29955,19874,6,10167,15007,3439,30579,32930,37641,28240,51271,34159,50970,39786],[28990,45085,31815,51023,17986,43684,46085,19207,53635,44623,20219,4442,23291,35913,27050,33507],[47601,45683,50822,9758,2822,55662,22056,14665,26233,48529,53649,35867,52230,52726,44619,36033],[56367,19752,26583,24035,33009,42478,28320,37220,51209,53436,1168,34733,38806,50216,12468,6221],[33112,24875,11182,45637,36552,48968,53720,53451,35471,57566,57596,32918,15972,12595,3327,54075],[959,40643,4014,1601,48132,1640,31660,56694,16625,50622,57197,57489,5219,11843,10650,11977],[56725,24977,42303,18517,11005,12929,30191,32796,55953,9416,33402,38187,56562,22937,40631,31710],[49676,22055,37687,40953,45541,17440,48398,16081,41020,25833,46974,25617,50051,45192,13368,24905],[18870,11336,3108,32648,55784,31901,22526,11109,22789,5161,46229,25415,8262,24388,39563,46322],[31063,18978,2643,56032,16735,16250,36609,7262,57596,34427,32979,38768,22312,22681,10783,5513],[50921,806,31750,6615,4801,2356,41673,37732,57312,10239,52262,26356,52029,50137,40299,45052],[12785,7412,30321,34433,49490,22425,22579,25988,52510,26054,14774,3752,15541,44113,52651,20768],[49289,28524,12439,37228,17256,50159,50861,1159,34182,35519,34798,49968,31484,1067,46291,45082],[32179,5044,46178,42460,40969,57173,10664,30532,43957,9261,54983,40081,620,43358,36058,19703],[24268,27583,806,25321,46184,30826,21060,30450,24716,17141,13306,6615,42536,17030,56628,52033],[205,31924,39164,12280,54529,4121,28894,55920,56253,23002,13733,42537,28517,36681,31881,47160],[39423,48595,46890,6986,32578,30077,31561,46877,56268,8883,6229,38484,25683,24799,1191,21900],[21643,52805,40478,448,36901,1096,2590,12352,32347,38322,37478,16842,4024,5167,11795,51583],[20389,42706,41038,51636,40999,21381,3641,6996,44756,33641,23795,56069,20730,18464,16639,33573],[54535,41590,46316,44686,37485,4261,13,29808,34885,15537,29961,32220,1754,6337,23329,54567],[17788,24201,19827,32531,49075,33340,27316,35019,12901,23700,28392,35498,5207,53545,6630,4100],[29092,54888,40668,14105,39155,54074,38604,35446,6151,12046,19027,1289,52980,11046,48413,10985],[44834,55113,46680,7182,19488,11108,16625,48722,46916,4203,11784,5658,31089,40940,49771,23975],[15960,26869,35410,33443,12498,43893,38506,27182,32442,34384,25992,28616,20269,14842,2760,3092],[7561,26353,56304,9684,38221,51916,47006,50242,21249,18217,3032,14787,36526,27418,34050,32867],[37409,34865,20003,10712,36821,8301,55953,51522,51962,22612,56604,54219,12597,9406,6685,46486],[53270,13822,33092,9669,2774,33959,1450,32733,44616,10470,11459,1139,11552,57028,51009,17325],[42815,7851,34077,9336,37437,48674,49892,49631,41198,23024,16511,21361,52610,28237,21696,14669],[10777,37223,43957,47512,4186,12709,39514,11005,22388,12929,40092,46568,11835,33277,48818,52705],[37626,40492,16628,29357,32473,1289,30884,28687,5664,28968,6373,39242,32673,51913,26557,50758],[44638,11755,5219,46375,50342,42480,40693,46623,40667,6690,18593,18093,35778,18390,6610,56925],[53479,28981,46178,23772,34653,3139,54660,32689,57630,56314,51495,3559,3662,33451,24419,40125],[6147,39324,6931,3268,445,53567,30075,51663,45510,52115,53850,40942,1326,30348,31160,51209],[25799,10926,50605,30050,2028,21323,57393,1164,27477,44462,17784,31010,15596,6006,5597,18807],[38764,19994,40246,9967,28709,36277,43184,38991,34575,11943,53849,16464,55931,45333,24319,54310],[16350,209,42848,13501,22393,37026,22738,12583,57335,18673,16960,28753,30761,34653,24873,29072],[26054,4604,17566,7677,48674,27816,17130,53829,54675,4925,43957,39490,38426,24906,11776,13116],[34559,24407,15819,22649,38268,41574,38767,10826,18761,44027,38751,26952,32934,42221,43246,9017],[42325,28062,44650,6615,49914,31199,49392,31809,21594,47052,10908,41673,36050,7746,2916,41385],[32733,8640,26487,26869,368,32442,53611,25587,43296,46144,2548,51317,43831,7477,4805,7556],[7746,29584,17492,37542,41636,9161,56540,19703,2989,2701,55466,56613,26898,5929,40780,1042],[21193,37624,31561,48595,5207,5510,24875,32578,17416,25566,9340,52197,39423,48066,11092,16454],[8205,16025,42835,746,634,36709,44931,52665,45764,48021,53378,17884,17042,9111,8207,29403],[50757,10177,25681,26665,43515,28932,27182,46439,15059,12048,23137,8669,13949,22534,7515,42213],[32190,54419,4033,753,19889,22560,23493,37256,44149,7000,211,4305,8820,54375,21644,45379],[48787,54989,47330,20602,7552,6358,43253,29453,20648,31497,52734,5726,36996,25135,55261,20033],[45089,13705,9474,19554,28699,37743,1107,23666,20189,50974,55587,3386,45629,34020,24882,37653],[24726,51658,43273,43281,23737,49660,52959,53874,10929,146,49394,42719,8285,4649,9152,41560],[18346,46365,49024,7816,10986,12114,34077,50814,37568,15472,23403,5879,32311,36204,54532,35208],[51485,36162,8357,28394,46161,38649,21994,52977,38231,26640,45926,56069,40846,45429,53882,45880],[24834,15052,2663,34330,40245,38785,24899,16565,16329,23611,55882,31073,16476,26364,51715,48923],[50939,21244,13456,16666,15651,46085,45791,3957,6321,45488,13356,53635,6325,5931,35657,35125],[48891,10229,27265,26336,50079,32541,7829,4911,31404,15049,34963,47103,37386,55026,12429,11240],[32088,34594,35443,30014,13956,27990,43867,41976,49983,36248,27677,5274,3165,24276,53229,13466],[51853,23212,11881,4123,49479,12477,18340,39534,1139,18390,55119,42423,210,56539,14816,18321],[54289,25767,40302,14844,51917,34303,11262,4022,38992,4156,1292,11041,23493,32561,11170,57591],[14538,2742,37148,19498,36804,4043,42256,12270,52144,9683,33867,28703,42363,21709,54582,1763],[18096,7477,19785,43693,9669,27967,26487,773,7929,29878,34488,43174,41075,12279,40875,29199],[49544,40282,7916,12246,10455,8643,49031,50421,34271,27133,40608,36002,39388,12740,4587,50082],[50417,45977,15632,53962,28204,38667,39457,8926,31615,52115,49059,5158,35589,34733,619,29745],[20573,33443,36332,31323,25681,57622,50000,34182,29916,40667,37132,41706,17103,864,17460,36033],[15933,11054,7839,671,52680,25936,20316,33230,11461,29386,28086,26127,9171,22716,7386,4209],[25970,7443,5035,22906,19709,20453,7206,34614,35864,5708,1592,13329,4967,8420,43350,3274],[27683,5101,8618,25595,41618,28288,56162,18482,52816,10479,8933,9266,46027,40673,7303,26994],[1442,832,37662,35025,99,55763,4372,6764,8584,33365,3782,15785,11120,24449,27721,56125],[42187,47999,53581,154,38085,6201,24959,13087,53181,32675,38717,9977,7487,42859,51202,29688],[1632,17566,56725,10185,49911,35399,12433,15849,4262,3616,39751,14000,31597,13560,35405,48855],[29214,4912,32247,7397,7461,49394,49246,43869,56378,50753,33982,6940,45913,26011,46728,11232],[15425,40005,40438,1802,22713,27709,41425,10362,16436,23137,22524,28083,52036,3587,34324,48869],[41578,43894,14980,3467,6147,24524,53783,11427,14489,21080,11613,7355,146,46823,5173,39145],[22851,5352,41313,38261,27700,14656,7777,44638,7521,20603,46667,17744,49786,39710,22738,14581],[21386,30915,11226,11723,25067,10263,42671,52515,2488,33725,1391,42386,45,47747,5203,14534],[6805,9102,25666,876,35119,13065,41736,14738,14015,55775,8220,55190,27345,57356,43191,50337],[39616,28503,47341,27828,19362,23457,28655,11163,31238,15103,23800,23416,40789,27328,36954,44073],[53678,16825,1355,9486,26187,33325,32407,44903,10556,29023,19088,3770,47554,12132,4693,29459],[26262,39517,18311,22612,20625,55487,24553,7026,41455,18159,33650,48714,5950,37382,10351,34670],[5146,11626,28961,914,19220,49834,7839,27442,1399,6410,39173,34577,24154,21023,43799,43703],[51202,15159,47470,154,29284,26487,27633,54916,1611,30688,4143,47596,46144,26021,46410,27778],[20960,20431,11361,56828,36859,15476,26804,51137,55189,30973,9555,32641,5798,32559,55327,15680],[3501,48022,25767,41952,16968,53315,37355,51683,37768,57591,54850,47953,19686,46287,49062,40003],[55820,31694,49436,4587,2952,37355,54858,25191,5947,50110,23368,533,57161,28426,38670,14356],[36516,32245,45977,54473,7212,45606,36426,10848,19822,11731,36935,39206,49249,27864,16996,31211],[28802,32317,32473,50158,1391,38744,56902,15523,1289,33725,30915,44169,49674,11538,20700,45872],[8618,57421,18482,16025,10479,50989,11893,38736,27071,38500,2705,44398,827,56158,55787,14842],[25238,45414,9659,9338,4896,12350,25492,9517,4990,40969,23501,25108,8831,45915,45565,48190],[48547,46940,47228,12236,23857,17584,40128,55342,29150,25595,56651,35865,41192,10850,26557,45573],[26202,3756,2952,29735,50660,19408,30973,13882,43264,42256,44848,30596,44398,6008,48595,24396],[9007,49868,6232,35326,35606,30043,56246,13303,20794,10432,38317,11893,9609,48140,38426,48127],[48786,11310,18494,5687,44356,35727,3276,1399,14735,35401,23994,5420,29546,39396,7812,5121],[17783,9036,55743,36903,52229,17126,53385,31200,26434,27608,11195,10536,25865,45672,9685,18199],[30620,28652,16149,37228,16144,31116,17918,56138,43691,28482,44682,46017,42527,24032,50105,47076],[43738,40691,29343,52184,45229,16219,49676,53808,31414,4442,42530,15603,34971,8426,20029,31253],[25207,4623,23700,48910,11538,34177,40696,40462,21193,12105,18223,42718,15302,46058,5200,9340],[19141,57061,49082,44356,11894,8692,47162,32516,3756,4479,57204,50660,25890,32179,42736,32680],[36967,13426,56448,3944,37543,34352,7824,15237,57283,48556,28527,15505,33115,7467,19469,34416],[31404,31270,17544,16159,36931,2631,51732,54537,10921,14853,13094,26258,17083,6961,33930,23514],[24767,52095,1802,24553,48818,53537,25460,1858,44472,27453,16956,2916,34186,39103,18038,25442],[13655,21079,41880,41678,8922,16582,43633,47403,23223,21055,8849,48844,38950,42091,26437,38174],[45499,55176,36167,56633,43629,47178,5261,10526,6121,27052,3327,5769,10449,53542,1628,53850],[21294,4017,55015,3559,51446,14984,17291,51920,20793,6573,49479,43578,13212,55119,57284,14599],[49602,10308,21613,50999,11853,49787,46968,20806,46269,20167,479,52784,31815,26005,10898,51249],[32273,8188,57492,10186,45088,28374,54082,39446,28632,31319,3912,2291,21374,30401,24615,53477],[53987,7867,26726,4372,23196,3711,8617,49263,25824,24873,48832,43178,23076,10293,25611,16513],[7916,54771,19674,54764,42363,772,40097,6562,43155,17092,44314,12500,54542,18081,4855,48297],[24041,27299,55573,47634,1860,18967,2431,6269,15382,11841,39406,43479,55551,6862,45915,18792],[4545,23158,45426,55797,16256,48570,704,16191,14686,35468,46430,34617,29112,46763,39560,21737],[57564,16221,22301,8195,32008,55100,36195,11138,35021,38943,9049,2253,16523,19377,25569,31010],[42407,39379,52971,56367,751,5103,32235,43691,33038,46661,36317,49031,53593,27904,42699,17360],[49784,46691,15505,13684,22698,26205,2170,15302,1989,43535,44398,6593,28168,16714,8426,48018],[3527,51317,48413,28932,28045,53611,47184,26869,55342,37985,43831,21091,26487,3835,23833,43884],[36071,40999,39310,22889,56069,8160,41370,50950,39675,53733,39033,943,44756,19308,38108,22669],[35363,25433,29761,6608,5063,24207,50989,42796,1504,56098,22275,5755,13484,3865,41934,25480],[21079,29327,2002,38500,53378,9563,32496,42695,15999,36943,31091,1557,48413,43695,5299,35095],[9336,49785,19185,36519,30727,40691,39799,48211,18557,12569,43149,31517,41952,38767,53573,5581],[34411,50229,24819,48366,17263,5044,20155,47148,54304,13166,21460,55687,7298,284,47897,24900],[53080,16025,21079,9563,8622,634,57528,41449,38500,14842,13149,42163,34891,11653,13703,56841],[28374,30094,52589,41697,21676,35468,48497,13796,35033,32000,37284,52806,31319,21105,6931,7798],[38089,12374,48255,5470,5523,53963,28404,39997,20115,51554,18428,21050,27731,14279,12795,19050],[53126,29597,37521,20382,1705,26342,46210,42348,54414,25236,8231,51522,21116,3271,44602,38177],[14890,34617,1809,45230,21737,26251,704,18576,9763,46763,41946,2450,49133,44695,16256,30761],[12684,8008,57142,14842,35865,22473,33767,26665,44399,15999,18155,34300,52245,15056,52230,55100],[24419,53581,42872,40640,7487,9490,37382,21867,43573,23255,13294,9636,47192,39136,53141,6341],[2185,10763,41252,12711,18828,28396,6591,5881,4828,18210,37896,39303,805,38608,53917,11931],[40626,31550,43294,16331,5981,13555,22031,50145,35614,32626,18377,3320,45113,54938,1236,10667],[26767,1851,32288,39187,49297,47779,28324,17528,56251,19459,47173,37540,47469,29327,34685,37652],[12454,51672,55765,9024,22789,41469,14853,55367,13006,10986,1190,17545,45745,3980,43095,10227],[23368,40978,13479,45517,5491,11617,45713,50320,34234,31561,42168,28507,44806,36347,42695,25937],[54283,19739,36613,30424,21555,5994,10544,20212,37209,32558,17239,23273,5044,45588,22738,7939],[23994,12350,8239,13781,2916,37853,5158,31458,30191,46540,39197,18756,36866,16984,42914,19630],[39129,9998,57545,43334,39616,17046,39299,47113,43379,34536,34203,52794,52596,38212,12544,50513],[30412,44292,52210,19291,19629,11584,44071,739,44048,57234,50233,46207,38279,47527,32009,7217],[20159,37815,18817,4529,560,50939,51880,3638,22095,12705,3373,25261,46468,17918,17943,3539],[7393,31561,46058,21193,19277,52876,46890,4576,42718,13582,26437,24410,4086,6371,34121,24857],[55026,19737,5995,56509,37696,33826,32230,52117,49275,1926,52691,44927,40456,37961,14891,14675],[41700,3782,55151,8584,45403,54023,6764,3849,4608,40682,11120,57119,27770,46466,46560,5931],[7251,54094,8263,29536,24340,10441,16720,23666,50614,8999,2503,18390,54858,7888,46342,56297],[17484,6901,47803,9427,11363,9389,4546,3509,40969,27196,15363,35226,45452,45565,19491,35227],[34851,54535,36002,34335,36265,1016,25238,15629,10455,47450,4148,38927,45131,17402,42232,38273],[48432,42748,21732,29368,19048,714,27855,952,32341,57316,35592,17654,28404,23269,40158,51240],[7274,17890,9983,33145,1851,56013,33413,23718,8556,46085,42530,3782,21244,35025,27852,19207],[56553,47426,1695,1598,27163,20099,24579,44968,48761,1416,52196,41555,344,26998,26432,20690],[43911,52114,528,27292,54298,53836,38407,32566,7097,9142,42570,42092,37107,36037,10022,4662],[34182,39309,6114,16568,18217,299,16439,46657,38404,41773,18160,29698,54389,51150,51248,37922],[47192,50824,5210,50622,4014,50439,18038,29834,20625,51308,1640,39118,10827,13252,54328,52472],[47979,13446,32824,13512,6857,28572,39474,25952,2092,3366,12974,38996,23037,50551,3004,29329],[17414,45818,6386,46560,26994,39345,11573,33775,46302,37196,4931,9489,38384,729,50427,28261],[9431,26932,24527,15294,8426,7252,5604,51209,3176,5232,16149,6147,11427,6959,10836,32160],[31167,29997,28264,11239,32471,21989,24041,48783,17990,16909,57063,20218,4442,28424,41527,3467],[40176,8264,34906,6288,56131,21926,32518,49154,42745,14454,52102,28572,14139,47488,48724,49741],[46346,37196,25683,37434,47123,28478,32235,297,22655,24490,14859,55534,35882,974,8236,46200],[821,4103,14901,8911,24282,1067,8681,43253,47644,15679,47578,23690,21613,12474,56987,35792],[6302,43353,13061,39706,53126,21693,998,47,35598,16778,6750,53500,55734,3217,28785,21527],[4014,5210,18038,40643,47192,34027,50622,16863,14473,31481,959,47513,5219,42092,3251,12517],[42303,51114,26294,12232,29717,42256,49213,27127,19646,52189,10028,51591,50159,50440,17613,6685],[38663,428,28578,33178,16914,44201,56033,54832,3655,40438,31965,23689,16800,50828,31064,14815],[1380,7066,42753,50530,46207,37043,55660,53851,42977,11961,15291,45972,28866,47335,13813,24841],[466,18626,43611,26956,46657,23425,55190,30561,34296,51248,299,32924,9110,6987,56121,22020],[9072,3616,26895,13560,47169,52518,56314,34670,24819,45183,22415,45525,37174,25180,24882,16671],[48997,31597,28159,30076,12880,24615,37497,30260,55478,48714,31780,42702,38872,35485,50304,53771],[28616,13013,1458,2445,32869,28073,25930,55836,38979,43893,10093,18222,24349,656,54473,5713],[42695,4072,43408,5299,50614,778,12646,12204,392,2584,4805,28470,24799,51146,43577,31298],[13083,2964,56844,19486,12169,39351,17990,15529,47399,25027,11868,4209,41901,35158,50061,55313],[51717,1831,39231,17364,41516,50287,2896,41207,13657,48785,25127,42265,17070,3619,42406,10637],[49771,32577,37658,50962,21920,51190,42187,56314,28605,54621,6070,17408,7378,6771,47247,40001],[54408,2044,51121,6613,2369,31806,29296,11687,45018,41544,21026,11269,15579,18107,51120,53500],[26638,14475,47779,15892,55930,10296,6221,30729,39706,55176,31355,53783,22655,46852,29017,33569],[22855,54393,55238,20412,53054,26878,17851,39106,33373,9232,27608,35299,19709,52301,39280,54259],[22696,20150,4539,7278,50216,50192,37918,49681,35368,29549,13693,32500,49841,38975,9746,43748],[8239,52095,44472,54904,1365,40146,29256,41540,6644,42046,473,38334,49631,22640,55821,40468],[24419,18705,15750,21507,45899,26370,37382,42872,39136,40640,47192,10827,56218,23885,52401,8307],[34013,25433,7266,31305,35571,11521,3977,45951,50989,29616,30902,40125,161,17858,24261,9522],[32288,30113,17202,55737,24313,6199,12327,37038,30264,39030,39801,2818,22827,52544,53447,54340],[46179,4957,3906,1017,49159,57038,15301,2405,53384,43049,38655,19861,1191,31946,53898,56114],[44583,29635,26077,5887,13652,11559,30305,50577,18079,9754,19559,24898,39555,37565,48832,36594],[9830,38858,5355,21587,16883,46921,27563,26286,24859,44374,31373,20515,24601,37312,29679,53873],[19577,45390,56026,50949,38604,598,28932,25830,22578,16628,44313,31835,16334,13475,42577,19567],[47488,48678,8279,6867,7282,4659,3113,1432,17310,47242,36783,47747,1742,21694,4,21266],[25448,5728,13166,29344,31446,47065,14049,25488,29610,3488,49457,29578,11705,48620,17121,30348],[21938,28751,31039,46141,16222,5103,44249,49078,45141,4142,44176,42333,27188,18828,52364,47981],[40540,14008,6114,44043,48748,23101,51150,16439,1040,16162,8926,35538,19846,37212,49639,53798],[36208,29743,30170,50296,32847,42333,50062,27605,19797,17885,4538,21338,46943,37221,51926,6091],[45520,56435,29999,56138,4131,27371,4114,13470,50528,564,51819,36632,44583,23623,11844,32928],[13721,19333,18623,52252,16035,40540,13530,18538,53696,2818,31081,30113,32274,46246,21563,14596],[28349,32907,27643,28474,40948,13479,47859,39875,13166,8717,31509,21105,22753,48842,9010,56064],[19654,40557,12041,24043,40236,47804,10726,21609,19268,42769,43982,36132,33694,31826,24070,37595],[198,38981,11467,49011,36343,19629,29597,17461,48603,25236,11436,56966,1601,35311,15099,14737],[18555,55588,26437,21091,28392,46058,20961,34121,28017,1160,55002,10836,19827,24410,5207,10783],[54474,49066,2488,42952,33970,47266,16409,17091,25830,53611,40499,53052,52065,17078,33443,13562],[57393,50605,31010,10926,30050,25799,18448,6006,18807,17458,2028,14926,16140,21323,4751,12113],[30426,45357,42680,16329,30800,25824,57517,53987,53181,31773,14485,8439,27676,50669,35297,6476],[4114,52783,9104,50358,49714,49879,7929,45825,25694,53055,33026,39187,9669,36654,26487,42481],[55409,44679,42053,7092,56018,44078,23389,38299,52411,1567,9493,28543,52582,3118,45502,36191],[2126,37922,19271,26678,26826,33201,30418,34609,43329,41068,17171,17954,55026,12596,23172,34182],[33728,20595,47316,3405,20638,31198,17538,42645,36008,26207,3638,12876,46438,20970,21548,11655],[36238,26294,11231,49142,8363,34496,34946,16625,46877,56336,45815,24597,9439,7939,25141,41792],[22007,43936,49963,44442,33940,56352,55875,914,45663,3334,40095,41420,10220,37151,30428,34344],[31283,55568,50417,4711,54334,7247,55491,46346,43617,29832,26779,22389,34290,10916,40664,1527],[27610,49098,19911,38890,35613,7546,2181,33286,19627,8483,2920,36664,17150,31253,41040,47634],[21614,51331,18107,619,51121,55204,24680,52472,36417,15415,43441,56591,6931,26238,7052,9698],[48714,55953,6413,32364,37520,56725,28859,24819,14655,24266,23533,20512,7413,33402,25180,31522],[27675,7957,50809,46957,39985,32194,33514,38377,16470,39385,29452,5783,41392,2480,8217,37782],[17753,49049,34982,44870,33408,21436,37614,26210,13745,36497,14724,28205,25290,11431,42063,33495],[56314,26895,9636,3756,49479,9490,14816,32689,45234,3090,43943,22415,2816,8854,7487,13560],[54782,11546,3194,47259,49024,10721,30503,35877,48497,26510,33964,14645,43241,17246,1684,10835],[24419,26329,17263,49399,38229,6712,27407,43880,44472,48371,23155,37381,56119,52645,37520,25113],[55469,19640,14373,21644,11041,19716,5272,50798,35381,13847,31426,15783,51819,17466,46671,10797],[1992,2006,21298,35028,54445,24341,22960,27076,5129,15259,29066,52971,54570,53950,33281,6023],[1859,37993,44241,28001,38857,39875,16130,7369,32757,37409,6050,7335,6222,18319,46486,9428],[31852,56866,13082,41579,45441,54767,40342,32776,17200,14116,23298,49935,28809,360,54304,50028],[31729,31198,55289,12944,15056,15883,33583,637,57208,35806,37132,40305,51112,22661,49729,12993],[52008,5019,14475,38429,55930,45933,27277,55311,32528,44568,45346,40130,27180,27386,3415,3838],[39554,53380,20522,38663,28573,26965,21934,40245,43936,6678,46399,43748,40592,41917,53002,52128],[6554,41647,37480,20781,6335,52581,40856,37568,5570,37676,4221,35021,49347,16329,55765,11186],[26200,44972,48330,25711,36551,33781,32859,17723,21270,56268,17672,37951,25594,56674,25491,2472],[35423,46466,56966,32370,13122,772,27830,43901,16805,51955,3715,31611,26237,46776,32828,28658],[19837,46500,33056,52926,2519,29368,11901,13089,29877,9662,4209,15986,56711,35841,37836,26829],[11097,17241,9886,6280,48972,53874,51839,8584,6846,116,46085,47555,1964,55480,2757,52799],[30503,10916,25468,46102,17152,42135,37026,26549,2695,13675,36778,34144,44834,9416,20208,32782],[32504,19185,37119,12569,46560,48211,31517,9336,25192,28123,21751,22890,53410,8813,19831,36519],[36532,42235,33677,7560,2503,16025,14756,30734,35806,2797,45764,33802,49894,43623,8263,48965],[27043,36341,42256,47441,17654,53383,53035,17295,53021,27018,22195,4622,10099,41965,17685,29472],[51007,46548,54193,19831,30183,39511,13309,15428,14659,9329,44502,41619,3419,21185,50380,14912],[24396,33393,18697,43617,53746,7504,14675,22361,55397,48372,33185,12305,37488,15496,5361,45417],[5913,18917,8164,54127,21501,41176,41286,34759,26879,47765,43492,13179,13273,45554,49313,18233],[23368,32719,42168,15290,24615,13479,36417,40279,36504,46022,49858,11882,21393,42908,32615,25660],[47832,29576,27071,37355,14577,42855,53878,161,48652,3559,13956,2858,12051,7048,42827,5110],[30022,4307,1355,37202,52893,10556,29778,16825,15535,39763,48516,31369,48930,45750,20610,8220],[47070,55275,39213,30113,38891,9520,49132,13117,56125,937,32784,16439,29698,51277,43431,22713],[56616,5604,21893,29711,11182,52646,52779,18210,16961,18399,25590,31071,6552,56397,52019,37940],[30372,37799,44751,55289,49347,36589,44138,37153,52522,54620,56590,21466,22361,25447,24113,24421],[30183,11988,20794,11583,5877,6429,42884,38332,36747,51965,48352,44384,56923,39513,49216,30632],[44619,26973,20847,33879,42282,16707,8603,47924,11388,15471,3075,30951,2539,57018,22074,42842],[11074,50143,45791,19889,1704,4442,15651,54509,25339,28896,52802,49798,3143,30277,34609,19088],[4107,5487,40140,428,55529,23630,54929,26875,55449,27378,16798,24551,10194,27088,36821,12235],[14357,17461,31984,28658,44565,56240,37544,22206,55873,46263,42630,3912,11080,41981,54815,39503],[34768,8255,27708,57345,11170,50734,26409,29409,19469,49786,38379,48050,55624,35487,45566,6475],[18516,26879,18626,37922,18217,54389,16439,50970,26956,19846,49094,23641,42717,16518,32247,55994],[24703,3238,35294,46675,53275,37355,48594,12806,40177,51566,12754,28981,18648,28784,17576,1267],[2503,10985,10255,45573,18555,31646,15217,5664,33443,23864,11433,28392,27778,11028,15954,46940],[30706,19833,36707,29846,5036,56512,14713,1154,10932,9336,23783,30084,41474,32248,55338,34881],[12709,30191,43957,40092,24756,36788,14520,37223,42526,54800,31368,4186,8193,33474,27996,23345],[38006,25839,53500,30115,14308,1458,38654,54211,41341,57593,45898,47477,36724,4014,56069,39731],[45679,40081,55612,6704,29616,30072,9966,25106,482,30124,26060,1532,24017,52899,34868,43549],[20408,49676,23683,21370,54414,46745,7761,51757,45915,8658,27622,37045,281,6721,52497,18559],[2876,47184,50614,42577,53685,21803,55648,31561,174,14105,24909,43179,39417,40528,28555,55002],[30714,42826,3528,5872,34169,4634,33312,34073,15762,37093,7678,184,39810,27850,37488,24808],[30353,6942,34598,57591,22714,4052,25315,42290,15632,12710,19728,32074,36519,2554,5772,26611],[7050,21207,8798,52926,10100,97,6987,16946,20627,42711,7806,43937,33224,37950,20925,12021],[56739,51538,26464,4261,44399,29710,46894,26610,12945,41578,33816,33112,36026,42111,10481,23412],[5101,28098,36003,1450,34610,16770,7032,8207,27100,33802,26994,43891,43227,18819,35867,47173],[33112,9685,18051,19271,1990,13970,17791,52065,57347,24251,33357,26942,8832,52411,48055,35126],[17871,15178,56888,36387,22366,19608,33074,48216,43681,12212,30532,31199,15936,54412,30795,11125],[7066,50296,45972,41070,53845,20529,4538,44176,6091,25721,3301,29743,30732,47581,36832,45753],[52669,20700,43450,25940,34692,48378,47694,43006,29852,33318,27110,57494,36232,46707,18854,50529],[50225,6836,20895,4067,35206,20694,23134,53587,7922,17744,44461,13530,11695,13889,56362,26352],[34614,37478,14336,33985,18980,8710,9232,18149,6497,6091,29308,6836,23315,16743,28179,23874],[29117,42677,23242,33909,55048,4750,33411,5506,13062,25777,43480,18887,1976,54669,53319,46191],[11652,22444,32010,31367,36945,23718,10775,17763,27852,28354,30525,47681,6325,38851,35439,17598],[56719,57072,7414,29343,12123,2404,56368,27622,23760,26436,32195,9118,7792,20305,8459,43918],[29778,35785,27371,54389,33001,45048,29723,21838,39203,35239,4103,8231,48050,49786,32494,8847],[17858,5535,50989,31305,37047,42602,25433,29823,2432,52121,29616,4678,11750,12855,36933,36474],[9340,31561,5207,18555,48595,3164,4623,21193,16714,24875,16123,38499,10783,7393,22182,37192],[9966,49328,7335,51830,6375,56532,52899,57513,8193,27585,38631,32503,5135,42987,35944,6634],[5901,11982,39256,29048,13480,14936,11289,1209,40481,36287,27811,45548,39388,10380,37529,19290],[45403,19632,32208,30371,47092,16666,14824,1908,38680,16022,40929,27296,26807,51757,42994,14733],[18101,27316,4100,6488,29190,15777,40399,8933,12901,5207,57375,48595,35498,24290,54268,28392],[7032,51682,46965,4805,35414,30084,31918,33443,4308,15960,19153,40751,18471,49031,36627,57421],[304,36055,45920,22429,28232,28188,22566,27361,20204,4054,45317,56372,52639,53976,57335,14933],[256,46088,38663,8177,53380,33959,8795,39554,12833,4088,43936,28109,33057,30845,14473,4341],[51911,44738,22723,6070,33998,7492,37525,19720,22640,4262,28177,33692,40006,52510,52425,42674],[14008,7179,40125,6924,22149,26738,19606,16331,4587,43373,25480,27921,50223,19501,31446,43585],[56026,7875,22578,54474,47266,43831,20822,29037,28932,51432,1131,17719,31835,50920,42232,38604],[7247,13022,35073,55568,29832,10986,55180,16888,40632,18164,14468,43617,40664,27418,28829,16734],[46178,56521,36707,38993,14008,9096,51619,18684,7152,11552,5355,27168,28055,14731,18300,22786],[23417,1512,5026,41875,4773,11656,42540,53316,57422,26218,4589,8941,55615,16609,50557,13309],[41678,49504,16455,25231,28064,23319,33318,21274,50614,52035,27619,43510,18978,56866,20862,30886],[1052,53729,37617,16600,52728,24246,35485,4461,15647,35735,43148,24995,18463,14489,14301,43439],[41647,40344,55863,1813,12437,44630,19686,33159,46977,28173,31941,38680,16523,35737,28929,56251],[19606,17791,25433,17740,5101,3772,50989,34819,17858,15960,42602,36933,9406,4363,55662,32217],[25480,5869,2212,19287,40785,2370,27210,35410,33015,31257,38136,42918,43158,7803,15290,52956],[25205,25659,56069,33770,41901,17844,4362,54832,1227,38663,44716,48891,53277,10220,29827,4597],[16563,30260,47477,22979,5210,10365,4962,40643,31783,52472,1640,17922,959,5853,26861,5219],[13460,1735,32500,56855,36244,53489,9895,9746,35557,5798,43574,9232,17088,7304,20407,50192],[15297,1335,731,32186,23464,26810,20267,50927,50300,5561,51983,43125,37873,55045,32314,53157],[1642,23319,54160,34199,31607,49119,26522,1683,9582,31276,17758,56045,5009,17023,21291,51081],[22015,34347,11080,20714,5154,56240,31926,39583,25338,37544,3592,2584,48265,49133,20709,29520],[44472,28374,26429,18012,31038,32406,42092,33998,35218,51121,18038,37434,25972,6070,56218,44156],[21455,42896,15598,14754,327,29431,27608,56791,44274,44955,6777,37758,43155,36517,20916,24635],[35331,9162,42740,21329,16144,14783,27706,50652,34396,24343,33456,38150,41182,6374,57406,50382],[22757,12756,12902,29430,9631,54427,18312,1604,5943,22732,26869,14130,18854,24305,32709,50158],[30266,42866,17805,27320,15884,33940,32948,15814,15729,13615,38085,27019,31302,54758,5035,14707],[30071,37012,26368,27843,19034,43241,15072,52008,47595,5251,56682,12088,52332,445,31106,5059],[4466,4741,2308,12663,39472,27282,7685,52050,47956,4949,10075,18098,15053,11427,15968,19752],[5726,41526,12689,48636,16863,43923,54047,34027,46623,12236,45398,5714,55983,36162,40598,46949],[43404,10226,3346,43855,22738,56751,48490,34879,12776,2475,2053,38041,5805,15828,29399,29614],[34486,55615,54423,16367,55275,53248,2531,41656,18320,13694,47991,35785,17160,34036,15890,38224],[42305,17628,22878,54861,18189,10229,44894,11343,46241,37918,51281,19466,11837,16079,31044,33884],[7556,9409,42702,45679,41590,39267,15361,26869,7080,9057,43831,14224,32442,53611,1253,27794],[29253,9754,38583,38389,14787,45520,53963,10636,29199,9669,37375,1839,24813,10743,25290,51333],[56171,41070,15923,10399,12437,51419,10351,7695,52589,39875,38766,42620,6147,18107,38781,22899],[44187,3060,13283,4805,40581,10583,35544,31073,43336,25446,40081,9913,33362,53709,43323,22972],[29635,38555,41068,42325,20318,21326,33718,28697,35768,45860,45501,15945,11596,31851,21221,3113],[48958,45627,21843,34086,47982,13721,31388,7669,19582,51156,13296,52252,44086,32247,19119,20457],[6764,7665,8580,404,40550,13042,9983,48078,45084,46560,45285,22249,33740,43246,10346,50643],[16786,23342,18015,46144,19785,26487,26391,37398,43920,7929,46723,47266,45669,19027,27778,17485],[42332,37294,12420,53021,36227,20167,39303,49787,47491,25299,51371,48892,38372,1704,49068,47260],[5564,51753,43239,15736,7816,14213,13468,25818,24326,34564,2885,15472,37289,20174,16734,55180],[31255,38159,1874,46819,11391,14490,15858,33959,32310,50981,27130,42872,20247,46941,36933,44092],[48516,44081,40929,10762,21228,30124,13075,28273,45679,42987,52721,51920,56372,36332,37789,52026],[46027,7131,31206,57406,15795,24696,763,48048,17697,27468,49522,8301,17608,46690,24077,25130],[9156,24494,126,34292,32734,10480,52047,37902,49912,50253,23610,2952,4881,6275,29460,18561],[16888,40664,8504,55491,6746,56131,37211,23573,23403,35110,41106,34243,18363,33131,14468,49059],[53141,53581,41049,27442,20522,52131,48695,28512,51619,50380,47271,38055,18494,29851,34526,29346],[47603,8749,43278,12256,1227,51522,6637,146,1921,1144,10206,12235,30191,15326,55953,29834],[18494,48099,54800,24756,33474,19156,30794,23085,48153,55465,27472,35727,52396,41135,47270,56061],[30167,13969,35857,39911,34246,39534,54916,37075,53370,14471,29750,5435,31066,47649,1774,46676],[3092,14105,51317,28687,42496,16543,11464,46258,24410,30721,29282,47338,52182,2876,44528,46465],[16709,21700,19751,31458,6527,2242,6732,52651,48722,52472,28118,29118,35877,38721,35540,46070],[3932,29030,42771,52863,45287,918,52979,14593,56415,15499,53427,23659,45760,46138,37535,56177],[44996,15523,40696,38499,51682,33559,57421,9976,10487,12105,16454,26232,13475,4805,22027,6186],[38583,54389,40461,32321,2126,8892,51156,11387,33001,34182,12813,27610,24314,51297,31294,53297],[7583,16081,55422,5141,14738,32505,49412,42273,23663,19763,11432,46325,47411,4432,26879,45368],[38358,46613,36969,46693,38034,31969,26131,56991,43555,18148,8304,50357,4621,56503,1493,15341],[41286,32414,53986,33065,12373,309,53909,16285,48029,52522,34240,33976,55480,42318,30729,2207],[4442,35657,38680,27167,35439,51872,46085,16666,52791,11120,14931,46173,11686,8220,31777,37868],[17913,8922,26780,38950,21079,52193,54818,17727,14028,24937,2380,24379,39443,2876,1798,56970],[18909,30902,161,32309,30859,42270,44452,21605,35867,34737,50989,28421,21602,16806,45482,51104],[3555,21155,9532,5872,25952,50834,15762,17349,30714,20520,11589,55495,53360,8227,47655,29452],[11170,29643,12948,28068,36402,27230,11530,42810,49338,10921,15198,30393,13129,14765,13152,10359],[30134,12144,49101,6634,7410,48274,53456,7148,56586,4723,7699,24012,32337,41527,48050,17336],[17077,56034,37724,3474,55616,13919,6501,57140,7601,56383,48432,7570,34017,46553,38273,6092],[42253,17642,43894,22208,3750,25994,13546,52779,38848,3387,9647,34161,36560,44410,29966,6507],[42935,35867,34362,53293,11246,56663,40125,46590,52635,39454,45685,3821,28918,13193,33370,34321],[40643,959,11977,42422,48132,56549,4014,34236,52472,48777,1640,22979,56694,17512,18038,15310],[12606,51930,31255,31106,28411,32725,57304,23516,12705,14645,1338,9765,11269,18107,25795,18183],[22779,45063,33633,55406,24196,37046,16075,32411,9964,43806,18377,4382,4256,46179,14336,47689],[41955,16292,12508,14642,37678,10093,25130,17625,1632,6070,41079,55119,43085,38867,33403,50840],[5526,19554,16996,56725,3696,1512,9618,1632,10185,56834,39973,52559,54711,44481,44279,52665],[4805,43510,53611,27972,24410,5138,44187,7389,24654,28392,33094,27996,14720,29727,38744,13363],[18501,31238,28503,32494,40177,51549,11163,39616,41014,16119,32976,14795,27927,43246,20217,1826],[21248,4750,43480,29864,53785,31585,29526,3857,55048,36224,57304,17918,21888,18887,16497,24959],[40991,12217,31342,31655,41048,12537,75,23053,39938,11343,50496,8834,45661,39940,20585,48654],[42130,4677,52768,23907,327,35856,3151,20633,31907,54090,53221,30190,17990,41567,55478,40003],[38923,11253,28374,18539,40592,29336,36478,52140,15222,29660,15072,49852,20585,38667,52806,45491],[25937,19445,9612,12102,23368,36417,42480,14475,54846,5607,15290,51932,24615,43358,38653,23524],[28447,9859,7805,12833,16984,32800,48034,1363,40455,4937,13153,56141,23594,18622,10110,39427],[24166,36589,30372,23803,45441,47793,49347,8762,1572,205,11510,24149,44138,43276,54423,48029],[31773,33224,30426,16946,46874,22472,15478,4088,24873,51299,4694,17686,43433,14485,29118,16588],[24119,12401,46098,4282,22356,47175,10969,451,44461,29940,38912,34170,20984,37837,12180,29431],[32413,17520,31160,47908,47546,7893,40557,31300,45018,31509,8726,34508,28385,106,18012,35818],[25808,49049,25290,6607,11431,33408,6269,16380,33495,14724,28205,34982,18640,48337,54286,41555],[55322,33964,8182,8910,34721,51542,54996,12102,12991,41578,32000,35326,29755,27096,38964,43413],[21193,32578,48595,3207,8777,22182,27316,42718,32787,4100,56929,37192,45909,29533,56410,6488],[37893,52734,1646,37221,42685,50062,24224,36033,43806,29235,7662,32039,20212,44275,47711,1619],[55705,57197,2628,7591,50278,10837,43557,31616,33674,10965,17144,19723,27825,16497,18230,44987],[51457,44634,40103,4805,37485,28922,35571,4163,44081,494,52329,28343,32508,6704,5138,43323],[2774,24589,33884,53270,25587,18835,32697,44616,33092,2745,28981,27186,40799,49117,32597,9669],[26973,47300,38372,26947,18562,12017,412,45387,16663,27900,41832,54857,51307,8484,8546,2604],[56954,17245,31363,50834,26187,37447,12291,43077,33193,41806,45346,32824,11500,6862,49375,3594],[40407,45573,34558,12236,46071,54858,29150,25479,32566,7068,10985,11795,34077,27809,30571,54880],[32472,5337,38646,40357,31974,11387,5955,16658,16375,33992,53918,360,30305,18240,51150,48748],[1870,28078,27261,55238,25191,9266,447,46346,42020,49037,55678,54787,40926,48708,49650,5113],[20529,47581,41070,3301,30170,17885,49718,30732,42333,36832,48176,25721,17387,6091,19797,54508],[30973,22409,54572,38655,43395,43333,4521,52464,19648,7303,27622,3541,39169,31142,47793,38894],[15291,25864,29932,41247,27794,26076,17638,43617,2393,20108,55455,33410,12377,3092,51243,19421],[57491,3778,126,41574,31754,4589,38776,9698,46302,1813,50234,48352,12160,23841,34444,8069],[42985,56319,15025,18372,52926,2356,2748,16718,53019,7021,8743,37853,28036,37021,5875,16571],[11723,38893,39477,24639,1289,57311,49275,16708,39403,12039,31544,9716,44567,45607,26743,31830],[5207,12901,35498,27316,29190,8933,6488,54213,4100,19827,28392,37642,48595,50092,18128,46058],[24979,25350,36308,38758,29970,49709,18167,51561,6201,10538,46383,37278,29269,17164,11352,31141],[21479,24968,56026,27468,8263,32324,30848,22505,28761,16643,4485,19561,16432,29443,18420,22499],[16786,32555,46476,34177,15761,41031,55002,24967,38231,22146,28687,18428,41422,1160,19041,10985],[16628,37626,32473,1289,28968,6373,40492,12555,2855,34285,42887,30884,7021,27327,50758,31091],[38506,22534,46027,22549,17884,47173,8147,13260,56649,36627,11143,26994,3702,37268,19982,20920],[35173,49059,35589,595,5879,23994,40664,52115,25818,26965,35073,26779,38664,10351,13501,56149],[39339,57338,42325,35015,22696,22282,965,37107,30054,30926,15010,29028,7131,28548,41075,37520],[39018,3225,14273,52531,52648,38756,16245,37418,5197,19982,20920,11853,10662,21774,45913,2258],[48276,56069,19887,47695,22098,3787,57475,53332,48326,37842,8217,17745,14140,37567,8479,30319],[39035,46182,7007,40279,1176,20412,52301,37783,45996,26939,47979,44955,34099,13023,53551,24116],[6949,48722,22784,14308,860,40333,40072,2594,50750,52472,16709,25646,18533,37893,6732,34749],[8959,31211,51150,17608,54955,16658,51084,9308,28371,4372,56125,19846,5337,39203,38655,50888],[44350,10688,28687,34806,38950,13544,45656,41880,30875,36798,42038,23223,21055,41678,8922,13655],[16237,33895,47477,49356,6992,19221,44107,8620,42906,6300,3301,48653,53126,20212,46869,18593],[35731,27071,23141,21590,7527,30329,45127,40606,32760,41597,34340,44065,25480,13237,52245,12348],[39176,9357,41859,2071,18461,6941,14166,15222,39645,12750,44878,30169,33312,10163,9225,49925],[26679,24866,51837,19982,20920,55238,24859,34586,28320,30169,17851,29616,2167,53808,39988,44331],[47395,50782,56135,35894,26241,5367,23908,38863,16671,28244,18837,52487,42494,10785,54652,44629],[42718,2962,52876,21193,45917,7393,49227,18223,48066,46058,24410,38469,13942,31561,10783,46890],[447,28078,46300,13122,390,46965,42359,28136,27261,48882,4841,39541,52879,26597,1168,25191],[29150,20700,18893,26557,5047,52669,9232,24857,54858,18094,6334,13774,34434,32898,19752,37220],[17119,53402,40509,28856,4253,12006,45527,22601,14267,52114,56108,31397,54990,30029,31522,473],[29643,15247,26575,49420,4622,27096,36369,29724,31660,30973,22397,44193,7419,18545,8070,22918],[25106,9167,19161,22244,28566,54376,53312,5849,494,38004,50614,11216,55238,52026,39992,30029],[19640,38144,41550,54315,30153,6007,17466,3347,35381,15783,16431,53870,1283,1540,48609,56126],[29346,44355,39283,21343,38085,56241,23155,34456,53928,24419,16984,45157,13081,14360,4205,46264],[6274,19565,15644,32275,7131,6795,15042,1076,50241,49016,15297,5435,44060,23307,38178,35682],[6151,47228,12236,46071,26437,41845,40087,46058,10724,32578,11795,10487,53611,52488,21044,4046],[50168,10537,33373,26679,57023,33188,34434,12310,51838,49338,1000,17410,22726,24874,38546,29407],[56938,35181,51485,34486,17471,32436,52728,5177,52631,32113,13309,33224,981,6491,7510,21411],[37568,34461,29638,23927,42847,10785,14219,5212,3541,40845,8340,55337,27401,41697,31522,40631],[52236,46110,29813,15297,48642,7558,14552,9882,28256,19565,11739,2398,25462,37658,31066,47649],[56904,1623,53017,56803,14000,56379,40092,31703,12898,48901,4902,4855,9458,8580,14362,3263],[49681,43158,56379,14306,1532,42918,54161,8696,25218,18684,33219,14915,8177,26227,43356,56956],[10724,41702,12236,50529,16454,45573,4046,23857,47228,32566,42346,43006,19041,50901,8518,46058],[14384,14443,49925,7827,3379,41252,5771,56136,43323,11133,16606,38869,27041,32356,9061,17295],[30561,48501,53690,33309,4076,4521,5897,50252,7009,44043,35262,1340,13342,41368,33571,46270],[25371,31007,19853,50334,30859,54968,39366,23816,5640,3858,35429,11323,55186,12498,5538,217],[54259,12713,15720,8612,20175,6466,36201,49820,56725,39387,49347,48364,13399,18255,23861,8508],[4171,42995,56801,17508,8286,41646,32734,17561,31144,42766,46468,39464,27180,20625,6696,42674],[14572,35807,36146,16093,31989,19276,22505,4068,27940,21086,49912,37936,19408,11386,54499,55042],[51695,42674,33569,47259,38054,52510,14271,31797,5357,5444,37624,6848,29321,26982,50944,27428],[36071,445,24262,25990,30573,45307,28374,5368,56824,7275,19453,12076,13720,30540,10816,2703],[17804,4309,24709,53808,5113,55441,24471,390,44011,50105,11794,11143,47173,9266,13122,52530],[25966,54332,48366,10844,36796,18498,33451,36821,39875,15703,21075,12953,34682,24490,15540,45668],[50614,46990,45573,26874,21016,51317,56446,12236,6371,44216,20700,11433,25681,26992,5664,40538],[32898,15510,53003,45936,8897,38096,33955,56620,34115,51729,45554,35865,5103,51504,15578,6151],[36235,55727,37050,5333,11546,39129,42200,3814,41399,692,5847,21767,10398,55821,39418,31549],[14403,17996,13193,38650,43905,25482,28064,3424,48259,22798,34893,21371,1178,48790,29053,4138],[38571,959,39719,11843,18038,45595,47192,16563,39570,52553,13252,27783,4014,55059,50752,15342],[16628,38194,39242,40492,19101,50404,1289,2855,2083,31100,30884,3835,18312,37626,47929,28968],[34719,8584,46135,26871,49606,24948,31203,45117,18094,19451,8612,17173,34443,49904,42124,40392],[4186,20026,33474,17632,54292,19846,48786,53075,10844,35401,29817,2289,488,12619,31615,31368],[13475,20527,47184,53611,54917,32442,43831,37985,12046,55342,7556,21091,48413,23833,39879,19827],[27759,19407,46184,53330,5333,28109,18354,56721,55066,30795,23772,2102,20555,16419,24279,24268],[46819,35973,18189,39038,48598,39978,11825,27182,1672,11322,55004,161,20542,18438,7461,53836],[14008,17292,36714,55353,10817,53966,31257,19606,57513,3276,16742,46579,52705,57173,55121,27921],[16072,51595,6285,1607,22789,6142,5288,18217,5654,31949,30325,9907,41835,40593,20421,55289],[18777,6644,50385,7487,3756,4107,3090,26895,9636,49479,34011,34298,50622,37382,8854,22415],[12469,25384,5924,49249,12169,18659,1400,27347,55631,34565,6941,49925,50141,6382,32356,570],[656,21637,18966,19723,43316,16455,48071,39029,22674,17668,23597,10049,22415,8516,48497,22328],[43113,39123,43357,28352,14723,15185,25113,26310,13294,43622,21493,54084,42872,12812,31406,21029],[37623,10368,2387,37822,21153,50847,36707,39941,14859,32132,26593,37203,291,30203,57097,52624],[3700,39505,12324,5011,42478,10119,22057,37993,34384,24490,57006,42345,24379,18498,12030,33884],[10582,48595,28017,35557,8950,49846,8933,32578,46058,39423,20696,31561,16454,5664,47990,46465],[32840,17782,54172,42848,13370,13790,51663,11427,25468,48333,12235,19399,39875,21614,31160,14645],[14663,41549,38177,52427,30115,22015,25683,16855,47704,55155,27891,46748,26042,57489,37893,49269],[1639,42994,10556,53678,28503,31243,23457,41752,46408,50472,1312,27328,2728,36672,19362,31137],[25194,1802,35682,1076,8239,52095,14267,8620,17470,40438,30536,7896,38459,38334,32732,39132],[29510,40177,55494,38985,7375,34198,29161,9977,11944,38646,11530,25446,3687,25635,38120,12132],[34182,35701,52179,54389,46657,8892,16439,36698,16658,32784,49513,18524,11195,18160,44213,6291],[28562,29415,45552,44355,13446,53917,43438,16707,5772,17152,51694,1540,16057,13403,8428,39303],[29834,40845,3295,39118,44156,27581,16261,49479,28878,12477,47224,56725,25966,46447,40083,11951],[13702,16304,8356,39439,2761,17549,27817,10635,13185,21744,18374,43969,37423,4689,10897,7455],[8744,49197,18991,5723,1704,45403,8396,46714,51730,14982,9777,31851,36589,57304,9024,33501],[28573,15010,28109,52095,5120,11542,49914,53581,3711,20402,1454,24743,5264,17263,24191,24302],[39630,25749,4923,857,16666,49457,15651,25116,43723,30277,35125,35027,16495,4442,40191,6790],[44935,40561,41474,50602,54787,138,32898,34723,9861,44379,14165,52977,42205,55869,46941,39778],[46166,56005,22713,1144,31655,27900,35856,22726,37170,31177,18298,55763,20777,24449,20029,26340],[48444,33536,50439,20625,16563,5210,20175,33739,49732,9446,55624,10599,4170,37212,23045,10776],[46155,15031,50577,40161,43611,2126,51416,2145,30320,13152,4103,26610,34036,48094,20685,6269],[51641,37708,9209,13518,564,46085,27606,7042,43329,27248,19920,16898,41457,45336,3474,43173],[44462,57632,7996,20847,15651,24490,22716,56114,40733,32928,54160,15545,34838,12938,16411,6862],[39123,43162,43113,21493,24419,12465,42859,35538,27442,40679,21029,21855,25113,55978,14723,53785],[54020,7739,12606,10175,46342,24004,3929,2149,11285,55554,56055,3247,27001,49537,40510,22674],[25085,44765,3665,20954,11041,26804,9021,31901,23363,14258,50006,52184,35720,6721,2723,52207],[16144,25135,20663,37400,39329,27113,23097,21338,11678,32729,33371,25293,23315,36208,16075,54986],[11589,4299,54475,13038,4425,55702,57511,49470,25952,16093,55991,15762,41442,1030,34863,18045],[3662,43943,54878,39004,11462,21048,34865,42153,52189,8991,17564,14219,11291,33114,8473,41162],[56849,447,40926,32858,43991,11987,49399,39510,50105,32240,7939,21602,44475,55678,40519,48786],[53035,28441,30960,3214,52217,9835,11669,6640,9405,37823,23005,49259,45492,53166,18879,18804],[4263,35088,5388,46969,26383,43962,44523,19552,24262,12355,48628,50219,3054,16774,18909,42415],[23726,36055,53021,52926,20570,11163,23803,16307,19881,3379,44711,23269,48635,4911,1708,48711],[49743,33264,32036,22779,56905,25012,46368,53436,18098,33281,7789,48863,27775,52324,5296,24330],[11893,36532,33420,16216,11155,4170,52230,25480,41972,42459,44027,14340,12684,7718,565,26824],[56069,12906,2309,14617,1747,8357,10234,45622,27299,36071,19428,51636,41370,11361,12160,53410],[45723,25660,14110,46940,15495,6867,28154,17674,51814,42620,42047,53406,19606,25224,36376,56540],[12929,22377,36969,16671,8042,9636,50589,45234,10468,31330,33565,29834,52841,720,6070,35898],[31005,4068,25092,25989,37530,8263,2594,40994,27133,30903,51681,489,22505,43560,32787,38309],[47318,29071,23967,10637,30541,56803,37214,57234,2139,50903,8738,30412,52779,23919,7761,6862],[10228,37944,52479,46823,44354,34385,24914,19028,11352,15762,22046,6216,9532,40234,44901,55862],[30350,40425,42337,14310,26012,29343,10579,6853,57257,1002,27622,15568,57119,24536,20839,49787],[13614,52790,34368,9868,49184,19835,13768,50644,22785,9761,12750,55252,36045,24235,6170,21844],[48029,54460,5161,51157,25669,55480,27018,48430,42711,32247,14258,54504,40514,32648,47793,12442],[9012,34594,15115,53783,49403,43655,1754,27976,57406,14606,52901,51311,44379,34733,10175,40934],[53264,38707,30980,17596,31692,25299,15124,43438,39203,37652,4622,43975,9309,17410,15305,1421],[38903,19453,8640,30560,25990,54344,45307,30573,20317,12076,20264,36071,445,56697,56824,27141],[9046,40051,47634,44144,17150,2492,8365,21267,1067,36442,45943,56765,26167,811,30325,14401],[36387,56888,48216,17714,56108,33074,13719,15178,45414,43487,43681,30532,4134,26790,5276,19508],[42411,37312,8726,619,32528,46330,50304,15517,5092,46894,47945,2368,28916,27450,33576,21614],[37971,41482,14006,14099,27141,52686,43918,20660,36089,30033,37355,8003,31712,19978,25781,55478],[6269,33587,46607,43869,21751,50999,47982,2126,27958,10241,42797,23005,34036,19846,9968,8970],[7519,21565,38420,29036,12450,29940,51799,29431,30282,17440,23250,26086,19531,34153,909,21177],[12044,8897,51561,10739,44901,36956,32873,3929,35331,40846,48410,9162,50001,11675,46823,46070],[32936,21801,9382,30440,25369,51580,30021,56127,37636,11924,43501,11489,54007,13975,31815,35971],[9899,23641,20727,39309,53693,11348,7009,35538,18971,38855,17600,6519,41115,51554,4824,6940],[50062,55991,53929,4145,23453,12579,46344,40460,20414,5035,16075,14096,53360,17349,12202,31585],[45723,14414,28736,7764,46789,10127,14738,51830,29360,56197,13154,28403,47451,15830,5976,33993],[51965,52414,44156,14054,38785,44384,36747,48127,52464,15052,28362,30183,14774,24834,36865,26330],[1145,27460,29092,1575,25231,16075,39155,43702,27110,37885,54074,45046,8388,2876,40492,49763],[44927,34197,11553,1605,18438,1436,28394,23269,29806,10784,34781,22195,12187,46175,39780,1552],[5047,8408,34594,1712,28485,34208,41976,13956,19709,36248,38753,9787,34194,46852,22723,14270],[55737,35538,32288,19333,412,50860,17202,37009,29841,1292,43998,56835,40461,18240,44043,18623],[26783,47123,26205,31962,2273,48146,36620,445,24680,20941,18098,10535,246,22655,20862,41697],[40679,24364,25093,50380,27719,21424,31112,29688,41049,39809,7487,20118,30240,44261,13615,56389],[9309,28020,1292,25824,11186,52300,53986,51496,11546,28692,1340,42680,22662,39328,18399,37785],[52779,36071,33082,49983,32531,41247,22140,57281,29032,46217,22795,11755,45920,29625,22376,17619],[20940,43920,40324,39674,2548,3130,43132,2241,25825,55015,2697,48633,30512,30329,37386,43192],[13260,53685,43987,56083,19982,20920,4309,37543,55705,47173,17884,38506,52837,7591,56962,33252],[21193,11538,56002,31561,43554,44169,11315,10836,42718,56866,31691,7393,28392,26233,56162,5005],[57593,4989,36353,17700,10079,39468,17016,30426,57422,14473,23248,3295,17125,7921,6309,28348],[52338,37525,32800,6171,31443,16720,34873,21555,29477,2775,38239,33692,16388,56524,5663,37457],[12447,54309,57204,6064,31813,18759,40172,9264,36720,13551,4510,51926,16262,32869,53379,22672],[47266,31835,56026,2083,25830,27460,54427,20822,38604,50949,46804,36812,54474,17078,35316,26055],[47173,19466,40608,32471,44890,35823,16770,35414,2189,26985,22996,43427,31097,15960,14584,33802],[8777,56476,51061,29452,55884,16558,17911,40692,51755,11249,53451,27133,48595,20696,45975,20479],[10055,26280,15754,43079,41955,38120,30229,2149,21602,44597,56905,7694,14663,29114,43806,6926],[5487,27378,10351,24551,26895,428,46947,41712,37382,16798,50385,46301,43677,18960,4107,17820],[8584,11120,46085,15785,45791,47787,35439,26187,34134,25554,48165,23718,43684,15986,99,46560],[44463,10442,32126,37773,41582,42422,44299,39562,25236,10807,10273,14737,6857,19421,29679,16118],[55572,832,16439,29343,30148,18638,41709,19219,6519,7009,15525,9309,55874,32952,4284,11483],[54427,29430,18312,40492,45573,19101,41154,56853,929,31561,43006,34285,6317,13009,49284,3555],[6542,24094,25749,16707,53223,28991,2604,45112,3150,4480,26879,24547,32761,52629,6062,5107],[49860,22102,48153,55662,44331,57481,42665,17045,43316,35867,24367,24806,31257,20730,13811,37510],[15683,42855,16704,15981,49520,29698,42227,30325,48056,32321,1514,41863,11262,9975,18962,29203],[17039,50342,28686,46623,22283,2003,48442,28397,5845,17463,36532,46375,20033,8023,42293,18390],[16367,48029,41656,30352,34486,37167,26340,23457,54423,12857,35785,13436,2487,45880,52448,47319],[17966,51641,32198,8978,23286,4321,3883,35387,31048,30443,22319,48907,32321,21563,1656,29349],[19568,3787,31397,3614,10042,35141,36024,39602,35552,620,20343,45315,53301,31797,23956,24627],[26943,24149,7228,11510,38137,36952,20026,48029,15081,29165,38550,50610,54423,47672,333,53785],[31257,19606,48741,23345,14008,8696,7520,54161,12754,26300,4587,47701,36294,26515,33474,48678],[5714,37605,20407,39388,804,7080,31198,12671,15136,29932,26764,32105,51317,27272,54695,23911],[20700,42718,14105,32317,28802,52669,33725,20179,47184,42692,16454,34838,26233,34121,34285,47709],[14426,2147,16523,15529,53808,55144,40191,53025,41680,52351,12356,1540,30033,26630,56560,30897],[18206,25683,17387,32934,16149,6986,246,10481,50901,9232,17783,52427,46017,17428,27891,8620],[39267,34597,34583,42307,11065,23259,39176,11893,25480,24959,50158,16430,9506,23141,1196,3858],[42153,38975,613,33207,21393,54359,30905,27072,50417,43535,35208,10028,50615,14611,26650,2512],[7739,2912,46070,54475,6708,12606,14475,56972,35235,13309,34445,5092,55087,22723,20062,10739],[33467,17628,34271,23593,48637,48717,6766,44894,17938,6325,46690,30365,34488,14713,3031,1450],[39706,9008,19646,38195,44020,55247,6275,4282,6531,27507,29478,51113,57314,57548,38593,2027],[6314,5872,46056,8951,29531,9532,17428,490,53360,49641,18789,4634,2974,21155,40997,15762],[5141,5024,56398,27020,36344,13576,43514,44139,29641,31190,37166,22906,20322,23663,39970,14787],[35081,18143,55966,49468,33970,23528,47722,9852,31345,52570,9398,29968,43401,2743,49621,25123],[45517,7525,14309,40282,20030,32169,15434,46978,55185,41780,11923,5761,54606,56215,13760,44691],[7434,35856,30190,54514,26009,47618,3151,52835,54090,23907,52791,41493,57591,42130,56730,38029],[46657,22335,48133,34663,7230,13988,9134,22753,1351,55880,37326,51302,20328,37267,35613,18623],[26086,10163,14696,46018,45521,42547,10762,32519,38252,34877,9501,13639,52420,14081,49842,50030],[23809,1236,44623,29723,29635,14666,21563,26826,39555,13530,26622,31029,38404,38662,39440,43212],[309,46916,41344,12560,48813,54026,50736,10526,16553,8164,52115,15863,44697,9765,30374,55176],[997,56730,55478,14356,48207,40536,3150,51060,36513,11490,12413,12937,55116,43918,46325,53808],[52540,29742,39615,13457,6385,19824,52332,11546,45627,43053,34086,19582,5051,12778,7575,42902],[52496,22485,27776,390,38663,22442,26227,28931,21048,15552,48391,1076,54538,37646,15525,7942],[47091,52427,36613,46877,7356,27891,24196,56239,6986,52333,52156,32414,14115,7939,25141,53126],[11064,31939,15497,3361,39925,24126,30428,56249,5123,55426,16125,26463,25230,22309,24364,30240],[26549,20090,42216,31509,27418,30761,37026,48333,26238,30849,36417,45491,32324,31023,28374,48200],[42838,33930,4869,23564,52242,37836,54829,17013,6378,42256,4914,10248,20734,56809,37594,25504],[50551,12475,55000,6771,17204,18625,4622,18046,22519,24077,23679,29346,50152,38108,36123,27237],[40275,38150,51926,1695,34934,8238,36041,28240,23942,55311,47905,12534,13850,49745,49701,33881],[10835,26467,46031,31477,57189,40510,42019,29578,2114,44832,7298,16117,11631,35845,15667,51973],[7660,43764,41375,18710,54251,53834,41955,51402,35376,15949,5073,54883,37678,11971,297,10755],[28023,16743,51407,17152,1704,46677,47399,27499,42756,21850,10814,42420,42407,26965,10645,28517],[23155,27019,45234,2595,37578,38805,22786,50103,48905,50919,20632,11386,6857,23934,47884,46947],[11427,40830,27418,15415,10675,37026,51209,1665,26549,4116,57304,30761,42216,29072,10664,46852],[7161,37047,8669,17791,17858,17740,33414,27896,34868,15858,25594,44399,27006,29043,14842,14306],[5747,12552,54185,11027,42168,45007,9716,9837,24454,46399,26688,6716,37595,15746,52588,56514],[56905,17564,41018,22779,56774,7066,4072,15926,43943,39004,12740,20713,8991,2085,51537,51291],[27423,33065,11921,51702,26684,5032,18029,4608,55257,26618,5893,23924,21005,50568,39799,33836],[21343,56925,34063,30736,19767,32436,9665,1030,55168,10914,11778,39573,35521,5643,19673,22779],[46056,33950,45245,39775,18141,17428,11285,5872,35331,1050,22245,31122,32359,23647,31649,9232],[3700,33940,29011,39505,4901,45803,39945,19825,30895,20914,14604,44967,16497,13428,36994,38037],[16710,42680,30800,25824,8439,6476,57517,53181,53987,38834,31441,14485,45863,50669,30426,49963],[32359,3555,33914,40492,12767,19773,54780,47779,683,56995,33881,56227,28013,42305,1530,36208],[40191,29763,32471,56051,17240,47391,28264,4065,38826,23347,28552,4442,52184,19147,38680,41700],[1289,27460,49504,26743,49606,49009,28968,20700,34285,16628,14807,28802,23600,46817,34838,30884],[661,18626,22314,41122,5961,51588,53556,33816,23514,39351,5995,46175,1552,37369,56809,20644],[15282,24232,20937,28118,434,16915,46877,25629,6732,52427,14308,39024,45504,17767,20212,17396],[40682,4442,37785,11070,53895,38945,11120,34071,32509,52802,1704,35439,15651,35737,19207,30560],[33474,34748,48299,1274,8177,22363,48100,45960,57448,19026,1434,43120,43047,29761,25218,5869],[44120,14842,29961,4017,7124,35915,20247,3865,9394,38136,57284,38785,45679,14490,37485,55863],[3243,16734,47644,12025,51186,13828,6568,49420,46299,32952,38220,25977,5772,12474,30973,32810],[38419,49259,26081,38398,42711,53035,30960,12726,26505,52217,28441,53166,28155,28798,11669,9405],[26467,42019,43574,29578,35530,31477,5484,35557,6874,13466,15267,13460,31215,49604,2393,1735],[30503,26549,32782,32864,25468,47349,17152,20208,7746,35877,10916,16887,28467,2545,12939,6673],[4362,53371,43573,5853,1800,52083,17179,31918,47143,5123,24512,9490,12291,18777,16588,51816],[39590,41610,5606,4091,23777,19572,8940,54992,7626,38224,7293,57542,31487,12999,6140,4407],[14696,30463,36085,402,4909,46529,34018,29870,17633,54787,15044,51009,15163,15160,31682,13287],[5872,49470,40591,8951,26172,2659,20918,52099,18029,34063,2648,17055,29991,14683,10192,15762],[34808,37424,42341,14485,11195,1325,5489,703,34810,47377,8301,4088,14208,31970,53283,3711],[176,13691,47266,50701,3278,33443,49066,31835,54474,54803,44528,23666,36172,29626,27182,26486],[48539,42702,53611,10985,1833,10836,21091,12046,45909,37628,19715,37624,5207,23833,38868,8640],[35218,36006,16768,22560,15975,25230,3537,35603,50989,47081,6228,37538,36312,29043,4033,19274],[38942,32113,35231,29869,36986,12529,13460,34037,9746,4593,56855,9232,4044,34831,7304,2393],[57204,6064,42656,3107,40700,2916,53371,48169,47073,25113,42468,15217,46947,31813,27442,51619],[42176,48216,17714,45414,45573,37238,27759,56392,15178,46613,12019,1204,43681,22524,29983,6903],[15056,22473,54269,15999,10562,2503,44399,26039,46,3835,33355,28286,15883,29890,34891,22102],[22798,34590,27677,27563,45446,50192,38035,40214,3896,27348,37799,23035,51760,30973,45000,45517],[39554,3124,11439,45620,217,53380,2927,43748,12572,26031,29474,38663,55121,9162,30789,43334],[32760,53878,34997,29372,1081,26854,31240,5714,27071,35731,52726,47681,47173,31561,43554,14665],[2774,32597,51009,44616,53270,32733,18835,1450,19785,9669,25587,41075,773,7477,10470,40736],[42232,7731,45679,48906,1131,2855,30124,47480,51920,34258,13475,9061,20548,45153,18854,17938],[38708,29996,13822,6070,3090,11552,29044,25952,52154,19867,3616,27529,32735,55157,41812,12785],[48241,25035,36782,36698,11484,1067,18170,41914,30371,18190,39747,28913,51333,13129,2640,16017],[33131,25713,20910,34073,44398,8800,25064,5981,47576,6857,55466,46874,26409,43253,7665,49697],[27138,14049,40152,37026,10927,29281,3700,46070,47325,34682,23824,26171,41846,51209,10534,24212],[9763,57489,1987,46748,1985,22784,30115,47704,50824,14890,6750,20690,38953,10273,52427,38177],[23045,52901,6216,37106,24914,51017,3601,39009,42993,19470,42978,42124,45029,17773,40392,2396],[29992,6857,57220,40644,35154,51899,27901,620,2437,18107,9765,9698,36918,4392,18072,34971],[41875,54173,18309,8527,49383,21113,11795,52752,50170,40550,27633,23562,51338,48621,35978,9254],[42697,3362,18730,55264,13906,12080,20284,31118,18916,11289,14594,41001,38734,47344,22943,22069],[55588,174,31561,10255,1160,29150,28687,14105,21091,4983,15307,52197,55002,51317,49763,28470],[28104,21585,399,14077,16470,51561,39801,10446,36374,2500,55617,13480,7298,23534,42577,21751],[31023,41672,51209,18088,11427,51121,27418,54300,31389,552,619,21193,51249,39351,44446,2703],[21594,55121,13516,9716,41646,27906,10677,3124,28971,20155,11439,40552,20657,38663,23198,30845],[2003,40412,22283,34016,56341,44905,50993,20136,48021,27001,46585,617,5726,43966,9024,50071],[12204,43395,10122,44771,5606,43904,48998,21746,43702,1264,36606,1069,40999,44865,28346,20638],[18759,19867,15120,56745,55119,49479,52336,8127,12477,51954,30183,19066,24894,34453,8283,25441],[10836,49075,30886,29533,33379,28267,38174,20074,26437,34724,28392,40476,2705,28284,12411,8329],[23430,57561,9655,9371,7252,42579,57335,2399,5158,7066,29631,32379,26251,9032,48906,5404],[5802,50701,53917,10487,55892,20516,39267,46532,42386,15960,10488,32566,20944,5626,4805,4946],[8971,22906,20381,7929,3008,44917,36949,8113,1339,13635,45520,38389,2149,27186,39187,11853],[31106,4392,6221,49503,8947,38577,21432,55311,9765,40898,57304,29986,40385,49238,29104,52115],[16144,32729,27605,20529,8710,36026,29710,38044,36208,9540,28724,5451,10481,46997,14096,51926],[9539,6166,6519,33992,44892,8727,11698,23217,23473,49639,33800,57393,15525,9110,56396,3786],[4085,6189,45416,36513,19611,12717,51384,12413,39946,46669,1054,4413,50110,11969,12805,45007],[3301,41070,27676,50296,4538,53887,29743,17387,51655,20529,36208,445,42333,51926,47581,40730],[12039,21568,21671,52469,5981,33193,3638,5431,20469,9641,37951,38133,46537,20638,3320,7295],[6151,51053,5689,24857,29531,43409,29552,23368,54858,46940,33318,15260,11931,23730,38296,16075],[1672,9389,4148,1546,9382,34258,21925,12128,44494,42232,4334,29313,49249,10053,17851,24307],[48653,35969,9972,2242,52404,42315,54986,56123,35598,43578,41070,26201,20937,10040,6497,9232],[8426,13798,542,51568,50506,37224,45358,10130,47894,10146,2437,40608,20073,37950,32248,56636],[50644,29940,12401,20984,51799,52790,53771,56098,50070,44461,29654,29431,24119,34210,9189,2497],[21707,22136,30285,33370,30536,9142,28288,49662,8215,14318,2768,13605,25629,12940,54960,10255],[38413,40036,36244,34092,28780,54357,4805,48844,7615,21925,31090,3170,55588,28232,2916,51291],[48406,39013,2023,18261,5197,28913,40397,12187,4732,13248,44800,19878,44103,31968,52122,51458],[38768,8518,6947,54473,10300,3570,18529,7888,33479,42361,23281,35174,3092,42177,43623,52494],[1530,10228,9183,38003,38758,11371,18094,32880,20295,53269,9839,42819,47691,20118,16474,35331],[32841,55979,40851,38680,6790,22458,47691,44343,2146,51482,37032,36261,15723,24283,25027,57113],[25071,50183,12705,19077,388,1227,27839,50191,41854,31970,38663,22678,6279,51138,42343,52698],[21844,44927,35689,35424,52242,26930,11825,38746,18020,43958,32566,23800,9033,11322,25804,7279],[47308,998,20382,31660,17461,42620,15099,56966,10650,35417,19629,25236,1601,23505,11467,25391],[18101,6889,37624,24804,35888,52748,33938,49697,25683,40157,52651,25590,37192,47989,52876,7219],[22793,39945,49674,16454,36163,39320,6200,51928,8223,38531,38136,27216,47666,26764,40932,21578],[12944,18968,31729,33420,18304,52230,55713,18593,28800,42934,37132,48442,1878,4143,36532,959],[55702,24116,22627,4822,1532,24914,36234,45996,37654,53783,24959,13309,34352,40172,45211,17428],[34157,578,37497,7396,48957,31033,2024,27745,51802,56240,48722,7637,7584,37570,25839,31609],[5872,5643,54251,4634,53360,614,42826,54949,53003,24808,15762,40279,490,54851,2648,36780],[19408,18593,17039,22283,35304,14440,37936,23311,39155,25413,13256,5845,54499,20033,11067,8587],[51548,35774,35877,52332,22331,47869,9773,40152,31160,7739,16682,46070,22579,28478,9647,24999],[45321,29603,33862,23254,42955,40906,43896,52242,16795,23514,7339,29940,22409,4909,11383,148],[37995,32473,57421,35289,55544,45111,15960,33559,10487,16427,16454,3371,41675,43554,19715,47709],[46704,41917,1468,29088,24893,18075,1878,37376,8325,56539,51853,18390,11913,1139,27529,27253],[35969,29710,17885,17396,17428,25330,40335,40460,53929,51926,24422,31093,16075,10481,26090,34614],[49075,29097,50404,51861,36383,29852,42572,55066,21287,18789,28334,3896,11289,38174,45748,48306],[45518,33228,38037,25847,39824,36163,30730,3199,49692,42435,12622,4901,955,49483,35606,2047],[36369,51050,48856,3140,4442,31357,30553,22549,48842,40733,32214,5772,14865,15828,31253,17354],[37310,46046,42042,3004,36558,39474,16781,28307,16511,45281,5832,37376,47308,7677,26749,15876],[32162,54058,15753,42139,29852,50217,36638,31544,1207,41678,26723,24385,43813,43478,31924,47655],[33295,49276,27596,9577,5994,28686,9740,8023,38391,22212,51260,17908,50310,44472,33209,38655],[47830,28698,24563,32306,13030,18700,31469,46940,24400,49054,51502,442,52776,32424,16721,32948],[15911,5964,12442,19486,2262,54322,19284,11516,22829,40862,48635,5893,10784,25453,34618,14853],[57140,5470,17973,41698,47783,56034,21275,33783,11041,55480,12345,46609,48432,7601,6501,51088],[38481,2093,42073,12723,5647,47221,27653,23927,52790,53915,9683,57217,7475,35394,21381,55988],[11702,55325,42923,47097,49504,13020,28085,24302,39300,17297,10719,2257,42058,10241,48525,49879],[29346,42872,24419,21507,3837,8692,45899,25755,30666,39136,15540,14294,55978,17566,25936,33770],[45117,10428,6542,39300,57119,20246,4442,37674,47040,57591,4618,6554,12847,35741,38945,1421],[28219,23322,20229,23998,43776,20835,24959,55557,43875,1908,56133,26247,33884,50770,43535,28954],[29661,8205,41207,54662,40530,4588,45139,43181,14851,47399,35783,48039,11893,4805,40237,40257],[1567,45205,17865,16627,9012,20087,19153,12196,41423,52582,7154,7782,57023,45624,17126,44955],[12897,39310,17541,55346,40999,23294,4501,35517,48893,40916,3888,17047,22669,3769,11937,1730],[19785,773,24589,19565,20432,53086,53270,32697,18835,12040,42054,57531,1076,9669,26487,33884],[57565,24146,46075,9073,35050,51910,52880,33749,54322,27273,44753,45080,23007,23242,23423,38538],[42993,12976,43918,9336,19686,20847,44623,37676,8603,22913,45369,18548,18160,11041,41952,47681],[48674,41875,38332,57486,44166,2096,52464,44279,21293,41840,934,13284,36105,48256,8437,4995],[41247,42692,2876,1289,34285,20700,30124,30884,46817,37885,30780,28968,49009,25403,32473,23290],[29620,38499,22027,18143,31561,41154,13942,24618,15960,51061,56162,4805,46534,29092,2503,52906],[49771,6072,30207,40907,56314,50551,20347,18046,31597,25459,23908,6309,55926,30536,855,11843],[2912,13230,5159,42352,35910,37561,55953,22677,4582,17385,11030,13626,49918,48752,30007,35472],[55077,25170,21105,47727,11371,27991,41055,15644,19491,11827,32907,3474,13081,45212,47427,38607],[328,9152,8285,29672,47951,49660,26277,43281,20711,5083,41863,10929,52959,34197,12427,43273],[8489,50051,43386,20563,42111,33613,22035,39649,18298,46484,10355,31484,36202,27806,2531,47700],[30889,54357,33559,26232,21842,18863,40968,13203,1833,27305,24875,19027,28392,52980,33443,33208],[8897,48078,23857,4585,5120,6314,17448,2524,45456,20516,12236,38226,11433,28411,36162,13942],[21678,33940,21629,21424,45803,33451,38717,5970,23369,11310,48366,20307,26976,20027,43715,6712],[26021,8751,47999,9636,36707,55465,8696,2759,18494,2518,37075,24810,44848,24850,29243,47512],[24799,35677,22027,28687,31119,8719,56866,21193,16455,43179,53052,39155,15761,20818,46323,46027],[29238,20498,21255,20459,50592,27822,6743,8397,48322,31738,56163,1722,33420,52288,57329,36495],[1253,1532,14306,854,45031,44902,47656,25480,8696,25218,56379,41212,50223,43158,14915,18684],[28307,54304,51331,16118,1627,55180,50226,13209,40842,56069,43441,28572,12974,13022,11375,11578],[53476,4033,52710,17206,16162,12474,57564,42196,55499,47924,27525,50122,15529,6554,11866,12420],[50441,52280,6319,6371,15523,25595,33443,51287,18854,37941,46342,25508,45573,49010,29150,16454],[12245,21622,10185,297,12474,42930,22099,25263,23486,54812,34020,44486,38071,12433,5577,38112],[32442,50217,26869,8640,23833,19567,3092,20527,21274,56269,15960,42702,23808,51317,21910,33443],[17463,15756,24740,34900,23610,38309,34462,40561,42205,12534,12829,49794,49697,24857,57511,19276],[5635,37803,8793,20246,18183,32025,43343,23518,5931,8428,30268,4280,6761,21244,6862,53019],[2167,45996,37400,6269,57340,23871,32324,1586,40977,31106,9647,7545,16075,27605,27154,39890],[21161,48230,18707,30932,40579,2981,55839,51298,46745,525,40386,14358,14594,26665,49756,26681],[7819,48711,39688,36055,33499,57160,14281,30062,26430,53021,30980,27406,24012,22881,2456,20083],[8883,33287,3247,22182,5200,34243,54020,20479,49147,42950,45072,17659,20969,37054,52646,29282],[6020,24575,18535,21982,23254,17605,56435,4735,20413,26079,17920,43014,45018,53157,33026,3284],[31502,47736,37719,13235,52411,49059,14638,6404,24369,56207,17045,43100,44623,1428,39625,51428],[14599,29943,40245,25847,35414,6152,34384,27141,24959,6862,40671,43936,17368,44398,39918,43296],[43025,37619,33883,43396,8470,29706,2285,1325,39284,14183,10704,42569,29803,30388,54540,30308],[3014,35739,18593,46375,56291,14440,44638,36597,57197,1878,19169,42435,37596,6690,5219,5845],[630,51485,55461,37153,7434,47359,17844,40853,35181,31211,57358,45690,42299,32419,52835,19572],[45860,41368,7009,54389,34182,51150,55572,19846,22426,46657,24845,99,31112,31211,19219,18160],[20030,45517,16267,23730,5714,20752,13127,32095,14308,37174,38774,35509,16113,7066,24161,20126],[45048,52750,29794,33869,51321,24118,5446,29972,12539,28155,11346,1924,22718,7520,9696,38026],[28612,41730,50539,18232,35239,32648,52642,53354,51839,13006,52926,48841,33632,1092,45337,4028],[8831,57494,8999,48014,40673,54089,35888,34838,24133,13363,32787,49792,20150,19843,492,41154],[21424,20452,27760,3488,46070,12350,55705,38717,28168,32190,7591,13081,27173,23602,43409,57009],[38873,51050,45532,45791,26575,4442,49676,1394,753,52791,27622,13245,45915,6862,15451,38845],[6732,36724,41758,7939,46897,14358,52734,5335,29735,2201,47395,5219,47330,15179,18705,50824],[9352,38666,46928,11589,2426,52246,36248,43334,3333,4730,30736,46056,16149,54711,56367,28445],[20246,39796,40704,35327,52802,10468,49748,48244,34583,28991,14499,56114,53019,7614,13397,52291],[54678,25779,39481,6321,3143,48256,38332,20604,42530,40682,52870,47391,10344,38826,55692,48695],[56069,39817,15872,8217,55685,6857,37842,5981,48785,6521,17396,22057,14675,11361,38609,49741],[29199,4545,17870,52180,8735,33903,41529,12017,16708,6072,39265,55480,18414,53994,45010,5570],[34787,18586,15323,26001,28990,18191,6092,4684,18384,10151,14486,4033,10750,57438,11758,9576],[31010,55100,30482,53021,46965,4622,32008,9400,14279,50324,16162,25259,34036,17457,27272,7591],[50223,43356,15290,1532,54800,46486,19606,8696,18684,22149,25480,31257,43120,29761,11700,42918],[53003,2648,2659,8797,59,53360,55815,26172,40591,46056,50316,5872,36780,9998,9156,14505],[15072,47869,56124,33862,56921,47122,32992,48360,14240,18063,10935,50316,28985,29446,21036,34176],[51330,15078,36201,6175,2802,48600,44011,26864,12255,5188,20613,9550,8774,17576,47850,47902],[4073,37569,40484,27820,56468,50611,57419,57058,50850,41560,6923,43273,30932,49579,56935,4305],[43264,37530,51432,38440,42577,51365,27391,39910,54540,8454,16103,33829,7812,46698,12901,54960],[6467,10762,10227,33102,47948,23319,49420,25453,11336,5083,22864,53874,50337,19362,4911,54828],[5026,1761,50580,24569,34020,29114,56725,43007,24489,1632,47162,4356,10185,16262,35399,54845],[21338,17428,23315,16144,25293,34445,37400,32729,16939,20748,33371,23097,7066,15267,26992,36208],[20638,28774,16555,52230,20595,47316,3405,26207,5299,37006,15264,52665,1602,16939,15884,15883],[43764,56069,57234,43986,39379,40842,35500,33884,30874,3914,21408,1596,5467,54794,15053,47698],[5101,39983,161,31305,44399,28098,17858,34258,26675,22008,17791,42602,37047,25433,19368,28228],[7122,3284,16468,40325,30931,12967,52738,23803,8959,35737,17457,21267,53054,16921,45711,4103],[55031,46264,5607,7965,31695,32733,22503,51561,17754,48403,54094,20407,4249,38872,13218,47691],[2876,47747,44528,28687,30884,1575,16714,24410,53052,23824,25830,25231,33340,48951,33988,54074],[24419,55978,42872,10701,21855,13294,21507,25113,21029,51619,54716,3837,45899,41712,39136,21493],[42232,9707,1672,18379,49249,34258,33092,868,51601,14885,46744,27189,14007,54596,13350,9394],[51545,2342,26399,30584,34795,2128,49129,11427,16256,7298,26251,40325,48624,2291,50757,28632],[52263,34462,23610,40561,51061,41771,55127,10747,20807,12829,25919,34900,48187,42205,50602,24030],[46327,10757,54690,45941,16874,8111,19699,40657,30875,3608,38056,28050,17890,40809,25387,28144],[21700,36521,23843,12080,38816,45807,33252,41999,33178,28096,7088,48058,19242,43501,11289,38810],[12442,26684,5893,17506,42251,30932,17674,1022,6520,29118,39177,50548,2604,27044,9426,39145],[26842,41122,18673,31404,21207,46657,31081,23514,20394,42711,16231,28587,34944,32882,45906,18223],[20402,15704,36187,30789,50951,21425,39992,30783,9837,43748,39223,36549,32076,30845,38975,40211],[20522,30426,12552,43373,15052,7746,4519,5717,9019,19606,17563,48352,2975,52792,49089,38672],[15213,2759,17805,19066,37382,51378,18167,46456,12386,36468,13294,6063,32934,40389,23816,47139],[4347,23151,26234,46486,41952,29963,18759,7335,1859,15204,35218,42406,51018,37718,2048,56887],[55066,17719,54724,7929,36433,8239,56609,31037,6262,36144,29803,42647,13822,22578,544,40324],[1367,21946,22936,2512,8246,12021,47123,37703,20862,19015,46916,21866,7702,14499,51778,32722],[28006,45567,56401,4499,32930,29955,49515,48981,47438,15007,28240,23514,4693,10151,50970,11941],[6114,34122,33992,12130,13372,7461,16439,832,19261,41115,1202,33742,9520,9383,39834,32924],[20457,14258,9886,46553,12467,52926,12360,27765,4821,27731,12087,26982,50539,5719,30704,23593],[55763,43375,31660,15060,52490,10322,19064,21751,19848,36040,27720,54345,48005,13099,53419,52507],[16768,41255,1774,14403,52131,29727,22908,4421,38239,14323,8070,7131,2792,10086,33884,35414],[27452,33207,22950,51337,46894,28916,42411,47339,8726,2368,20899,27450,46330,33655,15517,37450],[3276,10844,11310,8193,52396,36788,24756,15540,42526,2916,40081,49914,57513,32339,43957,28603],[7816,27513,46346,31326,33651,27428,2616,46365,12233,5891,7373,20928,20667,2388,24586,20069],[41656,19573,53583,39741,38979,45520,36205,28288,47526,18465,38851,37465,53749,1502,26035,199],[6746,4116,38667,50417,16734,41106,21614,14015,55568,33576,43441,10916,19413,35073,52115,6931],[931,3620,42232,50701,42950,180,47666,28392,17719,23833,26233,40036,57592,16714,3290,40881],[15372,46388,42879,41585,7032,10817,52083,12343,13154,48989,9644,44081,32516,17841,53962,41300],[32235,43691,126,54711,40898,42407,42047,22385,42826,33674,40550,27894,56367,6151,19619,56916],[9685,44579,39403,54393,13038,12579,51852,53139,8710,52669,56463,55702,53385,3921,10255,21432],[44462,33573,38569,28173,44571,14015,5491,2864,11853,11120,45791,42007,34986,41385,32015,5685],[3936,46241,51991,7444,3728,32592,29052,50770,20348,13251,38076,23125,49544,32672,20565,49009],[46667,44006,9540,2481,15670,8944,5540,14715,1303,25927,47747,39138,21949,41211,43728,53146],[15979,25132,12575,48056,2595,35856,35041,47740,28062,33060,48635,11937,19837,27857,52642,20632],[1400,44081,24726,43281,53573,36773,1717,48032,51457,21751,55216,40947,17295,13356,20528,57419],[11866,4078,41080,5570,11170,51486,44144,28615,23717,14401,46596,47924,17978,53336,50999,1092],[54118,19300,24979,7525,46648,31746,24762,8687,8870,23942,6232,17164,50314,44691,3327,6314],[34281,44936,14730,37880,28062,28076,47736,48727,41717,16834,11432,9839,15279,32160,30254,50548],[39176,13356,49925,50520,21447,12144,25833,4881,43645,38565,47175,49101,54987,18233,40553,53294],[34471,9983,47482,28004,10346,13042,56803,38732,41064,32488,40083,35798,22099,14159,45285,45968],[8334,19333,52400,13530,2126,30113,14596,31081,19846,40461,31974,32480,30305,44043,27371,25797],[28981,37050,23307,28395,40140,9913,41341,43373,54800,24850,29803,8301,51495,43120,51522,55475],[11992,13296,9006,40816,37482,4968,53966,44212,28945,20984,28946,15894,43681,25939,16895,5135],[31668,41962,16156,31826,26379,37595,8626,23678,53683,23626,45510,45977,47669,45086,4118,40238],[44807,15632,43684,33845,691,55846,3200,2526,34733,37161,27900,39425,5261,41263,38670,24066],[13042,38071,33237,404,30377,35798,21622,34471,15870,12433,13708,32488,31,28004,54477,55341],[25216,35798,20031,29161,31,7665,9169,44106,6764,18568,31898,12433,404,44442,23602,2651],[9764,24914,49129,6848,56336,30401,34526,31255,44834,48243,3268,52540,16961,18699,25795,4253],[47894,18072,23903,41232,37648,26728,38494,40706,26734,46913,49651,37196,6460,30679,35457,24959],[27428,28722,46365,5879,37568,55568,40664,38667,43615,43535,24914,40615,50417,30256,14213,7816],[9983,5685,6145,34764,41700,10346,19728,10997,13165,21003,43280,25749,44657,9102,41064,24715],[34863,32754,15439,48169,25229,37868,38774,8204,1851,4990,4737,47633,55499,55668,56383,20380],[56476,54286,42638,29097,15217,3951,8454,40502,26598,51365,46058,26857,21193,46698,42577,39381],[55466,52507,11269,23842,50082,53090,27271,6782,32415,1695,20407,43384,22499,57304,16342,40792],[3712,42253,48027,54780,20741,52987,2577,19751,3134,37774,42751,29531,8943,22434,18218,34594],[8851,12017,30751,47332,16568,26589,27445,39962,41736,6462,21798,31554,26947,52001,37120,17780],[43441,18107,1665,6147,25795,52115,53850,50417,31160,22499,54949,57304,33183,34971,49129,7695],[23212,42031,57422,16262,44580,6764,6692,22249,5026,23419,35399,40083,297,32488,1632,2335],[18792,48244,9309,35613,8365,55551,34203,14015,19716,38890,51534,2920,23118,34050,958,27610],[49963,16329,6476,30426,44156,53709,15052,5868,16439,57512,11564,12245,14485,33623,31177,28564],[5832,29597,47308,998,23824,49011,30952,31632,10079,11467,1747,24449,19629,34559,42620,31660],[55142,54828,46085,17986,38851,11871,8584,33496,52802,4372,11120,10912,14931,52232,45403,17763],[57564,20176,50408,5826,56722,3602,39131,24036,17933,14616,47833,38904,57369,11100,48266,3758],[1632,13646,25000,30229,56725,39118,15876,51853,34726,7851,3078,4123,12477,23417,45171,1512],[37302,48653,24296,389,31039,39403,45815,17695,45141,28803,6857,52404,44176,35270,23537,18377],[49914,44187,11310,26859,19444,18517,15189,6924,36707,4805,56241,44398,29631,20643,44848,37271],[26895,8854,4107,18915,5487,27079,53402,3090,33362,26221,17820,22415,10351,14004,55440,34011],[46410,36517,55441,34434,45669,34701,16767,51837,20340,29582,50736,10947,40875,17599,31646,26679],[57489,53500,22784,52472,40405,47843,42961,22809,30685,52272,18533,38721,46618,13001,48598,15505],[15372,4474,30183,43025,1325,37409,15459,4902,49479,1542,18311,44384,43748,43733,47881,19585],[1428,17132,2049,55216,16426,24866,54581,31502,39418,24357,44071,19978,52324,43220,55716,13176],[14538,25046,14982,27487,22841,7764,1413,34469,26479,33501,35659,13564,7876,50090,48102,52550],[14690,27029,26452,19407,22889,57393,20442,11342,8329,55767,12803,46918,27692,5697,2969,36071],[27595,56130,39893,21266,25906,23651,43773,6907,13176,34469,37837,24363,451,1428,53492,5755],[25043,26859,57075,56775,9309,3475,20951,19611,16081,55422,6462,13,12076,27510,28173,30703],[32043,25654,52870,38533,14885,35951,18832,14982,9225,22276,32455,55899,28042,50261,51033,38551],[6386,20126,25162,3993,24403,24660,6534,55857,1428,19589,49205,11605,5755,3366,50081,13176],[40595,22276,22664,32211,30134,53410,31051,14885,15828,42707,37256,33001,50168,9173,35205,51860],[36224,31502,38205,57075,55690,38807,48301,54350,34759,52301,45554,29399,55422,38821,42273,12975],[46953,39872,43355,28108,26935,30715,5790,4947,23127,14081,2091,25833,13188,52739,33993,52498],[35412,36824,50296,10099,10482,17292,1586,56497,35009,14617,57110,14768,47053,25026,53770,6534],[30656,33501,2492,6263,25410,20174,10460,24113,9309,27530,47565,45944,35359,43435,48440,55469],[11618,19816,28101,51286,27487,8451,35158,53090,54729,11875,53355,46986,46007,6382,44587,40191],[29582,39877,42273,25794,51837,50736,17310,20340,9061,56367,46410,25905,34099,50168,20544,40494],[14538,1535,4070,25238,30947,12323,26162,31158,45823,55947,32356,29036,20597,3573,8225,24016],[47936,25833,57251,33957,38691,24866,39872,48898,21266,46893,56660,41835,8309,22463,31393,38751],[34434,50168,36517,57023,46410,22726,41835,55478,38761,39877,29582,34099,53264,52510,20748,45669],[29619,12902,24256,33240,40671,39091,4339,20548,43195,8616,53277,26350,2884,10592,15872,22403],[8312,3700,288,42852,9495,38231,50179,56866,36918,53360,14963,39505,34228,21210,52496,52378],[42745,23974,21266,8309,4529,17464,34759,22463,43625,9820,1649,55222,29735,7941,12929,1000],[34303,7095,45048,33889,22913,38220,11503,55568,4643,6114,28068,26216,1054,5884,26106,50244],[25603,4772,7850,48908,3345,50336,12979,15598,27493,54296,30116,29313,38978,44560,31158,9164],[50585,54098,18506,30608,56905,39661,37355,5240,34434,36517,10098,20703,24775,18971,33203,55268],[19883,5574,5556,23720,2617,27597,12469,45572,48051,3385,34189,36369,45521,6941,35011,20808],[28970,29641,7683,41517,40344,55441,22556,22206,43849,11620,26053,13697,46607,31426,49779,22403],[19020,50644,15800,33539,35262,21307,16755,10499,11293,8095,44613,15150,12894,50267,42926,10586],[14675,56129,56509,36297,6074,25540,36104,41361,5274,43719,43192,9868,21045,18302,29711,53166],[27141,9193,25114,37969,8640,16795,18586,25990,30573,30560,45307,12076,2703,41020,36071,19453],[55531,38367,20923,51575,39578,48314,16801,54533,43025,22055,49281,38247,30393,28108,33993,22409],[41700,317,48643,8105,10851,52870,56923,25355,2354,24372,56803,33237,28534,31898,46704,7851],[13990,25893,2343,7194,19094,25397,41757,42968,53924,27682,5346,31815,11903,16253,44316,11751],[34290,4711,44351,39786,14675,17013,35909,6,39169,11827,12233,50615,1527,865,13205,54266],[33281,6581,3350,37652,12437,40904,7816,3074,40191,53355,48032,52802,36940,33556,1754,47399],[51167,31190,48418,46941,29641,48301,52020,2613,15198,10063,11458,49338,46166,12229,15328,42531],[14885,14609,53909,48622,10187,37754,47715,25716,40601,5636,41662,41583,31303,47214,38927,146],[24410,7021,52488,6151,34734,56145,16455,8831,8388,49693,46940,26874,50901,44745,29092,26391],[17556,43056,53650,38339,20296,20913,56185,52573,25334,5367,5177,57068,37153,50198,15887,34486],[21026,25236,11467,47308,5436,53500,10650,998,17461,19421,33902,56694,11436,31660,44602,42422],[42701,49702,33693,36945,33026,29803,6527,12535,6732,11853,21762,46763,7292,27321,44664,30425],[45628,10844,35401,42879,33474,8193,54800,15327,11310,48786,23085,20658,15540,4479,18106,5370],[56547,28841,45117,44177,28424,41700,57356,36760,53693,7645,41816,43320,26326,44800,5544,25205],[21644,12948,54315,27981,44149,23196,15007,55765,21789,7867,10099,10561,13065,53011,33111,5523],[45388,15420,5197,2560,5177,22679,36826,49073,22930,44681,45061,42256,178,40051,36428,16783],[57393,48939,46753,50788,9102,43180,23172,56448,42839,23866,46596,54585,31759,6869,5581,26596],[31684,27622,4567,44984,54572,31730,19752,8892,13300,45825,40407,38655,9309,48074,42294,52750],[7389,51410,24813,27081,31211,22936,31213,7196,53963,36261,37892,32873,43764,45258,47587,55367],[47491,14263,37932,55630,16157,6717,25026,18695,9326,49521,11318,15681,19946,1452,21861,52154],[13882,48714,4409,547,16671,22892,49149,24353,14657,45070,31137,17817,24175,54268,42216,37853],[33557,2231,23050,10923,56073,29343,27653,37148,51717,14538,16460,19499,44723,21989,2485,16909],[9309,31712,5888,50151,18038,12350,54762,6527,41493,6594,23118,49732,5370,360,9667,25797],[2584,37626,15745,55648,11182,34121,615,26857,51740,38194,48595,16830,7021,1289,16628,3734],[50520,20984,16081,21447,13356,17829,4881,1413,53294,39176,25833,38449,12144,38565,14738,16499],[16081,27608,28945,20643,2117,10751,43918,44461,33060,8643,31615,56145,36711,11931,25883,14538],[54251,41690,13284,34077,16169,51707,4589,47792,13348,56085,26816,3778,20295,1559,1418,19150],[33742,6166,18626,16439,34296,38855,3687,29698,6519,35671,57188,29997,54389,7009,43869,32540],[52099,53907,2648,6314,614,49641,5872,18789,46056,11388,51504,17055,54949,32436,490,53360],[55100,9552,11138,4088,50669,48832,47951,30041,27637,21876,27371,32924,40742,12923,15206,15629],[40061,41356,11696,48903,51485,37595,21731,8601,6950,30079,56986,55831,42883,45250,53929,15451],[6880,45565,45915,43871,18597,47934,46816,15505,30631,47480,53882,32160,23501,50759,42257,55161],[28903,21582,13152,36979,25679,49098,24314,55551,7546,47634,2920,38890,17150,51302,49457,45440],[31691,4270,25568,28392,33559,53611,52876,33443,9638,26437,34121,19773,54772,16454,10487,2503],[47156,6608,25781,52688,44651,53915,19428,922,38171,9234,23602,1443,22448,34063,45872,44513],[27505,24635,21173,40997,52309,13167,39373,45798,26232,33386,47143,39388,57596,49641,42826,49281],[47465,25998,36323,11978,5459,47673,45117,8230,54080,51803,27203,25767,34802,43614,6387,16206],[52550,47934,41092,19111,11956,45687,57105,43432,6382,10816,18183,11934,8918,487,11051,53090],[6593,50358,15972,31191,27904,29951,16311,9171,20297,7394,20507,27127,31852,31248,7746,8310],[14816,3921,38443,55465,24760,39029,2893,17241,22403,47169,27442,34298,53896,24767,52518,26577],[31177,35877,53987,20432,31441,31458,19606,19983,36444,11195,19846,44989,32676,50654,8405,34653],[3081,43087,14848,32505,36173,44420,32540,20748,39319,29207,32607,13050,38707,18524,34443,23663],[30172,11506,10870,46488,5544,30013,35463,33159,40151,40257,35262,39213,17637,49717,20633,12474],[52522,51694,48211,48388,48362,3419,36555,16707,3914,50670,7310,16303,14846,1191,8926,39536],[54336,19773,23271,28802,31561,27478,6630,51890,46476,7880,11046,2568,36627,26557,50392,10677],[40017,16628,42985,46600,48334,33725,54323,1634,9193,46817,44313,13655,32473,34692,1604,51920],[13147,29986,29938,20219,54652,10300,28991,5981,412,5957,28326,25749,49097,12066,2869,26241],[4442,8204,25116,34356,19832,50143,40191,44245,25749,5455,57591,12356,11841,56600,24161,55499],[27857,27954,36780,57097,14606,43639,26583,48374,31314,45748,49835,29562,39090,18138,31561,13956],[55479,15702,33218,42932,46467,19204,9118,31137,753,33680,37355,7316,24239,55478,51397,2884],[44130,16654,4872,18707,20431,35785,6269,32000,7709,38995,18490,16140,26283,8768,12442,5565],[55176,451,32351,4881,26456,55274,7320,22159,40494,21719,30583,46031,46088,54891,29100,144],[32850,8195,13747,55158,32765,36507,9874,47792,45972,52464,23352,24980,16523,19665,5339,35737],[6238,22018,209,9548,15872,54414,28658,34628,55367,7960,50903,38351,57234,54987,3402,30412],[16081,28925,18081,13693,37354,44460,29036,35932,46953,14738,16030,11617,27622,6634,44934,45687],[49197,4282,10818,21266,21582,54910,34759,30257,55551,29945,28964,49222,51027,12163,15289,17548],[40821,12975,34434,19709,49852,16175,55238,29582,22726,8084,37355,26572,57023,54720,51838,51104],[19611,45416,4531,55441,32669,15800,55238,30386,38090,55716,52574,25318,34099,46157,17851,55116],[15492,47256,55802,18762,28950,33060,25635,38768,48061,10955,24874,9145,4544,12401,288,26340],[8433,54240,9346,2404,55265,25905,52686,33762,2027,20248,48274,8706,43281,54081,40181,38537],[18461,37878,44878,41859,45679,2027,32356,43281,20951,3400,45031,25480,24207,15305,16081,9061],[17360,26864,39085,34946,24607,33159,32245,34242,46814,23602,37155,18575,33131,35562,17230,19982],[30350,6853,57257,42337,14310,40425,26012,10579,15784,16196,486,29343,19883,30329,35465,57119],[11465,33358,17024,42227,52020,37874,1000,29685,16081,52750,54533,50048,35555,18990,2980,15305],[56401,25056,45915,6721,42955,17809,32930,48766,29955,26336,40953,31858,13368,41336,39710,14696],[53353,6852,52121,70,327,15304,7506,20775,33325,43376,14081,8193,32496,12270,2697,13849],[31813,31325,3857,18124,42411,46468,23561,40598,55087,54266,6230,31394,38092,36218,2874,8417],[25453,22824,56401,26253,29561,12144,34868,1400,23514,41122,26129,46616,6721,5366,41500,5924],[7731,11370,25415,23254,49336,29603,16081,56029,30393,37242,13054,13368,10045,30579,22526,36106],[46816,23128,34581,15074,31550,11269,47453,43441,41835,40478,39143,5537,28729,4011,3268,37595],[13054,56379,56098,47934,45679,41590,51938,33190,15708,40092,3851,9394,9225,29940,14885,49719],[6418,12184,27329,30048,21423,15756,8362,54657,7513,4552,12077,9820,26633,35853,7173,46045],[47218,22726,31692,53223,18233,51475,25851,17070,5682,42745,37355,43359,20122,54103,25191,2027],[54080,38680,41040,21244,40733,16460,4442,28805,4694,44623,3140,33746,16933,52784,47953,24715],[33501,14982,23238,9388,26053,21266,26479,55551,52327,1215,20909,1704,54651,14538,34303,2728],[57161,12413,37355,10098,8359,8599,44465,22911,46497,51838,35856,14006,40019,30063,55610,13160],[193,34733,34586,5604,36903,49641,12799,55441,4531,20340,57596,50736,6552,36956,50368,39877],[19531,2476,20242,3108,41511,22770,18686,51566,7232,1470,5995,19528,9271,48970,29569,56072],[12144,6634,9394,48251,1628,83,32927,4137,34434,11956,12469,27312,29431,49719,1400,45669],[14982,1704,33501,26479,857,45403,2728,37700,8134,6790,55792,35659,42769,15529,57119,52327],[56098,6634,12144,6247,16081,9061,43323,15305,50520,12323,24016,42999,48274,14738,17336,32337],[27784,3782,27431,36517,20872,10338,10775,12942,13233,8147,48824,13397,43611,27608,44917,34719],[20551,27141,30560,8640,19453,46179,7547,36071,28123,56618,46299,29921,48274,13099,41020,1757],[4137,6382,52768,26935,43355,43948,38768,46670,24207,18991,29940,487,26419,31192,37892,52026],[12257,8202,40237,29428,39406,4587,28981,50254,40177,16316,52546,47545,13217,57564,52162,28385],[47124,34946,17360,40173,55466,9972,15260,33298,23369,55184,20150,6848,11469,23503,51138,4382],[13356,21447,39176,25833,50520,4881,50939,20984,47175,16081,28403,39187,49313,39417,52163,17829],[49676,5893,39189,31591,38368,13403,51271,56406,24449,42095,41072,29861,35699,52371,9861,19863],[11560,4518,27721,747,40137,32081,32011,49062,32071,33413,43376,50427,11156,36028,43246,40120],[10406,24021,53956,43860,7456,5315,23618,7773,33800,30041,43603,32448,56637,37898,11507,44342],[43883,16537,42022,45669,4137,7685,2896,12169,14414,44274,25660,26457,11183,24864,34701,30738],[53845,6091,27569,14115,46997,29743,34614,21338,24597,25002,45753,41070,44176,50296,15877,36208],[10534,6314,47286,1521,49835,35235,34434,34010,22726,57596,37355,10063,17046,40904,40940,6869],[41590,13054,12076,41256,45679,40969,20643,16081,22841,14414,31692,19611,42999,7731,23329,23115],[10063,53492,28182,46031,17591,42204,9659,22182,33979,31175,5158,8312,28381,55055,49097,43203],[14787,33188,19114,21307,13233,10767,50494,24635,851,42724,37395,31943,1205,21961,48274,53264],[7275,55409,34099,52958,12196,45416,35010,38707,32307,43355,24859,52582,22330,1205,41770,16651],[2492,48244,55573,24320,10745,45915,24041,18792,55763,18967,27065,5009,41368,31253,5640,38684],[34394,288,30631,49249,13300,10817,46974,451,49433,52320,8397,53355,8312,3210,54596,27270],[40019,39588,16339,44465,52686,22911,6087,55116,51838,16968,13273,22004,22726,44461,12413,14006],[1542,20360,22526,4909,18938,8772,13768,28950,17045,2386,14246,10045,37242,45607,42853,42665],[27482,55238,24261,1532,26227,37142,7179,43356,11521,31829,14915,11776,43120,19287,18684,29761],[49431,11228,41680,52808,40191,2147,45220,22735,45340,56560,14426,56986,40519,55499,11041,17195],[30062,51049,29940,12144,29431,2027,18133,32944,56691,12469,13026,42896,53258,24539,47240,48566],[37016,16851,37434,54334,28785,26037,26468,45690,24407,46997,19585,53887,8556,39810,32769,15072],[19816,31253,18967,32407,958,48244,30371,45915,46085,35826,2492,23793,51286,18585,55551,47634],[6455,30401,37784,21938,25590,44548,55910,9764,3331,44834,27760,36248,20507,40940,27543,39613],[46138,22573,23329,31158,30631,44178,3171,28240,1754,51388,56029,36773,24472,46432,1872,42232],[55568,50417,11204,29832,43617,32657,46365,7247,7789,38667,37289,16888,47546,49177,37234,29004],[57406,46070,12413,6147,45936,47076,22723,26638,12152,14356,30633,26333,47691,45083,15242,10296],[38857,31695,45692,27395,47175,32235,35888,3970,1984,14551,20956,55581,32776,7590,47097,34835],[39877,20544,17471,34228,8763,6314,53907,49641,14145,46423,20575,52958,52130,20933,35084,44422],[17572,11432,12805,17070,52479,19741,1530,44682,33148,10262,1003,18550,28406,3724,33017,46940],[32040,23692,3361,33190,19066,19111,22977,20058,10833,55238,31733,6060,56522,26529,1729,45723],[20026,16329,18376,20855,15644,51715,48832,30426,16710,49963,51592,38851,671,31177,42604,39331],[17360,39541,39085,19982,20920,50908,32245,23369,55180,33159,46560,2071,27904,26530,6865,20150],[9698,38426,6520,38112,12451,46392,28761,44185,12621,126,52464,15828,31660,3313,4642,13229],[36478,1578,35690,35084,25795,41578,10399,27741,10739,28401,7584,52540,10418,23883,52687,19824],[55238,22855,9061,27608,35341,52582,57023,26906,53384,14615,35870,2199,31137,34208,10876,37355],[22356,44669,901,30719,56444,43249,37892,35294,26845,47109,32979,52413,10485,24531,3501,39401],[21988,35381,21843,37692,55763,35870,15060,28563,35288,45428,25143,55146,5405,5977,31340,12388],[40016,11465,33358,10537,54533,2980,53719,32819,34485,35555,19219,29685,11186,55973,29532,32507],[17836,27619,42169,38002,29685,9839,22911,35356,42883,20703,37961,997,55899,55116,41418,12413],[45705,5872,53003,9998,14398,6314,56339,2648,614,10256,46070,41474,41599,56995,46056,5643],[42623,27052,19080,30504,51984,12144,21266,3065,39406,43340,22356,45998,55765,22463,55228,50637],[55799,2403,50612,48264,17306,14982,7238,37007,53155,25415,43245,30579,7614,56072,15007,34935],[46919,46974,25056,23329,38768,12469,30631,7731,1754,8419,2049,15251,24472,25238,41256,6337],[43409,40025,2601,14730,3171,9794,13154,8947,25660,40061,19606,17918,54114,17821,42980,42153],[36780,5120,26434,6314,12091,35235,18210,55721,49129,48078,49994,10158,43816,3929,52779,26313],[13054,11580,16081,55216,9549,2049,4137,55765,36773,16030,33993,46670,46355,405,49790,50520],[46596,9309,31901,7731,15981,16568,11866,392,13260,32494,18160,15986,1067,56203,23425,20167],[39385,13768,44461,55478,27622,53771,22911,44294,52790,51799,50644,32288,20984,42111,42130,52624],[8599,18399,6986,52766,10063,37652,29711,21080,54315,12665,31255,40940,697,1098,19410,28850],[24012,12948,14197,25279,34531,12206,17545,28404,21406,46657,20083,525,48711,28240,38991,3379],[7525,8616,7356,55149,57511,19735,34242,42407,41677,4425,24490,20937,47136,6091,25224,32211],[44679,55409,44078,1567,52411,3118,52582,42053,45502,37395,9145,3566,20241,36191,22676,18975],[20340,54334,52115,45510,45044,6147,29072,37434,30584,55158,20370,38667,51121,43625,35218,14645],[11944,14538,10923,21989,54289,18399,13631,4442,52686,31357,30727,33557,27653,9683,46745,13351],[43155,21307,44560,51974,51979,51136,24207,47622,8711,50494,48275,265,56098,36191,22055,34897],[5910,40191,38705,43738,4442,10163,23347,18386,31682,45915,48483,35761,15830,25883,36089,52944],[31253,36519,36470,12437,38486,31914,20551,6960,52958,37354,49252,29234,42282,25533,41952,48060],[32531,28392,18428,16454,5207,37549,31561,26631,11538,10783,50529,21091,42950,15523,40492,34121],[6152,26205,44295,9998,8369,28365,14552,39192,42848,41697,28020,12718,9702,34195,49622,22655],[36797,26533,43216,32991,24268,35973,53742,26409,15234,15981,1557,55190,525,36060,18160,20542],[38768,37892,26934,48566,53952,51049,6906,20533,39595,54167,44492,20244,23122,6901,55802,12270],[39956,35527,35865,50152,28038,18072,56709,18443,10481,19537,42453,35484,27188,7525,9333,43855],[46823,56138,38195,3409,15735,17126,6201,19905,40846,4924,30063,32288,35331,2149,10141,44410],[36089,28006,52444,44510,33993,23683,31682,27622,40953,54987,22409,21766,53909,42955,35761,1023],[25290,57403,25210,47625,3020,15683,6092,5202,48516,25279,24940,40461,6269,29199,54710,57058],[41081,32784,8330,47922,45101,33175,47953,48230,29778,44099,24563,52989,19050,19095,11387,54811],[11432,53223,54127,49412,22726,48301,5622,14738,18233,5682,600,57075,40730,31190,5141,8474],[44911,10485,11371,51672,56387,41252,30783,38861,26472,892,14371,10599,10018,23202,49462,20402],[39911,13969,44922,35682,53370,37075,35857,57554,39239,1774,56142,3837,14471,29750,5435,21093],[21473,37676,52959,8489,11853,48165,35438,4896,12113,3144,46969,52808,37048,53749,12853,32824],[35798,9096,44027,41955,38945,50296,31219,55499,54606,33940,40191,32235,24403,43413,37543,53476],[55531,10704,12685,18285,30393,43025,54350,27660,33993,17045,25018,23194,49669,23254,49613,7761],[57627,49975,24369,14704,47547,27111,1461,3501,45669,37687,52776,3327,6974,6673,19268,44510],[47737,8865,56005,104,53277,30087,29592,19883,27603,52522,47522,7688,9765,6889,54883,35798],[18461,50520,31858,6581,52115,44878,9357,16081,10763,6382,31682,12169,37197,14204,12469,10063],[33993,13368,23254,1023,29603,49281,52739,30104,26179,148,16795,36085,30715,27660,13356,25833],[37977,44756,10750,45333,35174,47578,51027,46768,35907,33783,19640,46671,35381,7383,18344,47948],[83,25002,2601,32359,48403,10481,26467,54986,55743,33454,27976,4730,33950,52246,23824,30585],[9400,86,48536,39121,40929,33495,5939,2104,28321,46988,55227,56945,8357,21582,54958,36399],[46598,20150,31946,47391,52725,45521,10163,5973,14081,42643,26086,1059,32519,31824,39670,55108],[3340,25824,37289,4,22318,32924,9586,54883,4088,10371,36201,16329,42680,13107,18465,13518],[35571,37047,9522,54921,26675,51725,2804,33414,28098,27312,16490,28228,17858,161,356,21266],[27132,43478,43617,46941,51799,614,38982,24035,10175,44461,21175,34208,44627,19064,31137,40613],[41198,50834,47332,17576,5881,7430,12642,47644,51929,53690,28191,36534,15135,35414,6591,12845],[22515,44331,43355,5306,17045,47996,9736,45502,482,13686,24866,37510,48360,8113,45915,13368],[36028,1931,9958,46651,49634,46680,17412,32011,30762,56879,19020,16941,41659,9202,17083,45033],[57591,55951,6166,30350,46007,13725,33826,13851,15705,51981,43918,54585,40691,3029,37347,13273],[182,11490,885,22841,9118,37355,9021,7474,18871,18967,14615,52768,30153,15850,37702,31340],[51757,1312,26336,44789,33886,31642,10973,3385,52493,27141,25056,33143,4693,3413,30520,28123],[25829,6114,46228,16439,33992,18524,49094,42054,27296,51150,37861,41787,28173,15829,20721,49268],[29493,37214,32983,50903,46820,23743,504,9572,51726,35800,4618,57234,17569,7386,55792,32096],[23610,23824,27843,50914,45510,32840,15503,42848,29934,57097,23453,41578,40592,30281,31355,12603],[1910,9278,1421,3086,33138,42058,34895,11108,48591,34028,29483,27650,7850,38354,31601,8944],[37449,1957,8444,11866,54852,1174,1827,30703,2126,21174,52179,32978,52260,9520,25321,33742],[29295,27546,42699,42054,751,30391,2663,9721,21684,4902,13758,30428,44187,31181,30560,1858],[15850,56660,19518,54178,11506,3284,55511,43438,30973,49522,46024,41966,56455,6916,35926,12399],[38680,30111,34609,19728,4442,32208,31243,15529,35657,20029,50143,21141,16691,6554,39300,50472],[40733,33746,8428,36913,42377,33802,28829,34583,37267,52802,11253,57119,42320,30111,14844,6542],[20029,57591,35856,12356,37355,37170,31253,55478,51683,12937,15451,47578,15632,27900,41493,43918],[50686,8830,29757,3501,25845,17013,12499,11673,5339,49268,25767,48961,25577,40302,16352,39425],[10346,52791,7303,51482,21524,10427,33413,13456,21129,5931,45791,11120,28394,55046,3044,20029],[2807,26034,35327,30371,14870,48165,53002,4075,5955,21244,46085,31834,27296,9167,25038,43706],[47218,7583,5682,18233,35079,25976,22726,53201,15222,5141,30583,54051,36619,14605,7325,22002],[29587,39169,54618,55568,1136,46365,14015,25818,35208,23677,5092,14176,53492,48452,15736,32976],[55317,20576,54350,56320,40645,29531,34733,27863,36029,7339,22789,9006,4497,20368,22726,21266],[18313,39830,6542,2492,48227,22909,39134,30737,17276,16760,16523,21244,46156,10118,43099,40120],[25285,47011,5790,13287,25833,11465,10644,37687,48814,42955,54912,37098,9357,18285,27949,8113],[45263,31793,35154,9698,19253,49218,24317,38521,19651,57220,51568,31517,36947,8428,17204,40915],[55368,56956,29761,45172,22622,1253,30775,24705,57164,27853,27260,25218,25480,1131,15290,18110],[48061,45669,37355,37874,25603,14264,12773,213,30511,28064,38501,3008,29582,24531,15243,2745],[25984,26308,27081,16045,31,12433,23804,20031,6764,49152,41723,51413,48901,22320,20298,53750],[54346,31255,52540,49697,45417,50653,47874,12102,44834,23018,51209,5931,44240,10166,52806,50767],[4327,19338,3785,53055,21799,20658,20363,21072,54814,40433,28855,55059,17425,10729,9492,10970],[22281,25637,48143,51838,51191,44461,23724,42227,23663,19763,46125,12413,43361,57473,47033,27622],[40016,52020,35555,28933,53719,42724,11465,29532,36782,37874,22793,32819,55716,55973,27071,44096],[10836,29097,49075,45545,174,52506,24410,13363,46698,14867,29282,29801,19277,18334,48135,15523],[7960,15203,43181,36045,52152,27441,2149,12895,35010,5113,28543,32861,26461,38784,2085,16175],[11269,31962,5092,11427,6708,39040,46070,33975,52687,40152,17428,5019,55466,1809,52008,14270],[36317,8504,36312,55499,40191,545,27721,48387,50111,44027,7969,18092,26410,49396,11654,35737],[13331,51457,50376,39180,51480,13,24,39563,17694,26008,27396,47951,7359,5838,38995,44081],[51653,38229,8518,32517,41526,40968,7550,8883,53581,52838,51646,13249,31750,9518,39647,30889],[14279,40904,24680,43625,20298,11260,3268,2170,45195,10418,23516,43617,25937,24407,445,20560],[13768,3597,46917,48222,36196,15748,9061,38450,32552,5913,12323,25056,46670,29360,50416,29203],[48263,55899,22265,31355,1322,55478,29936,54117,5819,997,4514,38341,18399,40723,327,33060],[35075,9061,16081,7685,43719,25883,29141,45679,55216,36488,3697,52396,37878,37064,2826,27112],[53492,10063,45568,18597,56561,53850,18430,28862,50644,51548,25668,32873,22892,41578,31255,29483],[34764,30268,21244,9983,13165,48165,41064,10346,13456,5685,35657,45488,10997,34609,49896,44657],[48783,53019,42337,54514,56730,33060,12937,38546,54850,54289,20340,27608,35856,10098,46287,57591],[47491,25026,31502,4976,45923,7832,28571,44462,11041,1670,15736,25012,56069,49490,31777,51769],[15418,16091,3007,36911,9596,30428,52305,40792,3714,53837,13413,51060,29831,23037,38519,30144],[25795,49835,51209,25683,26980,40904,5604,5052,47779,42216,8910,43625,41835,43818,4116,46070],[35414,1451,15880,22612,55350,37223,54652,21544,56524,38358,10455,57008,27469,33659,39210,30189],[43691,53436,23453,11613,22499,32235,14980,31314,37670,38767,37220,22593,56655,32873,18737,30076],[39075,82,43405,31711,3024,25570,49341,8652,48717,52362,3487,41780,20399,21572,27348,11923],[26419,1756,971,13368,13054,29036,33993,40969,42999,25833,51938,23329,16081,55947,39795,31158],[19061,55568,34701,7247,46346,3167,26746,42411,2388,4711,46365,20863,619,50417,33576,7789],[33680,38768,38797,31167,32979,32788,46596,22841,31554,18967,5772,31777,18767,39962,31816,4442],[14026,13403,5723,32301,51209,28990,20847,5769,526,37676,17230,8393,41952,10210,28401,34434],[57166,14406,49011,37933,10173,25236,26342,53500,5832,16625,11467,19629,14737,17461,19337,14308],[7658,52102,44994,347,46225,53394,51152,20445,38992,20014,18233,31953,36620,43025,5489,35555],[57492,7351,10186,24108,14536,7069,35194,797,53137,26677,29467,39192,20298,19751,24465,40557],[35197,3825,19686,52184,40331,44189,28264,57063,19185,55639,29763,36654,17990,13888,19147,32471],[48724,31936,23593,51153,4576,30048,9958,39505,13665,17949,8147,37642,39578,49537,53232,47382],[22723,38751,4186,51365,36153,33957,1432,52168,46852,23993,56511,4574,9420,47977,36231,20919],[32615,27843,33975,41792,11371,57406,22433,17642,44171,36248,25391,52901,32873,2170,50426,28478],[37462,23269,24012,12115,26813,53694,38991,21406,55903,3494,7031,25056,7410,49284,48001,33541],[1628,1662,38912,40152,12401,14128,17670,55176,21889,57459,46916,52555,57357,56561,28011,51100],[56073,6462,51307,52409,13904,17002,52698,47300,48609,57428,16523,38774,1215,26973,40191,21755],[10879,50759,26943,31924,47894,9431,48297,37186,25309,31406,55096,26545,45510,13965,17030,25428],[27418,43617,11605,29832,865,38667,26078,40664,50200,26779,16665,16734,6746,35073,7247,12584],[32032,2052,12302,22269,55568,317,17034,40191,30547,31303,45915,35439,54334,14418,24892,41952],[18109,35783,42760,21798,33085,38699,20380,42994,43277,45735,50640,24719,23518,50250,54741,12904],[37143,37410,653,55044,30764,16738,47494,3535,42999,42722,28023,13523,29548,49328,13743,22274],[6931,42610,30503,19883,37595,19450,34971,43441,19039,13665,53917,55568,7395,56789,1421,3273],[21447,6869,10818,55176,51842,27096,10063,22941,49328,4881,22841,35623,55074,19268,53850,19382],[31413,30408,57223,41640,53452,38281,8201,20637,50104,38492,37913,56882,14865,53308,16055,22893],[55640,33383,48834,11490,45521,30709,16823,46557,50168,50534,45574,26596,42363,22789,42848,35499],[42047,51053,46940,47894,28154,6867,8030,34647,57197,43409,3419,4382,32504,30633,35527,10883],[35890,138,24655,39778,26708,21080,12685,5675,18172,20392,44193,45195,35244,6283,24343,37532],[28173,14330,29049,36876,8913,37465,56386,26630,7791,57187,54964,45430,52685,6800,33464,54616],[56605,6191,22877,25807,45791,56851,17492,38698,28760,5732,30325,15603,1092,56179,35800,10784],[39578,56368,10278,21186,27332,29867,39955,21670,18813,22772,10427,56547,35292,49091,38887,39526],[7465,53569,32040,22106,32898,24807,47451,38767,49338,54949,13586,19957,10399,45117,39838,3906],[910,11388,39838,41350,49641,25713,18893,18789,31695,13038,54949,44454,29991,9062,15762,42740],[20029,32602,10456,26048,43276,29343,15105,2485,24013,2998,20104,1880,17860,26364,40770,55268],[27041,14361,17336,14885,5924,47934,12169,48646,10214,6518,15777,13154,12750,39748,44878,27608],[12469,35837,18183,3140,10763,16741,10951,1400,50061,32025,50798,57119,26575,31829,41040,1704],[20297,23270,15166,10485,31451,39161,20076,41505,29951,27672,46646,7394,40319,6593,14893,19124],[7385,24119,15492,47976,50520,53946,6646,48719,55899,14320,53771,53549,36619,39824,53878,21498],[7731,18233,43948,13154,27418,2735,40457,37878,22304,55216,24659,15529,10763,28013,26859,10207],[35544,27852,14771,13022,14931,8058,4737,46560,35439,53635,6161,46173,13031,8584,55142,20026],[29510,31238,5310,33281,28125,8054,39961,27927,13239,12032,13709,2542,56372,21002,53689,40177],[34120,46940,43408,54342,10985,38022,30821,29576,39280,18223,20179,7875,39143,47228,24967,7007],[26387,42993,24001,31414,31895,20285,13867,7094,16897,51255,23537,32930,864,52007,24232,9661],[26205,34971,19544,15328,7930,445,51734,22779,55721,29072,49097,620,108,29923,2437,14404],[4728,52115,30348,44446,619,3268,51209,33183,445,6931,55721,27843,45491,1326,18493,10166],[30863,28365,36398,30214,20087,46598,2641,29542,35163,958,31360,19366,44638,14001,32989,56600],[46336,297,45060,13701,38112,41893,22320,3972,56085,12433,53017,7900,3029,45084,40083,54812],[45190,35414,34384,19488,8428,12169,56989,34909,29289,17360,490,31134,47173,44398,45779,36627],[45002,25194,52601,7806,7601,24074,21573,34996,38662,57594,12511,33242,14661,39739,16853,49551],[39406,29906,16550,11744,19048,22913,20847,51543,31815,47924,12345,55765,44144,30246,16707,57140],[46302,1530,37648,3295,2559,19701,47118,12889,49236,7865,1193,31462,17240,28860,8204,26984],[56,25423,17363,42764,56045,44480,29401,37039,25857,52498,25370,37806,33532,2102,56509,17699],[55478,57591,57161,37355,27608,35856,52766,17599,34434,14006,23548,51104,43454,13997,34099,30738],[14162,5103,50082,10398,22848,39562,6857,45039,56772,12451,44072,4902,44061,39573,46560,950],[20567,9966,44079,20383,43058,35216,9671,41529,18450,22606,6281,241,2368,54315,37120,45665],[46138,40103,56029,14225,37538,18731,5588,45723,56831,22573,31158,24581,55238,18059,49336,5928],[22841,17851,37355,35856,182,55238,52768,27434,36517,49338,36196,55511,44669,34434,2027,54585],[20847,47491,20604,16460,36765,13022,1067,53277,37868,25799,4622,5772,18195,12025,8187,49420],[55343,38793,39260,38595,34977,20169,56251,12039,42067,45231,28176,51568,50946,19055,7214,33770],[405,6562,4319,48255,20685,50615,42363,35870,36114,18938,23717,20086,11458,32240,19674,35206],[47980,6696,46022,52490,26693,15892,41697,56507,19519,21568,37094,12340,14429,20749,149,1999],[55208,3878,23573,2644,24743,42851,8745,21403,17239,28637,43313,18648,38275,19058,16303,26522],[36436,53918,18971,6519,7009,6829,14197,38855,35538,41832,11348,27900,39309,17600,6940,49094],[50336,50216,39161,5044,5798,56927,22668,29951,35771,620,6593,46137,55049,55172,51760,22684],[17024,17712,43325,20029,23581,330,35356,28403,999,939,54704,24303,146,37355,14744,19375],[25415,26020,9104,48050,47275,19816,11186,19124,14893,34856,45555,7204,21989,47819,2280,29514],[50417,49396,55568,11578,38667,54334,447,7052,45977,24326,52115,21740,27418,12965,11253,42839],[12097,5158,9096,47106,50296,22320,2819,27705,12938,36507,40216,26399,54103,12600,12350,28698],[32729,974,17416,4382,22890,49078,2616,27107,46710,4392,26176,38744,1586,47711,49745,33522],[47712,31134,53785,38717,38513,10244,44302,9386,15746,2816,32002,45031,28677,25794,37450,27777],[57140,24853,48432,3985,7601,47783,48941,34976,8558,45492,5470,6501,3890,42748,17973,36520],[28264,44189,57063,55639,29763,36654,17990,32471,13888,17240,44034,42260,12752,26020,36317,45220],[40715,2233,35979,10253,34189,56345,43392,33746,13273,8570,42915,3811,37121,43918,47399,26423],[23610,10808,26037,51542,31660,14406,36040,2648,31394,1578,26693,46894,25464,5805,18107,14921],[4280,36610,6195,45048,29778,7042,51917,15837,55026,30809,27981,24225,4800,52300,14211,57082],[14279,43325,39351,37879,46235,20489,25703,45515,40774,10870,19486,24001,29902,53963,23034,20133],[18917,33475,35777,25102,57075,19050,32450,20297,1380,5190,39795,13094,49495,1552,40161,48050],[25038,38178,21334,9261,1139,46119,26906,14659,39085,16946,31057,46429,54606,4642,13685,23760],[45669,13519,40019,17599,50348,49852,38686,49806,51683,13871,16968,44807,25191,36120,12773,54289],[16367,47732,26409,52604,56698,11675,27282,37783,14934,19367,46068,6191,55087,35896,53771,28929],[27031,25027,27050,52452,33520,11618,21095,56887,41952,12078,50417,18039,15529,36396,37676,29343],[48278,39013,17963,14210,38890,38959,23093,52531,36246,51201,9748,7917,36885,56199,20730,41095],[51201,40318,44145,41095,40911,2631,16600,9748,33102,27106,20730,29105,17963,44645,39013,25679],[51926,37400,16144,53929,7545,16075,56227,50296,2966,43368,3254,5569,9232,27605,48590,23315],[44719,9748,23093,34720,46744,56199,36885,38959,30737,51201,39013,29073,20348,53798,38890,19216],[20745,42305,26063,23298,26796,37880,37087,30264,21980,1855,15515,45740,55949,51819,34676,10392],[25753,15647,40397,36329,28671,52728,20722,30737,30751,3723,16600,6260,30477,25679,1052,52122],[19034,1521,49983,56633,37595,27096,35885,31204,33828,37434,3194,51894,49782,56556,45996,29371],[30737,20730,9748,44719,23093,52531,51201,5197,44800,5345,46156,19878,42013,23800,4732,20745],[52406,2631,38337,45996,20662,10002,10296,12648,26032,11096,33561,8947,12750,5601,34471,18252],[38890,20730,23093,9748,39013,51636,39018,53798,45768,38959,29105,31968,51458,41554,27106,17963],[52929,8359,18252,44800,9748,39013,38959,44719,17654,18261,51201,21613,14210,17963,20339,50263],[52852,41250,31912,39734,16086,40563,10951,39395,21756,5653,30025,388,25031,25736,10815,5634],[47300,44719,54857,2631,8851,2408,57001,56796,14210,41832,51249,18562,12017,30737,26947,26973]],"weights":{"51106":146,"31657":142,"20778":185,"38091":173,"5293":89,"10126":143,"51089":127,"40146":720,"31443":1096,"14900":467,"54837":244,"50872":113,"51961":265,"7131":360,"32732":380,"33599":373,"2748":682,"1800":525,"14473":150,"43820":244,"55920":1914,"37525":168,"26294":159,"8023":432,"44472":537,"20117":324,"4538":228,"6300":448,"38239":236,"5438":90,"33891":203,"22918":492,"13799":423,"21257":340,"46217":83,"48523":70,"27406":224,"38319":112,"10129":91,"50324":424,"38584":87,"53374":299,"11197":148,"50814":231,"53215":84,"36768":314,"27778":251,"20228":106,"38149":245,"50278":406,"2503":735,"7560":98,"53836":388,"18189":305,"12236":640,"3468":229,"11825":497,"21844":550,"57204":547,"44982":671,"55705":1197,"12705":563,"32769":579,"52131":400,"14084":109,"43715":633,"23749":873,"12581":919,"45451":1087,"21105":400,"37843":585,"1878":390,"21916":245,"12189":222,"13758":743,"25180":548,"39265":273,"50531":330,"3171":291,"12907":314,"30319":244,"16176":179,"2449":137,"11666":268,"44853":402,"54006":84,"44821":257,"25":109,"51994":9,"27453":267,"18910":624,"827":166,"38500":376,"34151":92,"56841":81,"28364":214,"8205":334,"27320":236,"42163":195,"11893":1049,"53080":177,"634":92,"9563":365,"13149":262,"57528":187,"38721":808,"50018":397,"4519":430,"18536":1050,"39677":610,"17608":319,"8301":314,"56530":383,"23666":729,"24819":1047,"15189":1587,"18517":401,"39517":255,"11295":142,"43681":539,"26338":216,"30532":173,"30021":349,"48486":244,"42494":164,"50824":388,"30795":512,"8397":331,"11982":272,"28496":229,"48888":363,"25946":255,"25755":573,"1245":235,"4702":115,"37120":263,"38372":203,"48892":251,"49450":326,"14699":106,"49068":67,"53676":65,"43148":392,"47260":118,"12115":290,"52501":113,"6805":149,"33785":89,"49787":328,"1052":240,"19133":126,"25824":340,"25249":394,"28901":139,"18728":144,"16329":443,"36201":285,"43664":319,"27088":442,"12468":76,"47188":292,"28981":505,"34871":395,"18648":408,"19028":341,"19451":147,"31966":147,"29346":784,"42914":705,"51619":1703,"14918":145,"11462":222,"47143":614,"30281":731,"51306":479,"24553":213,"46636":353,"10220":376,"23990":193,"6712":239,"20092":252,"29822":89,"42303":547,"9474":437,"12579":1039,"14914":136,"25986":278,"42978":383,"46344":329,"41070":355,"13038":492,"51967":238,"3322":1351,"30240":370,"50304":313,"40455":247,"28360":405,"54986":796,"33559":420,"39472":271,"14258":1943,"55475":224,"35475":122,"45592":208,"51227":318,"13564":426,"15519":448,"21024":324,"37955":109,"28775":163,"13991":303,"41068":917,"23053":378,"18159":116,"32978":274,"12596":689,"30325":692,"11732":733,"16727":458,"22713":631,"7135":322,"51485":731,"4319":616,"43040":226,"26562":133,"17028":85,"45157":441,"22531":146,"34186":433,"27421":156,"34285":1355,"7251":319,"32531":464,"21461":94,"18805":183,"35517":486,"160":382,"4704":212,"3362":546,"929":314,"8070":365,"1672":492,"15884":749,"57421":766,"42414":161,"36845":169,"14384":1021,"16025":437,"56314":458,"29438":376,"42943":213,"21507":426,"21544":227,"3433":529,"43336":237,"46540":264,"33806":294,"41135":209,"5458":583,"56916":281,"32724":338,"52095":309,"2083":281,"40668":230,"26437":466,"49415":270,"10985":702,"1289":350,"54858":677,"13966":438,"31951":189,"49010":290,"11795":453,"38868":190,"40087":164,"16536":402,"46940":939,"33698":66,"5315":155,"53161":70,"19465":97,"55625":492,"2909":264,"15408":272,"37649":83,"1816":117,"23123":91,"6616":84,"17565":42,"36959":134,"56767":267,"50592":134,"56704":211,"1602":188,"43172":195,"21255":101,"27071":1096,"20459":111,"20498":139,"38580":104,"29238":287,"36374":401,"1722":370,"14911":90,"41761":213,"24612":90,"4037":146,"43142":169,"103":180,"38697":90,"41769":91,"57449":178,"3498":79,"7762":530,"14429":373,"31349":191,"33941":352,"1111":79,"40829":58,"50047":393,"43713":265,"54497":127,"4870":65,"7430":476,"28553":401,"15626":260,"15851":120,"7020":75,"35021":855,"25038":491,"52500":175,"45268":222,"42390":100,"8820":168,"54552":106,"51451":94,"49537":327,"55675":213,"41236":326,"55991":583,"40632":364,"7865":459,"8193":246,"35682":460,"45667":293,"40871":123,"34865":430,"43060":210,"28469":78,"42879":278,"21493":488,"38717":879,"15327":364,"32130":221,"10185":231,"23978":254,"8556":360,"26894":116,"39474":447,"18580":193,"18966":189,"14710":158,"28534":83,"23417":382,"20794":676,"44502":182,"22812":149,"35805":139,"56672":61,"2978":324,"51522":325,"7266":525,"9859":561,"20422":62,"45131":288,"19243":149,"37520":349,"46515":98,"56790":283,"14648":157,"33178":256,"4539":427,"14591":359,"6560":73,"33184":143,"24804":233,"3301":180,"29511":121,"17387":201,"17200":620,"27569":182,"11349":190,"30390":96,"30170":153,"42333":320,"38178":234,"55907":131,"35628":66,"1774":212,"18352":81,"35857":64,"37329":157,"37075":322,"56627":88,"46676":60,"7921":326,"37397":67,"15896":86,"51224":167,"17820":124,"12063":199,"51682":318,"31522":550,"52619":186,"34511":122,"36058":368,"41697":1626,"22945":220,"8770":132,"34340":180,"30628":67,"45446":476,"5737":163,"39593":284,"49329":308,"26420":290,"11412":66,"6230":116,"44180":401,"31257":309,"56956":177,"54846":224,"36031":232,"26914":394,"28394":534,"234":61,"29996":298,"37453":297,"40078":615,"18545":500,"6290":127,"36060":344,"11701":66,"38229":481,"21274":841,"29916":197,"43071":102,"29727":966,"37636":375,"20102":206,"3560":299,"40234":172,"748":786,"47800":177,"22449":156,"11923":463,"41780":424,"12600":738,"18777":412,"32411":753,"2306":302,"3139":303,"35812":208,"37223":262,"29735":809,"21385":82,"36393":589,"34447":252,"7698":1326,"47859":512,"47512":209,"53050":408,"28860":215,"15396":150,"53894":181,"13127":319,"29834":425,"10122":463,"8749":602,"35281":177,"32721":87,"5971":58,"21076":146,"15315":183,"21460":425,"504":423,"52570":541,"14267":351,"42147":107,"47715":108,"46051":251,"26563":399,"24651":532,"29803":566,"22320":894,"8696":545,"40825":243,"30426":754,"56379":571,"12093":626,"42232":557,"27329":757,"41153":177,"54916":121,"49252":146,"18379":116,"6382":289,"15247":1259,"30705":66,"16082":247,"14358":299,"856":155,"7578":75,"37627":90,"13888":46,"26273":176,"44098":119,"29763":287,"17990":388,"57063":221,"28264":695,"18092":242,"36654":264,"56051":239,"32471":682,"4474":92,"44189":57,"55639":60,"40095":672,"49026":95,"40643":1949,"2":97,"12517":361,"17772":467,"4014":844,"20625":770,"39450":178,"3251":276,"34611":103,"18038":489,"5210":195,"10365":718,"50622":160,"16863":455,"18984":57,"22282":217,"34417":89,"20756":236,"55449":111,"1051":166,"29536":339,"16708":850,"27240":460,"20232":187,"34572":310,"26987":312,"38159":282,"51986":139,"30903":284,"55418":445,"44987":213,"53117":283,"2398":343,"32963":146,"50439":223,"24551":623,"45899":440,"16857":132,"38542":223,"50385":182,"55157":467,"34745":160,"16798":301,"15208":222,"32936":213,"55755":411,"10606":190,"494":235,"33265":464,"40977":707,"44634":237,"36315":535,"39009":145,"15042":99,"7939":420,"51913":277,"23626":1126,"8620":179,"50060":278,"8863":264,"46879":363,"10325":207,"41465":863,"8922":366,"31198":365,"20801":147,"1795":225,"26467":233,"13956":311,"7940":180,"9895":256,"34594":1113,"18089":262,"7275":173,"12753":210,"35443":150,"30041":336,"48411":138,"30812":197,"12988":388,"19556":215,"12902":143,"1802":269,"34095":301,"55121":390,"37653":293,"46264":309,"19388":247,"39103":292,"3009":385,"32551":292,"48653":425,"52656":241,"5584":290,"3859":277,"19704":263,"20602":361,"16091":192,"46108":388,"8640":504,"35809":240,"51582":158,"33410":140,"17732":235,"40036":353,"615":73,"3403":158,"32977":378,"16786":191,"5299":594,"38194":239,"28017":369,"33979":150,"47486":273,"40197":183,"37382":841,"19942":200,"26310":205,"6637":311,"52529":254,"26262":224,"53431":91,"32929":198,"52065":378,"11011":190,"14948":597,"4967":337,"21383":263,"16939":224,"6411":70,"40718":96,"10040":202,"33427":391,"38579":268,"50556":144,"10683":230,"7292":362,"29890":242,"47173":476,"49009":328,"36627":449,"41747":177,"28859":97,"39709":77,"13154":744,"54596":373,"24837":174,"2407":140,"8777":439,"16103":313,"3661":172,"8666":315,"28699":369,"37052":574,"57311":283,"34432":282,"46110":65,"6948":214,"46947":418,"6985":95,"3888":208,"38708":319,"29813":65,"11542":253,"52962":330,"17411":247,"26980":563,"40997":280,"17126":351,"490":542,"330":482,"28013":421,"559":118,"39280":368,"36208":459,"9588":293,"32884":150,"6134":82,"13941":346,"12091":519,"19363":154,"48133":418,"12006":100,"51495":536,"25448":496,"8335":175,"31377":178,"17907":133,"55963":319,"50782":261,"23428":357,"46693":61,"17032":145,"39209":79,"8522":253,"5804":298,"42383":145,"36849":412,"16499":308,"41085":319,"46817":314,"28802":476,"21091":417,"27460":199,"39494":171,"9831":227,"33195":204,"30124":166,"47694":240,"7021":438,"16628":279,"5943":312,"32473":449,"20700":528,"37885":448,"10213":750,"38631":220,"41129":89,"9643":79,"6924":153,"9197":106,"48014":382,"19195":174,"29616":491,"15377":148,"3505":115,"14327":62,"35569":718,"32887":158,"38907":947,"10433":313,"30024":144,"9416":522,"48714":1191,"45611":158,"9771":404,"49180":303,"34936":314,"16496":130,"35384":92,"56604":312,"6685":107,"19683":772,"48771":311,"45518":524,"16273":166,"21590":455,"2774":265,"35414":373,"55612":266,"34845":456,"54976":206,"39351":1223,"36513":1257,"39962":170,"18276":213,"6944":604,"51819":956,"1324":187,"37171":351,"45626":340,"20118":569,"20122":446,"54362":368,"10875":488,"1054":437,"51457":521,"2916":1024,"50373":174,"8580":330,"37064":255,"47113":147,"30029":179,"25071":268,"3697":316,"27921":227,"53075":362,"52083":425,"43957":282,"13781":462,"36788":270,"33971":249,"15746":244,"41955":527,"28102":161,"6535":369,"36105":321,"52464":421,"27472":131,"11474":859,"11988":215,"29045":121,"8953":657,"56246":478,"39513":261,"23386":183,"38332":512,"18288":90,"45072":138,"28346":330,"17467":293,"53379":178,"10981":50,"56549":306,"18375":246,"23209":466,"21452":145,"39183":117,"50290":153,"21397":139,"21558":286,"23130":766,"40859":194,"19836":207,"16388":608,"34468":153,"37734":178,"13894":115,"22601":204,"21195":79,"45996":285,"1196":227,"9072":405,"8598":285,"13560":369,"33664":71,"31360":229,"3973":91,"29542":170,"46598":495,"7816":308,"15784":538,"54442":148,"36398":129,"3855":218,"14001":45,"20087":175,"56600":626,"35163":45,"30236":115,"32989":161,"53924":378,"24007":554,"13480":187,"48652":446,"18605":92,"50638":560,"45548":101,"51697":105,"21333":103,"14936":126,"11289":237,"3290":663,"7073":68,"42754":217,"34786":212,"47550":233,"35176":169,"34411":172,"4875":462,"57100":109,"50350":229,"5681":352,"18036":86,"17366":164,"6906":314,"1819":554,"21789":421,"33086":60,"36672":598,"40196":249,"12805":372,"1000":723,"11787":251,"2124":271,"52114":185,"29592":74,"18906":346,"5947":425,"31546":156,"3741":272,"18817":885,"33474":353,"10883":242,"48100":269,"45994":243,"21642":103,"30989":118,"26060":509,"43120":234,"26738":350,"19606":491,"1532":550,"40125":270,"33502":55,"4991":201,"37924":441,"48709":129,"39878":366,"19051":130,"17421":315,"18702":243,"6007":210,"28177":844,"22899":154,"37043":538,"50551":440,"32569":216,"26298":284,"53371":369,"11612":211,"36417":260,"13796":559,"57508":143,"31910":378,"29766":220,"32840":450,"46763":535,"20749":397,"36924":312,"31023":730,"18741":320,"28374":767,"53850":369,"29755":162,"39388":672,"17409":119,"22338":100,"9966":411,"47664":122,"35825":85,"49399":423,"12632":60,"20825":89,"28922":96,"4699":76,"42460":309,"18783":114,"23784":83,"23563":538,"45612":339,"55821":385,"38834":225,"43025":884,"1173":254,"57557":94,"1338":309,"29054":477,"26655":1473,"34496":314,"45537":330,"40130":757,"18980":740,"52101":369,"27113":196,"6732":776,"19504":143,"9232":749,"20529":408,"1586":732,"5333":379,"34614":876,"28123":674,"29825":155,"46106":186,"46534":317,"38609":202,"52471":109,"23833":204,"33725":287,"2430":92,"43489":136,"7714":295,"21189":89,"28010":943,"4107":166,"428":150,"40140":289,"10351":355,"5487":335,"33362":331,"36821":390,"3064":150,"18780":164,"16895":260,"41889":147,"3170":66,"34819":403,"23876":94,"37605":317,"26951":654,"25479":174,"19367":97,"16970":235,"52459":139,"45549":194,"11794":372,"43986":203,"46068":193,"43456":144,"37732":342,"15750":185,"30666":342,"50764":135,"52397":142,"40780":404,"1039":136,"22524":367,"52401":111,"18705":430,"6615":533,"1497":95,"57020":264,"43296":375,"13475":394,"22244":292,"8964":207,"27491":228,"13770":118,"54187":144,"48906":254,"44528":700,"15960":678,"7929":790,"41722":236,"11739":501,"53052":242,"52376":537,"18143":717,"42176":180,"29634":300,"36387":347,"4134":255,"45414":333,"37895":85,"15178":280,"17871":214,"26799":123,"33074":270,"37238":91,"48216":215,"25504":89,"47300":290,"1542":304,"41095":96,"44006":349,"23720":315,"31930":183,"10794":267,"15372":418,"39468":268,"4591":109,"12017":699,"21267":487,"6937":359,"49089":250,"40191":808,"21095":289,"38826":245,"14062":370,"9169":539,"38486":357,"9336":436,"35737":765,"38426":451,"23230":460,"19831":555,"1376":44,"56516":337,"48741":194,"43719":325,"15146":58,"54636":113,"17292":261,"27853":129,"14008":200,"9913":611,"30778":219,"42779":340,"12734":124,"14816":420,"32451":273,"44964":104,"33628":45,"3756":240,"53581":741,"44848":405,"9490":890,"39348":185,"44990":174,"47162":455,"37500":223,"7550":230,"47999":671,"27808":254,"11298":62,"36294":77,"4479":249,"53546":103,"33133":211,"7152":202,"40724":230,"5044":375,"13624":84,"11835":712,"19774":113,"42847":286,"29312":322,"14081":383,"38566":346,"13287":269,"22055":466,"17383":232,"29870":222,"39710":249,"10704":246,"8175":124,"41234":378,"37746":66,"30104":194,"28665":39,"1915":100,"55294":639,"43488":90,"49896":273,"6696":911,"265":312,"2540":284,"14285":176,"53551":252,"55122":320,"27667":183,"56731":64,"25716":357,"25940":200,"48887":606,"16250":341,"35771":664,"33340":889,"46303":117,"13675":288,"49038":186,"34670":492,"54800":265,"34433":170,"49121":181,"53537":209,"4935":143,"13608":392,"231":85,"9386":330,"29066":318,"12785":431,"42674":452,"21555":239,"25460":228,"15541":138,"6070":845,"20953":673,"20862":425,"55745":109,"51480":274,"45539":121,"44452":302,"4805":719,"2346":489,"16427":216,"6635":68,"5901":236,"24394":76,"46258":244,"41300":991,"7611":139,"29048":136,"33370":292,"44795":144,"29698":502,"51426":375,"26693":377,"860":556,"56682":581,"48556":340,"28753":355,"33115":253,"56789":331,"16918":533,"10039":524,"41784":533,"45340":363,"32158":979,"15552":456,"42848":771,"26879":673,"29667":317,"1572":440,"8711":296,"26861":1972,"12348":501,"27216":152,"23861":332,"38903":323,"33209":510,"33850":692,"51708":259,"48351":87,"50654":210,"8584":448,"41758":196,"51087":207,"28242":201,"6356":424,"44411":102,"9439":137,"27299":186,"47940":214,"3333":263,"55141":406,"49607":186,"50839":334,"3529":378,"55337":207,"29386":237,"34287":471,"27793":723,"28051":142,"5047":613,"53114":169,"12510":405,"32571":308,"49638":312,"15752":195,"23500":289,"41838":496,"31406":251,"4305":466,"22994":159,"48380":83,"12756":299,"45723":686,"16604":62,"37949":442,"47976":379,"8586":413,"1227":602,"50380":933,"27468":1686,"34030":349,"8239":468,"34863":963,"33884":846,"30679":294,"38108":549,"28632":525,"39129":529,"11352":427,"53436":450,"47330":254,"14663":230,"18377":546,"48011":378,"34445":685,"3405":348,"42835":438,"37618":660,"24597":572,"37046":446,"25144":217,"31033":171,"12763":245,"48220":397,"52734":282,"19169":140,"53186":279,"47746":276,"16996":278,"22179":380,"24199":300,"105":615,"25162":889,"54473":542,"31660":630,"44496":217,"47056":344,"57110":574,"40025":507,"5754":96,"37083":308,"28929":357,"52518":370,"41959":313,"30191":592,"41551":124,"6963":138,"26167":105,"26329":109,"13850":256,"3837":474,"15297":354,"46241":198,"21285":158,"40999":419,"20348":197,"56935":470,"43982":937,"32592":174,"16305":46,"16755":346,"7444":838,"23125":578,"18840":295,"41337":38,"11004":165,"28510":291,"2529":511,"13853":120,"51110":84,"31238":409,"39081":249,"21118":241,"37291":87,"6829":272,"37197":292,"15887":101,"53500":857,"50844":92,"31325":542,"7678":166,"14436":118,"48581":196,"42468":375,"18759":159,"36585":275,"48649":88,"45803":527,"6064":216,"19217":63,"17520":409,"12694":68,"41371":35,"4510":357,"3423":290,"46691":620,"35331":1564,"43334":614,"26119":230,"23368":1359,"49641":601,"54475":988,"5872":467,"22545":274,"48048":692,"10453":343,"52794":235,"26557":733,"40895":676,"33857":75,"49125":84,"16709":247,"38217":191,"5847":414,"49196":149,"26924":111,"29136":151,"52084":120,"20148":77,"5751":212,"31991":153,"36604":41,"40478":498,"3871":99,"40480":143,"6403":80,"19814":234,"54219":200,"3083":187,"14671":187,"4847":91,"33650":479,"43921":116,"24977":496,"40890":145,"39995":333,"53596":83,"46754":364,"11619":49,"55334":74,"50855":94,"5639":193,"50089":341,"35787":97,"18254":233,"57358":337,"42481":179,"19539":276,"35711":161,"43320":173,"52889":480,"34842":468,"35327":326,"22784":387,"10273":424,"47265":151,"56227":303,"43173":147,"20937":200,"23274":118,"846":130,"3217":258,"20690":340,"7416":302,"32281":221,"31609":225,"50141":403,"5886":80,"5569":269,"3555":556,"49923":287,"11621":378,"29092":464,"6151":755,"40492":438,"55215":140,"36433":173,"21079":236,"38296":178,"44953":137,"17954":673,"40482":338,"14468":307,"47717":351,"50726":181,"50058":61,"29548":284,"57454":150,"54767":326,"4302":268,"28849":123,"30931":548,"43092":134,"33109":66,"4567":206,"48546":275,"49702":658,"38663":630,"31721":142,"33959":219,"1454":534,"8177":308,"34453":425,"34071":755,"18649":163,"8283":496,"6716":477,"39101":344,"31680":215,"14306":296,"25218":383,"15204":197,"55814":251,"18503":247,"27146":318,"1131":528,"40606":86,"43819":116,"24016":365,"44274":306,"37778":138,"7961":153,"15994":234,"26430":149,"38049":268,"7746":263,"36290":345,"39686":146,"32095":483,"14795":356,"48881":380,"15505":411,"42547":325,"30709":785,"35544":1031,"20026":311,"22269":578,"31615":392,"8035":155,"49337":214,"57255":100,"5355":191,"30925":303,"47918":536,"34735":173,"1106":112,"9458":267,"3893":215,"21023":140,"13153":86,"24419":419,"54084":369,"22723":407,"48034":483,"2716":528,"30596":310,"38092":700,"55764":174,"30528":103,"55544":213,"2021":197,"16454":976,"22311":188,"39753":50,"14314":136,"17455":189,"45679":810,"16722":111,"2037":124,"533":214,"45111":431,"43000":312,"5755":301,"25442":231,"14278":119,"9727":131,"9740":144,"48845":96,"52338":307,"21718":70,"7675":175,"33692":107,"16352":101,"50241":357,"54946":263,"4643":398,"35718":247,"6413":230,"53775":392,"8530":195,"6835":109,"50963":249,"1076":299,"56889":202,"49373":207,"15812":275,"56069":797,"742":1266,"10440":90,"553":80,"36796":426,"56241":421,"22612":720,"43573":303,"33082":696,"32958":172,"32673":181,"33506":71,"16646":149,"33094":145,"16614":93,"26921":302,"52298":275,"5802":132,"38292":196,"8246":122,"11095":223,"29886":220,"47169":319,"28706":245,"53402":531,"33513":296,"44794":243,"22415":593,"39125":124,"37975":88,"39294":195,"7487":464,"28068":405,"51717":548,"36041":573,"47787":1019,"53391":271,"32924":446,"3475":188,"40243":333,"40533":988,"3187":397,"724":500,"9977":414,"9338":314,"45915":1664,"44476":280,"55325":293,"41474":316,"53410":424,"34628":464,"21506":181,"20551":611,"2412":85,"49998":227,"50191":560,"2127":326,"12436":220,"56407":287,"56986":750,"25341":64,"23073":208,"19362":426,"4033":605,"46244":395,"36100":128,"2981":543,"28904":123,"22248":700,"48168":205,"32494":483,"34800":16,"3379":355,"51636":946,"10229":268,"11928":1387,"46270":276,"8669":518,"18978":1055,"22182":681,"12265":78,"46698":179,"56843":150,"46909":72,"50441":728,"6801":66,"34610":182,"38037":329,"42141":139,"9340":250,"12606":442,"46525":229,"55204":209,"55466":836,"15246":181,"15951":80,"30973":628,"31130":132,"52667":106,"7295":116,"34278":201,"28586":82,"48971":159,"5625":117,"10836":482,"13621":78,"35990":47,"39865":164,"37085":121,"8263":493,"23565":229,"16495":336,"28657":172,"16367":343,"27828":177,"45602":81,"55395":318,"20194":414,"32870":221,"47879":191,"28519":80,"50249":84,"30137":81,"30284":130,"16822":102,"24888":88,"40633":387,"45594":219,"53499":235,"6010":135,"40000":178,"54404":244,"22661":414,"54694":292,"51271":528,"42985":302,"18927":193,"13647":317,"34451":309,"3736":127,"34873":225,"29595":475,"27997":132,"27044":597,"39940":410,"32230":65,"29415":414,"35592":231,"25067":1022,"35660":473,"11853":492,"20152":419,"41457":277,"45617":246,"51701":381,"14263":553,"14616":550,"22975":144,"30103":272,"386":91,"52939":93,"47180":322,"37615":254,"32536":127,"21073":88,"37523":61,"53468":389,"15091":198,"55126":309,"47157":239,"18616":92,"56410":148,"3131":218,"52764":408,"52288":278,"6307":149,"21548":319,"57329":176,"13013":319,"30775":103,"20789":110,"47099":194,"52316":102,"25310":74,"27744":139,"33632":128,"16831":723,"21553":113,"56401":558,"47345":357,"23327":128,"1300":943,"20694":548,"35864":900,"28313":361,"36987":577,"35870":567,"7583":199,"40640":261,"26370":281,"43749":301,"54759":134,"32364":255,"41712":378,"54992":68,"17844":655,"12597":366,"52860":230,"40581":180,"47270":128,"27112":162,"45351":223,"3276":699,"11310":390,"1658":76,"10777":193,"15290":389,"41021":48,"27208":326,"21772":421,"42256":332,"31379":135,"5747":223,"4508":514,"19869":97,"43614":128,"32831":118,"24992":97,"30913":75,"54336":170,"55491":326,"4293":360,"2952":822,"16201":76,"52873":87,"55165":235,"3565":299,"40723":213,"43574":550,"1560":322,"27130":484,"12352":591,"20929":595,"32771":283,"10053":213,"49063":159,"29095":55,"29930":97,"21946":251,"8337":474,"306":48,"2356":661,"29685":359,"8055":213,"4762":357,"15356":227,"56864":49,"16705":82,"42146":77,"31525":54,"15946":264,"24046":46,"48880":68,"37617":316,"1299":333,"49973":217,"6582":51,"17397":98,"10936":28,"22522":65,"32444":80,"53954":551,"4931":329,"42435":315,"1285":85,"20835":326,"6404":280,"36420":154,"51081":380,"14666":364,"26734":156,"13166":828,"41232":120,"37648":473,"34324":372,"50228":172,"42046":242,"22786":198,"9636":553,"15052":605,"12465":355,"27442":235,"13361":178,"11993":152,"42872":580,"25113":415,"28348":497,"32288":898,"48963":310,"24550":339,"36742":140,"54763":196,"54990":503,"34575":80,"44270":381,"46190":98,"52217":585,"46299":463,"12766":255,"51715":330,"53987":276,"30405":187,"16710":134,"31177":912,"49963":472,"29999":228,"42067":394,"4372":434,"47736":116,"20572":586,"30845":485,"28064":386,"9382":154,"12070":57,"25482":489,"2607":176,"3728":154,"4148":140,"39029":313,"55350":253,"43158":260,"38006":182,"21371":101,"57116":148,"7395":307,"55721":506,"49097":508,"45195":597,"12235":443,"15179":372,"29684":307,"47861":267,"51734":121,"47894":1139,"51291":392,"13790":364,"35401":316,"5370":196,"52396":167,"23085":200,"38223":127,"20658":236,"32339":282,"48786":888,"4186":495,"10844":239,"45628":327,"9534":73,"6279":189,"35371":373,"57579":295,"12592":549,"13719":244,"51608":89,"36349":423,"2912":423,"9922":75,"48455":229,"28381":135,"35755":369,"8204":661,"45839":309,"45648":216,"3831":412,"695":254,"2648":535,"40573":665,"44545":348,"3685":116,"41260":173,"32796":212,"28109":443,"28237":420,"17810":146,"40631":219,"40504":314,"22149":369,"18110":331,"6605":154,"54161":234,"26515":103,"28918":163,"38295":91,"476":390,"23038":194,"2816":712,"48132":483,"1640":445,"43913":680,"32746":177,"4528":316,"16563":492,"23261":215,"32800":148,"53473":460,"56291":343,"52425":139,"11085":427,"45941":188,"16984":741,"6171":270,"51104":292,"5604":274,"46789":234,"9061":1043,"53384":298,"55238":563,"17194":189,"55690":375,"52301":468,"55441":494,"15217":535,"24116":292,"36565":164,"50168":1295,"47676":782,"53696":355,"37153":230,"32321":755,"8892":632,"39203":790,"39555":386,"3369":108,"1067":404,"2126":1131,"33201":591,"34036":1246,"27254":433,"51416":431,"29723":742,"41080":387,"53054":458,"44384":1322,"10851":386,"16262":388,"42951":152,"43880":293,"53135":61,"17263":414,"13527":544,"18846":73,"51778":289,"28004":299,"43302":175,"30440":91,"25801":325,"9033":141,"29516":129,"38384":159,"5138":319,"43634":85,"7100":184,"54876":30,"56065":131,"3874":282,"36035":323,"29546":228,"25290":463,"13325":347,"39215":60,"55696":31,"42417":109,"14195":92,"50714":143,"38680":591,"3354":352,"36859":641,"17116":292,"10750":247,"39136":387,"17795":139,"38664":264,"13294":586,"56725":869,"57269":59,"14294":427,"49697":890,"41025":309,"19715":399,"45797":166,"5607":275,"31561":716,"6857":1594,"21994":779,"31723":75,"16301":558,"17428":703,"11285":459,"13879":105,"3644":921,"38464":235,"28130":348,"47395":158,"10438":72,"52487":147,"36332":443,"4855":270,"54652":206,"31661":136,"24302":305,"26895":207,"27378":212,"39731":522,"41847":282,"45629":244,"10721":720,"41602":292,"25830":257,"21128":102,"53962":478,"5515":82,"6508":82,"8589":189,"28780":83,"5362":134,"854":187,"56026":326,"45691":168,"48193":179,"12899":278,"33577":179,"30495":105,"22937":586,"50114":654,"5892":216,"42119":121,"50216":1213,"57513":353,"18636":251,"43281":427,"32691":712,"57630":268,"27811":217,"19267":282,"11653":217,"50051":133,"28232":162,"33321":170,"13768":686,"971":264,"17484":143,"10045":198,"26875":55,"52725":265,"28059":68,"56477":323,"33219":162,"34212":174,"30726":268,"43373":196,"38358":157,"27447":367,"10682":127,"33659":184,"18684":242,"18050":296,"32676":711,"12491":491,"30800":334,"46102":101,"37050":792,"11195":1164,"44989":405,"703":280,"35808":102,"19330":103,"56802":323,"5316":171,"47589":97,"52230":294,"54181":229,"57610":191,"25930":273,"18764":185,"28303":281,"18640":167,"2962":137,"57494":220,"15485":63,"40990":68,"14272":224,"41247":453,"1471":76,"56269":210,"34765":235,"2445":234,"33040":168,"35993":124,"6490":95,"16603":69,"27712":341,"55681":204,"37347":196,"12197":469,"17478":187,"33545":138,"16911":133,"57552":149,"46001":179,"32785":160,"21972":183,"51704":291,"47961":134,"8762":437,"7193":221,"22275":320,"53956":505,"6374":235,"33159":802,"2663":494,"13063":267,"42699":1500,"51917":346,"51694":617,"33522":391,"37652":721,"33557":155,"16476":356,"27585":242,"29606":575,"19016":198,"46184":171,"35162":250,"33968":119,"49914":996,"6608":367,"36153":566,"51614":253,"47073":545,"55978":319,"42859":250,"45163":273,"15185":152,"47266":460,"43554":558,"47591":179,"56234":156,"46027":1422,"31835":121,"50317":236,"16923":187,"33691":62,"7581":64,"11776":300,"22363":238,"57448":191,"29585":147,"4341":353,"50298":50,"24188":141,"6274":493,"6435":150,"13732":294,"24584":249,"14665":339,"38506":387,"24589":607,"47164":274,"19565":166,"38161":154,"25265":77,"2745":271,"54588":62,"44894":279,"40799":129,"11138":128,"8290":102,"34661":319,"47844":283,"49512":79,"31945":98,"5450":49,"33643":240,"57006":174,"50158":226,"25488":177,"9049":76,"36026":389,"30331":221,"55100":357,"19233":522,"21762":329,"15075":185,"34660":172,"48325":103,"26470":214,"7587":1172,"2145":1197,"43948":576,"35724":356,"46832":579,"9012":358,"23478":129,"35514":1058,"22139":245,"27386":319,"25089":95,"49860":373,"45316":85,"53097":42,"36943":521,"53649":298,"4402":82,"11155":161,"50428":194,"22102":369,"39446":100,"45825":791,"392":386,"25321":739,"55275":407,"38925":446,"33742":509,"36529":79,"42483":129,"54389":1273,"43253":536,"30425":1213,"25214":286,"55455":780,"7558":152,"44230":317,"9030":233,"48077":212,"31925":82,"35957":145,"25462":94,"43903":83,"34434":1120,"42148":241,"30438":547,"2616":180,"48251":184,"37355":686,"19611":423,"43918":711,"14606":1249,"33680":715,"38450":278,"14485":233,"40536":585,"11931":971,"17596":335,"12799":396,"52606":274,"12101":776,"8454":813,"47814":360,"38411":258,"47532":214,"45903":145,"1331":104,"51061":421,"5845":670,"17463":161,"16313":317,"48187":190,"37820":90,"12829":222,"34462":806,"37381":568,"4262":434,"30536":454,"23180":164,"48396":95,"53452":509,"3860":212,"10712":307,"5435":353,"19519":310,"10974":264,"38112":466,"21466":259,"29827":520,"56803":629,"48901":246,"24489":281,"22249":282,"3691":761,"40619":300,"39118":1057,"14000":242,"12433":856,"52705":483,"30789":282,"20844":267,"39004":581,"12432":245,"17882":154,"40081":589,"32179":570,"15540":282,"4695":136,"12897":583,"21763":78,"53157":341,"50950":146,"36071":165,"14763":153,"19308":269,"39310":336,"7598":116,"27635":111,"22677":367,"25017":121,"26810":347,"1630":289,"8607":312,"44294":333,"22281":228,"32841":188,"78":616,"8668":216,"28945":374,"42227":652,"40019":404,"46325":1398,"14006":302,"12281":596,"16795":325,"26012":633,"37026":738,"39075":355,"46852":311,"99":832,"10534":571,"16742":228,"30761":808,"18575":437,"51121":277,"1236":975,"53689":199,"47325":516,"19784":73,"4394":134,"43646":51,"26540":126,"33324":308,"22351":172,"44208":128,"16657":188,"28351":129,"47829":180,"13915":73,"18208":189,"33536":769,"11837":278,"30117":177,"10955":317,"43278":396,"16084":394,"2997":152,"43162":532,"40285":230,"10336":186,"36288":445,"35783":1348,"51592":984,"17000":113,"24174":289,"30255":469,"55985":253,"39951":461,"52596":636,"38997":320,"1824":132,"4768":271,"37271":273,"8347":158,"40975":246,"19444":408,"44187":573,"30076":745,"2269":139,"35424":266,"21672":350,"20521":284,"21423":323,"26737":253,"23634":92,"49746":58,"25526":90,"57501":314,"25791":222,"8227":227,"50183":221,"3086":218,"16656":158,"55953":531,"25847":299,"8773":638,"42092":446,"5676":256,"49293":568,"55066":614,"46623":472,"29761":303,"26300":118,"14915":232,"28386":66,"25480":325,"13193":236,"49681":407,"25368":81,"14778":198,"50462":122,"13251":169,"25347":82,"680":25,"28074":119,"17586":179,"50770":203,"20565":200,"52531":180,"32600":121,"53073":104,"49402":147,"44859":373,"3906":408,"41700":408,"11654":67,"29933":54,"15279":375,"26487":824,"51410":134,"42612":247,"28568":337,"9469":77,"51903":52,"161":790,"28098":277,"18664":193,"2697":199,"54921":65,"16651":259,"5771":312,"30537":169,"26828":166,"2416":251,"24529":150,"26675":183,"43192":497,"17791":266,"50370":317,"38114":251,"31556":289,"22287":121,"13489":67,"5491":595,"15923":239,"23637":643,"35477":139,"31797":610,"36248":322,"48602":193,"52411":451,"25308":87,"43560":234,"20553":191,"41706":177,"56876":345,"38002":262,"16629":159,"14333":370,"42270":399,"14242":82,"20643":195,"43466":277,"24524":187,"28173":311,"54960":270,"44081":584,"305":398,"57173":340,"18455":253,"4444":349,"19865":242,"39260":168,"45148":183,"49155":42,"27557":91,"22342":50,"13031":194,"2822":334,"38762":85,"5905":165,"5042":57,"16147":124,"42772":33,"39925":183,"29942":363,"23221":349,"2041":52,"12220":66,"55836":62,"46144":253,"51206":506,"39596":398,"32205":165,"43920":349,"37458":121,"5106":200,"15155":289,"7477":116,"38389":203,"18583":68,"34488":457,"26842":600,"52444":393,"20028":154,"38120":290,"35594":348,"1035":163,"686":186,"40561":1160,"30481":347,"23987":196,"46103":117,"37178":281,"50717":198,"41182":795,"31713":230,"50983":59,"42282":246,"54860":228,"17902":64,"750":130,"6960":190,"7417":767,"34810":358,"11871":248,"44386":164,"2212":125,"12807":140,"55787":149,"17804":256,"20588":80,"32016":274,"6228":183,"7286":369,"20287":115,"43834":263,"33881":321,"1188":214,"23302":274,"10118":138,"55846":283,"19883":460,"29164":156,"44750":912,"28240":628,"52115":945,"44149":305,"10359":554,"2617":169,"6941":160,"903":153,"15630":104,"28624":183,"37493":166,"29375":162,"28646":69,"7335":288,"21801":344,"27887":54,"40369":91,"24017":394,"56532":389,"18676":34,"19122":309,"29340":213,"8125":77,"37766":223,"328":335,"10762":303,"12427":616,"52043":150,"17544":271,"46670":264,"40947":220,"12243":226,"3126":261,"14775":253,"33149":227,"49790":162,"27633":684,"7026":157,"2714":234,"31802":201,"15588":257,"3813":117,"37452":198,"15084":136,"10481":952,"37815":356,"11380":489,"43959":317,"28921":123,"22234":73,"45055":256,"35865":537,"47711":419,"7521":307,"38564":357,"48869":422,"15305":481,"2926":124,"7182":208,"19926":252,"31453":264,"47489":68,"4355":331,"2028":631,"2413":117,"46860":75,"24623":258,"32363":93,"35885":227,"29044":226,"28759":95,"57531":92,"9436":136,"6527":443,"36832":183,"37221":375,"6091":983,"28751":1262,"50062":446,"45970":271,"53845":218,"46997":281,"19797":330,"50296":510,"21338":253,"20507":395,"33092":417,"17255":120,"35879":146,"48007":218,"50076":154,"15223":60,"12372":83,"48022":174,"28023":1274,"39834":629,"3420":348,"19070":188,"18372":314,"28392":659,"39242":254,"22027":201,"47184":513,"8719":132,"17719":357,"52060":227,"56446":217,"1253":392,"8364":243,"37006":370,"176":364,"34476":367,"15059":198,"3092":575,"18291":425,"28818":284,"9881":178,"30299":524,"47649":71,"26530":143,"2882":73,"25096":165,"48592":112,"22353":71,"32275":63,"31066":70,"36416":273,"4065":361,"773":347,"5772":2066,"4442":1113,"37676":722,"23597":329,"57489":472,"39028":90,"56277":100,"26583":518,"3800":173,"28320":156,"11073":259,"54850":299,"56616":192,"12490":222,"11546":884,"55820":152,"31694":76,"48783":162,"6705":328,"49201":110,"20340":658,"2388":215,"14583":185,"34586":300,"41574":686,"18214":843,"30794":763,"24756":304,"47446":148,"48818":78,"18494":343,"52896":57,"18727":70,"25417":272,"37611":116,"36523":72,"30061":295,"46613":374,"28054":549,"46617":159,"27776":216,"14245":158,"33450":130,"875":87,"33805":127,"41212":215,"16373":242,"27959":146,"7803":172,"11232":183,"40704":369,"46272":390,"25924":80,"36132":305,"54470":155,"21515":53,"56204":70,"51150":434,"30353":86,"25394":106,"5619":53,"24021":152,"20376":61,"5337":200,"380":56,"27523":175,"5283":49,"22534":572,"54503":164,"12039":492,"39305":382,"32105":164,"37008":132,"2231":313,"48153":241,"3520":83,"35489":355,"31362":201,"20676":333,"53099":353,"29867":241,"10957":66,"46235":77,"20623":80,"30579":598,"54867":356,"44436":124,"28182":176,"46138":460,"22523":248,"56029":141,"6721":1396,"11170":382,"13634":181,"46246":481,"28615":376,"27277":1687,"13165":317,"11262":495,"51672":457,"25083":476,"56861":565,"36478":876,"52959":558,"45538":346,"20291":285,"43748":367,"48837":152,"31206":280,"26227":473,"3124":504,"4604":341,"3165":251,"35231":222,"18076":117,"17986":847,"3044":204,"2725":327,"43557":206,"23044":65,"47596":223,"11375":342,"39284":307,"34199":167,"37371":207,"7740":94,"40508":207,"4801":595,"31750":95,"806":157,"33511":57,"41673":202,"50921":141,"45052":570,"20465":909,"248":151,"5276":359,"10239":108,"27008":326,"34530":235,"42629":224,"55302":105,"22949":241,"27909":79,"41096":137,"38156":190,"45683":419,"43444":358,"41525":60,"52469":262,"16189":204,"20638":666,"37951":537,"6186":251,"40015":128,"29817":87,"51425":131,"20033":472,"8897":537,"44901":414,"24903":361,"10175":1080,"25994":236,"12767":143,"23499":376,"26932":688,"53783":609,"17785":273,"44603":167,"3742":218,"1503":87,"52805":374,"51946":46,"298":114,"31021":207,"2254":119,"45":54,"2864":1260,"181":239,"53433":577,"29053":334,"47294":95,"15360":81,"39616":345,"1241":109,"45234":414,"23155":639,"41812":588,"8795":307,"57344":60,"29122":251,"56678":76,"38088":195,"36841":292,"2859":365,"52911":89,"38033":140,"51505":48,"32881":150,"32209":70,"26485":351,"46555":28,"30908":331,"38110":341,"54947":62,"44804":66,"7333":61,"44841":212,"19853":545,"46195":55,"11476":52,"10070":66,"34200":72,"52763":66,"48893":168,"42327":134,"2047":112,"47384":167,"1859":237,"23908":255,"5198":728,"24191":243,"6337":377,"23329":357,"45669":874,"10726":345,"25415":636,"56775":234,"40103":206,"33002":497,"46316":277,"20528":326,"27312":208,"34485":140,"24726":343,"41590":430,"26008":339,"50049":245,"55529":130,"5865":177,"6059":251,"33518":93,"23952":157,"10194":456,"6328":241,"51610":194,"9500":280,"43390":138,"30335":136,"28288":542,"57058":469,"7305":160,"54571":282,"462":441,"7888":534,"47378":124,"36179":101,"24918":97,"24599":338,"49048":71,"40377":133,"34060":189,"49966":551,"35054":279,"36974":756,"28878":530,"24980":448,"5877":430,"16987":397,"41948":332,"11583":357,"7712":456,"1406":390,"34118":121,"23345":159,"19156":87,"11700":247,"5687":143,"17950":185,"43779":439,"23911":219,"23883":473,"37583":239,"38767":344,"36314":48,"29938":299,"2579":347,"2003":313,"31381":73,"4919":139,"55289":339,"49434":109,"22141":328,"20030":1090,"23554":136,"31305":533,"42602":146,"5101":311,"6704":434,"34258":216,"9522":304,"27794":569,"30669":135,"57616":371,"55792":382,"47192":304,"955":571,"10297":211,"49249":713,"14339":324,"5636":254,"3583":290,"39887":1318,"28980":279,"14627":156,"871":114,"25385":105,"44009":76,"20747":67,"4587":236,"45742":127,"20978":119,"45459":178,"51385":133,"50109":170,"9759":163,"36032":188,"38722":130,"14692":383,"23076":163,"24101":227,"22887":268,"21897":233,"23022":109,"17583":310,"20336":610,"15729":95,"50229":453,"26522":479,"21116":321,"27365":87,"52525":179,"5520":48,"22129":74,"7520":118,"34497":117,"28946":168,"11989":66,"1274":87,"56098":601,"2049":527,"49719":163,"51493":182,"56327":120,"51799":336,"3400":175,"13231":170,"47934":693,"9394":560,"14388":186,"12469":1454,"33879":236,"46941":324,"44958":292,"25714":223,"31126":198,"45908":270,"1921":192,"18441":121,"14315":142,"7997":60,"16503":99,"38459":144,"44060":269,"20064":89,"54304":1166,"41729":398,"24615":658,"28585":172,"34699":607,"9901":105,"9325":59,"51983":604,"43535":582,"39350":148,"22393":326,"10971":151,"15262":333,"9635":109,"47268":104,"51623":124,"20875":60,"3019":104,"47863":104,"38352":66,"33715":60,"886":219,"50359":159,"41945":53,"38106":90,"44605":222,"57022":189,"57211":181,"31643":116,"5383":333,"1259":285,"41147":559,"4078":540,"53647":289,"4048":104,"10770":283,"51762":230,"42294":820,"279":444,"43611":682,"40669":236,"52926":619,"6913":181,"54024":194,"12843":476,"24413":145,"14863":186,"42225":58,"40246":222,"26999":220,"24537":193,"35930":149,"34140":341,"35837":239,"43870":32,"39554":428,"28290":104,"52901":448,"2275":119,"38695":409,"1325":949,"15149":278,"22414":442,"39891":123,"54870":169,"52792":97,"4088":432,"11104":87,"50916":368,"8324":269,"16040":95,"23594":252,"37904":247,"57008":350,"26482":126,"56857":142,"44175":127,"56218":127,"41483":27,"29298":48,"28287":63,"44867":182,"8837":264,"32680":213,"48968":126,"19723":274,"13931":200,"47472":293,"49873":88,"19730":652,"27443":212,"12466":83,"34744":329,"35098":217,"36732":391,"6237":74,"16961":449,"35969":670,"30401":608,"29828":461,"43973":587,"9764":471,"34183":213,"25795":484,"49129":1111,"8236":437,"34895":506,"43639":230,"56120":501,"2170":367,"44510":464,"24808":359,"27898":308,"51568":614,"28658":651,"9907":295,"24882":588,"45525":748,"6554":508,"11743":819,"25056":294,"36002":261,"8451":468,"30631":424,"54535":297,"15629":406,"33102":428,"48046":122,"47794":238,"31158":371,"17336":439,"1016":323,"33660":273,"11133":334,"39267":617,"47363":111,"29157":153,"56390":91,"6350":108,"47630":106,"55604":348,"55606":97,"45688":93,"18969":244,"38362":160,"55517":64,"26207":436,"8546":272,"41252":230,"29573":171,"9606":181,"18729":276,"40715":387,"12301":241,"25134":203,"14746":229,"19021":236,"45298":110,"53461":328,"86":274,"57432":447,"5018":126,"30013":399,"50979":105,"2309":114,"40199":209,"5032":542,"27592":117,"10566":590,"42701":704,"19624":220,"53519":154,"33683":126,"27347":562,"42900":155,"2559":352,"1121":186,"738":214,"37032":427,"11817":147,"36906":186,"35562":235,"7052":674,"32504":745,"55568":388,"23122":1132,"49660":733,"43738":279,"30268":525,"36765":188,"16094":617,"42371":514,"12169":376,"39176":387,"2027":725,"51920":388,"2006":240,"20247":424,"38136":276,"25817":191,"8954":462,"46080":79,"9506":427,"13026":148,"6980":220,"38565":242,"31462":462,"14119":378,"40651":236,"14618":124,"31058":84,"14493":549,"25175":169,"39417":316,"39578":372,"13661":308,"49016":98,"48542":113,"30116":146,"13125":197,"20965":251,"13446":494,"25512":221,"49924":254,"28140":401,"25231":347,"26512":213,"33775":805,"28528":414,"24279":315,"34011":248,"26780":254,"35934":161,"13727":296,"10691":156,"21798":349,"6139":128,"23112":287,"37321":64,"11656":464,"15876":439,"42636":177,"7851":246,"42195":411,"45722":438,"33403":601,"21056":63,"23362":168,"9830":269,"2343":133,"23528":471,"57065":558,"55403":173,"44591":238,"25075":147,"1045":121,"38204":62,"8343":215,"50553":106,"10746":398,"16828":159,"26013":70,"31044":169,"20712":164,"11146":173,"35216":329,"1367":620,"17628":667,"10562":159,"21605":329,"12422":281,"19368":80,"19274":502,"44011":497,"9356":248,"38248":42,"50993":491,"53202":202,"18615":166,"52574":534,"52899":274,"14276":87,"34566":198,"26249":401,"25037":162,"12909":89,"11824":85,"32337":252,"12180":270,"42551":138,"3737":350,"42106":391,"32669":385,"15550":153,"23807":139,"40228":302,"40389":561,"50669":181,"2237":199,"42680":256,"53181":172,"3999":520,"54689":288,"36037":113,"56888":254,"48493":146,"528":255,"37107":82,"16081":1376,"27292":388,"4608":515,"48352":1036,"3778":332,"844":385,"9261":390,"43246":276,"37965":257,"18673":575,"17779":105,"1813":323,"21334":361,"44279":438,"56474":759,"8198":693,"10219":97,"30540":285,"49488":473,"46259":347,"47480":360,"19516":111,"56158":461,"23712":88,"41542":56,"7341":82,"36447":124,"45104":104,"54995":73,"19509":87,"42325":497,"7704":304,"21561":86,"57338":422,"12959":236,"27520":320,"31458":501,"27109":232,"57093":257,"52645":349,"35877":784,"4490":84,"52944":387,"55890":205,"53141":345,"8405":192,"50174":263,"28344":624,"34073":365,"40926":846,"5920":92,"50661":586,"51017":275,"18155":139,"173":127,"19825":224,"25586":182,"19220":400,"14552":188,"41241":117,"57562":83,"27771":82,"27622":1173,"55142":773,"3655":246,"6890":126,"27358":258,"17230":1001,"18991":560,"3934":250,"24178":294,"7731":958,"19476":326,"50647":666,"26618":622,"13022":401,"31167":235,"13152":675,"52738":565,"4103":519,"15529":671,"18538":429,"53297":536,"23286":174,"49786":630,"34296":288,"45082":332,"7614":520,"20204":324,"14039":216,"29848":727,"3835":183,"35095":1127,"53441":151,"17571":65,"32280":117,"8207":254,"7536":97,"46323":341,"30648":127,"18360":299,"29437":331,"41154":406,"21386":168,"51317":430,"50614":485,"24471":390,"19382":214,"55002":255,"10783":335,"54754":213,"52483":103,"14596":333,"42790":183,"14504":533,"50888":499,"7949":209,"5652":319,"56084":199,"11734":168,"36313":878,"10586":82,"20925":605,"12193":268,"6093":123,"14575":244,"25498":100,"27906":287,"30887":85,"12040":250,"42075":109,"37738":206,"56303":108,"55727":264,"38993":293,"3604":207,"32762":228,"16699":194,"7488":172,"53921":182,"5859":40,"47210":222,"56940":121,"54861":232,"45869":110,"44426":121,"43090":107,"18067":89,"35285":88,"55511":335,"31931":274,"4700":90,"45759":91,"21029":169,"21867":158,"11151":83,"14352":197,"8307":83,"754":179,"20003":137,"18311":442,"41455":104,"47221":146,"56002":342,"3108":856,"22789":471,"55784":82,"26796":486,"46744":293,"4623":158,"6872":271,"42384":150,"56179":268,"46229":351,"22526":108,"3255":91,"5432":317,"52122":364,"1246":464,"2460":44,"46850":221,"26854":918,"33193":764,"13098":112,"41385":586,"19408":461,"52657":538,"37909":260,"46101":293,"16342":816,"33535":485,"18210":443,"15781":478,"9572":626,"28005":255,"4582":268,"36650":193,"3402":237,"10418":677,"51858":193,"8212":261,"31253":1866,"28150":255,"30521":144,"16058":86,"50140":157,"41568":295,"26176":447,"46560":523,"28129":449,"44072":551,"39562":798,"24074":339,"22890":211,"55149":518,"45039":357,"57618":260,"56692":355,"46392":805,"44061":546,"10398":466,"22047":142,"48099":374,"15203":193,"50725":213,"48997":703,"18184":143,"32516":560,"49834":367,"25961":211,"21678":237,"8692":171,"43256":160,"17054":146,"5735":107,"1451":157,"10927":128,"30483":119,"5427":129,"42903":135,"49149":219,"24266":255,"44513":243,"11427":509,"24134":361,"55577":643,"40842":282,"11500":177,"37196":767,"4622":1125,"15053":236,"3120":246,"52688":266,"57234":1134,"30412":733,"12569":341,"1596":354,"19270":80,"56872":501,"16842":558,"14094":328,"32590":297,"11698":196,"51349":221,"18262":140,"11990":108,"46168":1279,"42009":228,"858":127,"6108":162,"53277":657,"50944":335,"8260":526,"19751":776,"46537":225,"46988":202,"47857":328,"24914":1629,"37073":80,"21393":432,"52540":751,"50615":204,"8726":221,"26779":187,"21980":184,"6488":318,"25092":298,"30348":690,"35341":336,"48407":175,"23857":764,"48595":345,"8883":452,"17693":175,"4983":262,"20696":371,"37530":424,"27133":583,"30624":98,"5793":78,"13631":301,"8230":227,"12424":201,"28653":165,"10349":215,"9968":509,"52498":396,"9526":94,"24605":198,"15007":578,"40288":357,"53794":311,"29506":84,"11015":290,"44394":95,"17613":360,"14479":97,"47088":160,"42608":189,"21077":110,"10071":99,"48249":100,"41661":145,"31010":266,"25026":315,"48134":115,"25799":241,"54536":357,"31435":65,"1164":162,"50605":43,"7085":164,"56143":985,"11153":357,"1394":157,"32756":95,"16757":353,"6006":122,"18807":34,"2626":312,"47779":748,"16553":235,"22537":139,"6744":75,"41423":136,"23984":275,"22737":104,"24655":327,"53683":124,"37784":317,"36541":168,"1023":348,"33507":305,"9285":326,"43431":205,"35657":459,"22778":245,"6446":356,"53678":124,"401":342,"38995":505,"40949":97,"39482":89,"23901":131,"830":356,"15103":356,"42918":235,"47656":236,"50223":255,"20286":97,"11136":256,"28932":624,"30327":438,"16839":80,"21266":977,"1430":251,"52726":314,"53878":855,"7355":350,"41508":884,"45129":70,"24814":207,"25849":367,"10722":241,"20707":194,"41029":641,"23874":944,"9926":285,"35182":260,"42871":447,"30736":274,"26992":393,"45427":288,"25683":435,"37623":172,"30203":370,"27296":670,"6114":688,"38851":351,"34182":784,"20167":754,"53798":314,"26973":232,"7564":187,"40461":780,"43869":322,"32784":635,"21850":116,"26241":446,"56135":270,"25672":169,"13352":138,"15819":283,"19660":122,"10924":825,"56787":123,"27700":138,"15320":238,"50072":90,"32316":310,"17694":300,"32113":167,"14842":343,"22967":72,"51962":330,"19585":281,"611":116,"24225":917,"4158":165,"56904":88,"43356":314,"7875":280,"5028":163,"15814":233,"52008":420,"54474":459,"12267":336,"9100":120,"38604":320,"45103":161,"21169":349,"10293":232,"534":193,"4249":450,"2907":445,"30780":190,"27967":305,"18953":294,"3850":136,"47181":55,"21582":385,"52815":92,"26579":274,"18164":448,"54517":82,"14804":204,"9118":364,"18399":540,"1282":215,"31718":95,"10086":296,"47576":405,"43277":342,"21524":187,"34997":220,"51064":234,"26233":531,"15416":129,"52956":102,"225":134,"34597":713,"14823":112,"52492":94,"44398":2913,"32496":177,"18174":117,"32539":308,"17884":396,"48413":234,"42718":400,"47136":823,"46465":321,"31649":279,"27451":235,"50529":368,"55869":554,"53010":149,"19827":282,"38744":334,"18555":466,"93":300,"23938":171,"8738":657,"42406":340,"1831":220,"13657":129,"39231":853,"51179":84,"42638":273,"31665":50,"44242":155,"24821":227,"42265":174,"15099":199,"5948":59,"38335":115,"45861":112,"56165":329,"35239":326,"26277":358,"20489":136,"33930":574,"56047":92,"39440":392,"10167":678,"25235":1176,"50263":249,"33436":95,"36479":126,"49216":166,"42144":421,"13027":403,"14054":335,"25033":41,"44302":567,"46447":1027,"10066":563,"24372":366,"56923":378,"2368":306,"20868":187,"23430":132,"9773":314,"46894":292,"55311":1011,"8656":513,"50968":270,"15282":320,"39445":262,"27096":422,"46330":272,"35166":518,"55039":230,"27650":585,"30115":320,"24196":599,"37893":432,"40591":349,"46897":265,"48722":631,"39057":189,"11600":146,"35641":185,"28410":462,"5726":1287,"37568":785,"37409":301,"34461":247,"19627":279,"8340":187,"22915":185,"43943":604,"9897":573,"6410":218,"24364":352,"15213":535,"8782":126,"42541":204,"656":150,"4143":661,"31351":56,"10206":596,"30113":528,"13121":141,"3011":33,"3047":93,"18190":557,"7728":85,"34609":609,"41663":275,"33907":317,"43349":149,"10998":191,"41913":344,"43451":199,"48092":211,"33887":117,"4421":388,"3527":159,"16745":135,"53611":495,"27404":384,"55342":453,"43006":175,"43677":191,"55339":135,"10350":131,"37787":171,"46301":178,"26976":495,"40386":337,"32934":731,"4425":243,"25130":493,"44651":392,"55119":650,"40791":141,"154":340,"17349":396,"24490":1329,"19499":444,"28814":599,"34384":1303,"40346":225,"17204":321,"52506":202,"20667":333,"24892":103,"33443":220,"42952":157,"49066":329,"36172":89,"48378":380,"3278":175,"1840":117,"42545":106,"54803":330,"41140":96,"29626":331,"13691":181,"49315":96,"1349":130,"12358":136,"40777":139,"34410":392,"37707":88,"5805":306,"24432":65,"57522":56,"33394":75,"14675":361,"42739":186,"3770":551,"55042":285,"50947":163,"27940":112,"22505":573,"19276":567,"29452":444,"14572":251,"37936":139,"31989":316,"7513":565,"11386":379,"53180":471,"16093":923,"35807":147,"25767":295,"24232":1233,"45388":422,"876":168,"36142":148,"25232":106,"41170":442,"21751":602,"54937":97,"20444":406,"13245":277,"32031":293,"57312":192,"8520":146,"50137":267,"37853":403,"10520":113,"51362":407,"46276":79,"52549":75,"52486":115,"50887":226,"10805":236,"22136":434,"16061":89,"22334":275,"34755":177,"43107":138,"39123":208,"48662":168,"28926":86,"21855":170,"5284":112,"39624":152,"37545":135,"26081":156,"51818":254,"49259":113,"9835":290,"53035":443,"53166":278,"3214":106,"30960":381,"6640":162,"37099":143,"13012":72,"2229":267,"29786":103,"23005":165,"37823":135,"49605":218,"12233":896,"14890":270,"1705":627,"56397":460,"37361":357,"35442":323,"2386":251,"43894":291,"39961":487,"4901":232,"40552":453,"46766":151,"48371":808,"47864":69,"15936":52,"45155":109,"56392":245,"54412":76,"15734":171,"19608":199,"29120":70,"56071":143,"19567":117,"144":194,"22366":47,"6898":383,"43569":198,"37328":479,"27478":198,"24286":145,"52511":458,"42082":186,"29510":346,"11366":246,"54762":573,"31851":377,"8751":286,"53039":248,"19185":616,"29877":1563,"857":567,"31963":199,"53439":277,"45120":208,"1400":636,"53228":244,"4334":170,"37807":178,"7124":257,"36474":181,"44120":136,"38138":158,"47803":633,"3268":762,"44295":153,"4011":373,"15049":550,"7695":254,"40082":115,"48146":328,"13942":376,"24248":146,"37497":853,"34143":165,"8096":594,"3856":112,"4593":275,"32787":463,"20795":1556,"19026":291,"40922":120,"53248":293,"26272":551,"50885":207,"43465":268,"45004":187,"46092":710,"526":157,"19344":181,"12849":239,"146":445,"53874":581,"45559":285,"4600":284,"40097":424,"52547":152,"18564":81,"23427":86,"7622":125,"34541":222,"42577":275,"19703":212,"9146":121,"10487":347,"17440":525,"46529":407,"57155":561,"20984":676,"7561":202,"48398":189,"55631":305,"8113":359,"32208":265,"29940":410,"26965":392,"4054":139,"15160":172,"14489":261,"20516":666,"41192":304,"28687":486,"25713":373,"6869":313,"40729":164,"57596":445,"12448":368,"25121":266,"44813":309,"42386":289,"55155":215,"48594":186,"20245":162,"19766":107,"54678":692,"45109":101,"42740":532,"38845":636,"30721":210,"33989":89,"15720":326,"5224":67,"19720":259,"55371":127,"30665":175,"48945":203,"13596":92,"36214":375,"1175":454,"20856":401,"10296":1086,"18012":646,"14847":103,"32449":184,"52642":962,"1609":235,"55055":247,"13425":411,"48050":466,"6014":259,"47924":668,"32241":448,"17206":141,"55480":2223,"12345":396,"47740":424,"31901":374,"45281":124,"47174":127,"18826":107,"38187":192,"10187":653,"8368":123,"46961":218,"6873":135,"39994":125,"45755":135,"56316":120,"19423":157,"8544":264,"23202":263,"31333":327,"39240":145,"38571":387,"24723":124,"9461":416,"22358":218,"4123":667,"57533":273,"35174":336,"26296":140,"2191":337,"37908":186,"49877":112,"13462":614,"2078":82,"46648":377,"1436":64,"19484":102,"25149":978,"37598":147,"51040":277,"9665":193,"43809":254,"7686":175,"33606":1197,"46984":915,"10569":177,"19050":281,"48619":92,"49547":361,"16781":376,"32436":1196,"13627":284,"18756":536,"52710":318,"49479":981,"27019":293,"8621":483,"34383":210,"48851":504,"1855":258,"23870":228,"43520":212,"35008":144,"46339":129,"24964":139,"46374":188,"50840":275,"41691":199,"13920":251,"27648":274,"35271":144,"2120":171,"22377":248,"8657":134,"498":205,"56597":376,"28799":360,"6431":247,"48447":232,"49350":344,"37916":310,"17968":159,"43987":224,"30355":149,"1686":119,"29912":80,"24923":123,"26076":187,"14558":72,"18175":530,"6050":351,"12743":485,"8041":111,"4106":82,"18697":253,"47182":146,"46473":91,"33264":126,"50826":127,"19929":92,"191":178,"48259":328,"7620":436,"14500":301,"21671":439,"31240":182,"3696":355,"52245":298,"14871":134,"40857":93,"10399":191,"10826":589,"16511":83,"14669":72,"41198":411,"45550":223,"21361":202,"13205":210,"17847":364,"30520":81,"51419":382,"42620":489,"15069":114,"10590":358,"42815":128,"37731":161,"32165":113,"34056":207,"43178":428,"38954":387,"47982":620,"5551":136,"33746":864,"12211":438,"48244":954,"55573":246,"1874":266,"43191":194,"18170":677,"33658":305,"42719":139,"52128":226,"34471":298,"3029":448,"7125":351,"40096":310,"21184":98,"43362":113,"15492":185,"804":202,"53509":151,"43115":169,"491":120,"37232":62,"56658":102,"29620":333,"3896":172,"506":81,"46233":202,"12167":52,"6026":108,"37387":336,"42448":185,"47094":64,"57054":383,"44640":390,"23457":254,"49954":288,"4292":247,"1601":249,"37799":196,"49420":612,"41071":317,"23231":361,"36723":223,"16568":396,"25370":283,"45923":407,"9861":515,"31591":318,"45980":226,"32619":110,"13297":83,"54428":541,"24563":714,"148":203,"27477":283,"44596":401,"19863":182,"7670":211,"37756":129,"27009":79,"43365":78,"52681":383,"40973":56,"15361":73,"47714":75,"14403":193,"38650":235,"49274":56,"1951":75,"10976":121,"3361":290,"54436":307,"38437":184,"35497":488,"12810":48,"12530":213,"39218":467,"55828":126,"40085":180,"39673":93,"34298":242,"33020":142,"15296":155,"1125":136,"37979":239,"44106":143,"48654":218,"11246":164,"12048":322,"34362":187,"11547":304,"14912":473,"42884":284,"46148":171,"53002":811,"16361":80,"17005":166,"27549":557,"51965":511,"41619":430,"13309":439,"16829":541,"56032":322,"30593":456,"4576":585,"38185":285,"8329":260,"3248":259,"37876":142,"31063":176,"33208":207,"46690":331,"43556":311,"23593":306,"12030":290,"29526":284,"45622":241,"33467":481,"34271":259,"41442":327,"8518":438,"39014":194,"51021":95,"38768":402,"12790":122,"19673":372,"42365":330,"22845":94,"5342":114,"35337":243,"43978":155,"22761":334,"620":732,"7532":244,"28208":236,"32304":168,"1938":124,"50681":102,"410":59,"20930":182,"3534":99,"28474":405,"5664":362,"6371":475,"45573":1007,"56297":235,"48135":406,"39423":304,"52876":335,"4046":438,"35679":171,"10817":135,"35368":355,"53192":473,"5264":504,"21425":292,"12754":260,"9716":648,"53751":215,"15864":370,"29148":77,"37631":70,"48196":264,"9992":140,"27690":371,"32695":246,"37212":396,"10785":208,"31368":173,"6476":460,"47377":171,"17138":83,"28564":117,"38325":176,"23927":243,"34808":214,"21700":230,"24166":540,"17160":636,"35785":312,"32489":218,"17033":361,"12621":559,"35438":231,"3601":168,"32274":169,"3474":429,"31029":388,"54423":304,"45880":538,"13082":480,"38977":303,"35748":104,"12778":506,"11770":229,"29659":491,"15644":426,"56542":261,"10529":100,"21411":350,"42216":735,"36778":191,"40045":151,"41741":109,"20208":137,"47920":172,"28467":216,"14270":206,"42135":394,"37790":134,"25471":82,"28512":198,"3559":521,"21572":334,"40785":270,"6643":90,"8854":602,"47002":143,"33475":173,"32997":74,"20359":165,"4810":150,"16269":51,"304":230,"21777":80,"52817":139,"31315":162,"21620":53,"39955":398,"10102":321,"759":229,"24377":108,"19742":48,"6785":193,"34946":294,"37155":289,"26660":192,"2792":303,"40232":197,"39824":488,"36532":639,"47606":109,"52893":218,"39039":199,"33379":158,"37192":477,"39550":162,"5005":431,"55353":129,"14978":102,"14690":208,"20806":441,"30344":145,"24778":273,"20267":182,"20330":203,"4013":53,"26452":308,"49397":207,"32597":147,"45236":41,"17784":285,"1947":605,"3332":230,"42117":90,"10758":312,"20872":409,"43386":590,"30512":272,"20015":113,"30321":256,"17714":232,"19508":162,"26650":108,"47393":221,"45953":288,"1733":270,"39303":622,"10827":153,"9776":130,"44629":257,"45080":867,"7037":94,"8608":65,"12546":347,"49411":114,"996":87,"14056":94,"1354":197,"11693":92,"11438":99,"38703":51,"23406":132,"211":384,"22839":59,"12027":83,"18908":70,"55967":318,"26016":174,"5217":301,"17700":81,"8902":189,"49254":289,"37578":115,"9235":83,"10485":327,"49236":85,"20632":500,"54716":207,"11684":93,"7878":64,"11496":315,"51465":211,"40713":278,"27498":80,"52652":115,"26765":128,"32687":92,"10961":153,"44916":277,"52756":280,"6487":859,"18456":112,"47769":95,"18109":575,"16002":225,"21627":74,"53069":152,"42702":354,"48284":139,"11221":213,"56149":862,"22779":415,"16956":390,"33693":184,"24067":209,"23307":404,"56812":110,"46432":143,"28458":130,"42987":265,"49036":51,"43319":174,"31192":442,"16057":205,"51935":320,"35013":106,"17062":274,"42615":72,"17097":128,"36144":261,"22578":265,"53206":419,"532":246,"35234":103,"38022":187,"46342":412,"33293":192,"4010":112,"16883":302,"49179":162,"25192":846,"38216":119,"11564":550,"9737":347,"3599":308,"10388":690,"46336":218,"11971":202,"16169":347,"47274":138,"297":569,"11881":249,"19150":179,"28113":89,"11057":55,"37335":295,"184":238,"24893":308,"38877":214,"9577":326,"15083":203,"15722":146,"2284":172,"50156":136,"36495":97,"34803":162,"39060":477,"50103":413,"21343":292,"2560":458,"7879":193,"43272":81,"53148":121,"32414":674,"16492":171,"12685":286,"45651":425,"2102":404,"34458":364,"892":295,"48638":384,"51135":251,"55841":294,"40907":105,"35405":101,"10701":110,"1297":103,"27090":87,"17566":188,"42656":204,"20385":116,"35137":232,"5541":437,"16069":139,"12535":144,"5305":431,"57085":288,"21087":301,"2593":212,"8649":275,"53771":918,"6838":184,"47427":543,"31813":405,"56367":731,"28478":375,"53231":221,"38226":355,"45748":382,"8286":177,"37532":209,"43774":164,"42336":457,"15585":37,"33190":193,"32492":683,"23692":186,"6060":206,"2034":115,"29652":83,"19066":479,"28190":893,"18944":185,"44834":528,"2500":161,"52838":155,"46346":388,"24875":438,"56972":739,"53265":420,"46070":1978,"31255":887,"7739":767,"54755":327,"2341":680,"32486":260,"55715":69,"39145":357,"38927":137,"16753":128,"33459":38,"3412":192,"37755":408,"18460":206,"53559":697,"38979":273,"12515":61,"22183":55,"10216":71,"38473":271,"10312":65,"43693":163,"45425":211,"32529":71,"41779":74,"56577":403,"11588":140,"40740":289,"1191":804,"15916":237,"11182":704,"8527":536,"57009":315,"53782":65,"15351":269,"36888":248,"47929":149,"15386":125,"57340":451,"11840":280,"33955":475,"34724":436,"40172":410,"32431":250,"53106":90,"40978":528,"55158":428,"8888":456,"29083":269,"10716":159,"24509":495,"52958":477,"20748":430,"45607":502,"327":409,"1708":998,"33999":214,"33136":239,"34897":171,"14738":513,"31829":368,"42180":86,"11271":170,"15883":631,"3530":185,"55059":252,"54996":236,"33754":222,"28159":453,"33281":309,"50629":282,"46405":236,"6321":351,"31097":374,"16252":537,"33855":330,"20705":562,"10022":283,"56524":211,"26382":188,"16020":135,"41910":271,"21081":404,"7011":233,"7116":219,"57595":158,"20828":219,"28580":45,"31387":65,"5300":167,"43893":184,"40324":437,"19785":305,"11178":430,"42478":719,"9882":136,"7389":265,"40544":124,"4099":277,"42883":776,"11717":75,"33863":49,"45672":121,"26090":167,"13835":132,"46990":251,"16430":760,"6418":567,"23481":119,"5759":215,"26021":451,"42153":399,"37712":137,"25205":254,"13081":1235,"23994":379,"47522":441,"53573":452,"25031":219,"48266":257,"48842":238,"19293":446,"41581":344,"9549":183,"17295":386,"18762":204,"40851":202,"21045":370,"958":933,"14015":560,"6562":690,"24805":1181,"4198":70,"23786":278,"14300":158,"21487":167,"54067":163,"35413":269,"43674":161,"46747":517,"27036":74,"35073":203,"27653":870,"12965":153,"17448":317,"29832":401,"10986":372,"55180":434,"26859":472,"40664":278,"50417":890,"25818":401,"28829":481,"5757":146,"4968":143,"33417":284,"3467":233,"30286":79,"5135":112,"15632":603,"55186":230,"25371":343,"56061":184,"42975":193,"46466":308,"40227":231,"1062":170,"43433":395,"19371":541,"39309":377,"50092":457,"36979":109,"16245":691,"18463":248,"19261":292,"16600":139,"8352":60,"3977":196,"3821":141,"37779":288,"32309":178,"42935":230,"8700":452,"23037":589,"56663":99,"1480":112,"42570":215,"12102":294,"13637":124,"56938":529,"33230":345,"50032":317,"34418":191,"18482":194,"15926":222,"27873":198,"38978":358,"1576":45,"53000":398,"25002":279,"2703":342,"25874":364,"31122":408,"11092":528,"15762":731,"18550":483,"53239":91,"37624":489,"1318":267,"27976":715,"5484":642,"3309":181,"34831":290,"5840":398,"15380":137,"45493":196,"43063":212,"32760":1007,"18334":329,"40833":215,"11844":379,"55014":262,"12903":220,"31084":233,"55373":216,"27086":327,"44305":119,"56435":135,"48373":63,"43509":120,"52602":57,"32413":138,"44003":1027,"28062":311,"45902":315,"19153":1056,"5881":281,"21880":153,"56539":483,"25245":182,"48891":900,"26210":140,"30372":297,"48392":463,"23950":101,"57598":60,"4527":191,"4689":338,"10355":293,"43706":326,"23803":522,"8959":368,"2561":110,"46178":771,"15880":252,"50981":460,"55093":126,"38905":257,"38793":440,"33770":306,"4530":174,"47107":125,"13479":506,"2600":193,"33739":409,"35218":331,"39345":139,"42995":216,"38553":75,"22400":49,"57636":81,"16746":108,"21322":61,"42380":225,"9550":256,"11341":233,"20155":302,"14396":78,"19010":152,"55429":313,"15653":60,"57320":254,"29161":460,"880":424,"17457":456,"30897":222,"54644":242,"51861":444,"44284":270,"12889":499,"15228":242,"5118":479,"10016":234,"15072":613,"48388":211,"2854":287,"51545":223,"11756":525,"19244":68,"16303":409,"50738":1110,"17438":305,"44697":272,"31389":515,"28702":238,"11843":367,"42630":1026,"5640":352,"44620":215,"28719":579,"20913":383,"54197":240,"28088":211,"7968":314,"29260":205,"32689":271,"12128":270,"17858":173,"33158":354,"578":300,"13260":375,"2733":333,"46019":149,"34563":60,"37413":160,"7819":107,"56331":69,"18125":51,"26832":142,"8529":508,"36785":100,"18100":117,"43504":78,"25660":714,"36574":42,"37983":136,"30714":615,"5444":671,"11831":178,"37159":275,"52488":562,"32873":428,"24586":230,"3863":139,"23472":106,"53360":280,"30391":552,"57240":174,"39706":328,"18141":251,"28323":71,"42916":296,"43623":685,"37704":72,"43501":316,"42605":170,"56590":406,"4781":170,"20411":148,"49830":116,"50665":120,"25230":289,"33940":664,"27041":462,"38854":107,"21866":293,"24940":283,"55765":906,"36502":163,"57335":277,"51290":120,"4254":149,"16515":78,"16940":151,"51022":88,"37485":136,"51442":60,"35571":290,"30072":154,"5535":79,"16806":327,"22696":268,"28204":147,"26960":113,"15287":169,"25369":149,"51580":194,"56127":606,"47046":173,"11559":256,"6587":124,"51446":435,"33277":289,"32488":399,"26922":184,"30571":193,"13708":476,"34093":322,"9007":185,"42031":654,"404":242,"5526":344,"40216":711,"7738":130,"9051":241,"11877":124,"37775":318,"18096":173,"47709":209,"24767":182,"27839":360,"28740":274,"41883":190,"4517":71,"27656":436,"14889":518,"37550":129,"23412":562,"14713":366,"19867":491,"1312":584,"31682":270,"33993":535,"29673":59,"42955":494,"57393":518,"35761":285,"24472":1007,"14166":281,"2998":292,"46488":921,"13403":327,"10848":936,"56739":1453,"29638":225,"48255":358,"4239":92,"9618":273,"50580":372,"3541":494,"19837":1134,"2975":291,"24066":335,"49347":779,"1957":313,"56668":77,"36589":334,"4557":281,"20530":346,"3284":383,"3609":104,"26079":83,"31460":186,"48218":223,"13189":88,"12904":229,"25929":89,"30175":192,"5035":390,"45997":589,"1107":267,"44887":422,"7896":334,"17114":62,"4989":190,"41950":551,"3394":157,"13635":177,"9669":257,"29253":253,"8971":472,"45520":522,"27186":330,"39187":495,"14198":59,"10743":315,"10392":107,"22906":400,"42781":127,"37087":284,"28192":101,"13030":247,"44614":420,"34763":138,"18700":332,"51502":129,"18638":130,"24400":161,"52305":447,"32306":336,"32948":86,"16948":133,"47830":254,"889":148,"53019":326,"12926":51,"34242":373,"32354":237,"29957":196,"55557":267,"34055":844,"15017":426,"43691":599,"48243":106,"40061":406,"28954":298,"19099":284,"7356":661,"4093":276,"31201":131,"20522":135,"23243":117,"13043":358,"29781":205,"37174":379,"18451":283,"26078":554,"31175":559,"47979":140,"55070":191,"31441":266,"2291":314,"47956":542,"17246":300,"5658":281,"56110":170,"32722":261,"34944":454,"1218":615,"21797":316,"3269":62,"33224":367,"33355":876,"28587":405,"7419":435,"26927":176,"36759":359,"21207":203,"27002":405,"7358":281,"7672":106,"38350":172,"47832":222,"29268":86,"7298":625,"43651":405,"47525":99,"57542":166,"53447":275,"41610":308,"7626":115,"36938":119,"7218":204,"43667":71,"20627":148,"26455":300,"4091":747,"1336":87,"55428":86,"16360":122,"29769":110,"8264":370,"53419":816,"31180":591,"41099":94,"3406":28,"19887":90,"15792":138,"49907":173,"38291":136,"26867":116,"15832":89,"3097":227,"27904":1098,"47553":261,"33991":246,"18920":145,"37993":476,"34188":219,"11121":427,"33233":202,"6586":306,"12832":132,"6466":200,"4996":243,"46410":496,"50860":225,"3629":257,"56015":74,"40052":122,"25333":294,"24886":222,"11191":260,"9209":432,"18173":517,"12575":405,"39649":156,"44163":353,"45153":486,"53670":60,"2855":210,"33713":85,"46007":228,"14007":158,"1048":334,"52121":189,"34428":117,"23808":137,"4072":328,"47228":1174,"19101":334,"19911":216,"45047":49,"28983":72,"52544":136,"13025":274,"43426":266,"25666":287,"5955":399,"38821":517,"27978":143,"43372":108,"42700":96,"912":335,"47793":805,"9213":59,"4163":231,"45031":240,"36714":283,"48989":226,"37985":247,"36131":174,"42695":200,"12046":150,"20527":213,"32442":239,"2876":234,"14593":121,"55684":132,"41222":66,"56556":91,"56939":119,"26798":103,"53071":72,"48":470,"50641":159,"42352":164,"55988":75,"22071":58,"21721":136,"45019":62,"4639":252,"34177":196,"24967":196,"43751":166,"26857":758,"45694":402,"36300":165,"10255":242,"15954":265,"34558":665,"3365":122,"23269":318,"34606":221,"11026":61,"35195":283,"57061":229,"49204":89,"42305":640,"17767":380,"48365":182,"7984":419,"10228":554,"22549":431,"40407":442,"10849":243,"21185":185,"19396":141,"19015":234,"30314":99,"7113":495,"52560":229,"15120":227,"21842":344,"18390":629,"52631":419,"57050":312,"56835":177,"57158":241,"55465":548,"24850":993,"19352":212,"54559":267,"21122":121,"35399":398,"37999":503,"12595":300,"29429":82,"54851":335,"37220":252,"55910":543,"27047":458,"32584":302,"14505":97,"6909":176,"56103":166,"6503":98,"53720":234,"57406":710,"54624":212,"5249":84,"20322":359,"6692":257,"9509":171,"28997":1513,"6309":244,"46952":142,"31339":222,"23476":280,"16950":118,"27127":331,"6072":566,"47777":65,"41250":476,"19171":74,"18692":105,"53674":216,"44207":80,"36399":181,"46513":104,"18130":72,"40819":186,"27511":443,"6299":59,"49788":164,"3261":453,"10815":103,"38055":224,"21664":630,"25059":79,"30460":482,"20008":209,"17512":100,"52490":410,"45288":256,"9612":425,"12589":327,"32465":288,"56341":807,"5784":122,"53632":336,"865":204,"46368":258,"37380":190,"10468":445,"51305":186,"20781":119,"39536":460,"34096":127,"5910":299,"48665":85,"3616":503,"16671":315,"45183":156,"8493":229,"37688":110,"50495":479,"23717":921,"11432":587,"5723":339,"14827":439,"55470":218,"26930":306,"9396":621,"51898":82,"12703":323,"26529":416,"29474":318,"21155":373,"45668":324,"32359":439,"25481":504,"44237":174,"49744":206,"45620":163,"45208":395,"1568":160,"44262":393,"6342":140,"38668":108,"36110":361,"31121":183,"6035":804,"45395":310,"34103":161,"46616":367,"31999":179,"18402":400,"54215":489,"25224":960,"27081":274,"26507":247,"9036":284,"43660":90,"34962":255,"47123":414,"21175":287,"35417":381,"20027":164,"21985":78,"38917":107,"55300":94,"2486":120,"42200":531,"43904":416,"43831":279,"25681":438,"1303":430,"49432":119,"11908":173,"35294":200,"3911":143,"26472":683,"4040":166,"25577":357,"25388":166,"47438":199,"46675":59,"48981":309,"17013":588,"50710":264,"5916":269,"6142":361,"24703":278,"54342":304,"44171":472,"5613":195,"55601":262,"22420":283,"2071":419,"18233":1103,"39740":248,"8637":274,"23871":673,"10916":275,"30503":274,"2695":253,"16396":223,"32782":93,"47349":134,"16887":116,"25468":266,"1632":350,"41667":253,"57033":47,"49911":198,"15849":117,"23988":135,"48855":290,"24760":126,"53017":149,"26363":98,"12864":133,"16032":114,"22756":159,"32485":91,"478":53,"9189":111,"24030":472,"970":162,"32621":309,"32560":742,"25393":53,"27344":428,"4881":297,"14683":438,"638":105,"6925":329,"5357":280,"45552":628,"57045":274,"37045":284,"40733":1200,"34208":394,"21505":292,"1031":1154,"21031":423,"39143":447,"44687":91,"4784":213,"19665":346,"24975":142,"29681":264,"21151":809,"9171":269,"26232":793,"2681":196,"16543":161,"45089":522,"5798":740,"3176":285,"1232":223,"39761":633,"29631":533,"25695":791,"11545":374,"25575":102,"32360":152,"32202":230,"4911":320,"53842":141,"32341":117,"33913":97,"5083":532,"14716":172,"38525":350,"32862":66,"38816":420,"28481":319,"28578":276,"51490":313,"45637":794,"52904":484,"51594":565,"49227":148,"52686":893,"9520":1230,"30388":441,"56506":392,"30620":366,"54014":166,"40415":275,"32715":263,"25355":176,"36363":402,"55276":261,"27167":265,"36396":262,"32916":187,"51668":117,"47224":580,"29851":326,"7677":681,"22527":74,"57220":516,"38278":344,"7824":266,"1212":154,"12477":591,"5026":1002,"23212":177,"42445":301,"720":1442,"22388":322,"20189":235,"44580":364,"34726":350,"37224":323,"22007":585,"6520":550,"9945":290,"37950":219,"41349":303,"53959":168,"26576":123,"47316":208,"16216":180,"43321":291,"42947":44,"50340":669,"39845":111,"27972":146,"33479":425,"23275":264,"6670":182,"38034":312,"25491":254,"4149":158,"37560":235,"34653":580,"32577":263,"21058":192,"1512":239,"55915":36,"9483":166,"18319":166,"53369":419,"21242":114,"2113":44,"50149":234,"34904":112,"35915":230,"28206":242,"26743":276,"38425":125,"2043":119,"33439":104,"10850":261,"7619":150,"52295":162,"11437":100,"46510":100,"11281":484,"2068":257,"44628":136,"31671":433,"47488":435,"33377":346,"5888":619,"45956":353,"8743":360,"30043":188,"17938":222,"38102":387,"53627":201,"1440":212,"19687":125,"48808":128,"50476":206,"37132":231,"33039":123,"31544":276,"54169":88,"927":804,"20849":121,"595":255,"12420":258,"53476":258,"840":474,"11977":427,"4973":375,"8428":725,"31922":263,"35509":1571,"54391":502,"14115":143,"36903":372,"19947":231,"54865":440,"51378":393,"6324":204,"27891":158,"52246":852,"24696":722,"16149":351,"18206":174,"18498":333,"31779":238,"30183":407,"52148":92,"2821":52,"33252":330,"40200":188,"46125":373,"473":201,"37567":797,"44481":759,"32040":339,"23316":210,"31221":516,"15094":72,"26846":294,"34020":310,"41893":288,"31898":278,"30377":167,"5770":109,"36558":186,"18832":246,"1053":90,"56763":205,"33237":163,"21622":122,"6651":498,"40157":676,"5158":401,"18539":761,"36620":485,"29072":1428,"7252":329,"54334":429,"26399":257,"49536":105,"24231":66,"50951":488,"55884":223,"10479":181,"38064":125,"40560":574,"26676":23,"9697":186,"20483":235,"52324":685,"4773":693,"1030":400,"23337":345,"8014":220,"1327":240,"13556":65,"51348":118,"28187":94,"27011":275,"8516":503,"26795":47,"48021":158,"33371":199,"30619":142,"34564":63,"22087":124,"2204":315,"51202":206,"6341":247,"19559":217,"8938":171,"47470":348,"23667":162,"1141":136,"57368":146,"50172":274,"29086":188,"46146":182,"57014":205,"5822":170,"12898":322,"28705":217,"11275":170,"42188":261,"56178":455,"29789":1301,"12194":287,"23816":307,"44681":884,"37459":79,"3738":118,"40763":91,"35616":57,"17688":161,"15974":79,"18535":145,"44271":97,"3056":68,"33269":153,"39875":1748,"7757":132,"46448":242,"17561":320,"33339":428,"57409":100,"40426":207,"4747":101,"24303":612,"17077":399,"17335":207,"10617":67,"38746":295,"52636":65,"51098":303,"24173":246,"20260":147,"43079":291,"16888":793,"3724":333,"50861":278,"52496":370,"6867":512,"10611":153,"15700":101,"20697":349,"23743":210,"18915":160,"2759":104,"54430":131,"25594":162,"55173":42,"16555":139,"7276":189,"38988":86,"42574":147,"17615":154,"3982":208,"25619":266,"39254":297,"1178":555,"23035":259,"13212":297,"37472":179,"39778":711,"6470":443,"24680":596,"15659":153,"33165":186,"1326":268,"50965":161,"694":162,"29656":308,"35355":321,"445":446,"37918":381,"42697":483,"46633":126,"33228":140,"45647":215,"35823":138,"56794":264,"12855":222,"24186":254,"10268":104,"40958":221,"2242":559,"30212":158,"45127":504,"46703":537,"10098":532,"531":438,"46965":484,"26166":201,"55863":531,"28991":762,"10786":803,"45473":482,"50308":119,"17576":265,"43625":471,"51658":449,"55091":171,"20085":335,"23514":1454,"38908":353,"21636":365,"40249":291,"7424":334,"40706":219,"51331":224,"24963":170,"27948":60,"15118":222,"13044":34,"36183":341,"20347":237,"54049":202,"9158":95,"30951":308,"36519":255,"12041":106,"16140":156,"51406":155,"24847":171,"54899":429,"17183":236,"17555":94,"13110":225,"45117":408,"20159":115,"42536":267,"46057":704,"3211":159,"16560":225,"55926":78,"1529":292,"55007":154,"42887":107,"18312":338,"28968":219,"54427":206,"31091":263,"31480":80,"37626":138,"39547":56,"29601":59,"31597":371,"8002":387,"29963":278,"51181":150,"44241":430,"46419":140,"30772":150,"10005":162,"37782":1205,"46486":291,"42745":921,"26234":190,"4347":52,"32775":147,"9389":257,"8526":134,"27182":428,"37047":453,"43650":178,"18346":268,"54606":610,"39810":211,"28686":349,"26095":210,"52448":197,"18018":147,"5570":318,"19333":447,"34086":249,"33001":547,"51307":310,"52783":221,"52179":1018,"21755":281,"27900":320,"33318":281,"22732":83,"51343":280,"17166":230,"27930":131,"48294":269,"50528":338,"15265":292,"33218":325,"33578":178,"56138":292,"13452":84,"50346":56,"18255":129,"5776":449,"38449":327,"25337":182,"13593":117,"48958":329,"31488":140,"42249":462,"53257":79,"16587":155,"9641":579,"10637":350,"22991":69,"50192":295,"6161":190,"33138":321,"30387":163,"56372":513,"42645":444,"27601":456,"26523":205,"10300":386,"48923":820,"45863":405,"19846":848,"19722":38,"31429":112,"27430":176,"34764":364,"52272":288,"54129":263,"12050":116,"6288":295,"19957":272,"48565":74,"43387":134,"55644":284,"53021":565,"10049":155,"15816":150,"40525":368,"48306":361,"9971":72,"17524":213,"1544":143,"23567":108,"17683":227,"12500":161,"38839":282,"48696":404,"47353":125,"53018":64,"28830":174,"7778":768,"55427":114,"51389":172,"46155":251,"53612":204,"2604":602,"35543":61,"952":235,"14678":586,"24316":270,"3389":749,"10304":68,"43649":139,"54309":514,"19599":113,"18103":94,"13017":366,"44922":282,"22433":385,"33914":232,"38124":301,"41845":463,"39544":178,"24410":666,"48483":357,"38660":87,"2823":99,"19978":356,"46446":225,"16787":113,"37245":199,"31319":275,"1883":76,"31005":236,"56033":205,"17638":349,"16799":198,"26954":75,"44716":208,"54832":225,"35953":121,"15666":206,"56991":73,"5503":295,"13822":612,"7009":215,"18160":446,"307":384,"6199":409,"42053":510,"12270":645,"8085":126,"16731":144,"36509":274,"11230":315,"51456":137,"11589":517,"55495":336,"37896":678,"22284":291,"41036":371,"34063":399,"57484":126,"39573":485,"10618":86,"26172":190,"43966":223,"18528":267,"57254":275,"32039":479,"50055":220,"18800":470,"26578":176,"9489":821,"20752":404,"48214":432,"35519":754,"2146":241,"13411":36,"22344":164,"51850":326,"51374":181,"2896":796,"48785":308,"1684":625,"44022":81,"27079":162,"56123":283,"15076":430,"11498":151,"18828":328,"22157":173,"49078":462,"13688":646,"52569":422,"31039":334,"27587":483,"26923":111,"56107":106,"29687":50,"22496":135,"6017":313,"44065":501,"45779":446,"3060":394,"33780":138,"46013":128,"44234":491,"3723":304,"35146":190,"9134":265,"25679":322,"21875":109,"13652":198,"24533":345,"5177":244,"56219":132,"7230":284,"53966":249,"12212":83,"29847":267,"37240":410,"20058":202,"28573":693,"50316":411,"8958":265,"23631":466,"39184":114,"11441":68,"5970":336,"51218":121,"25590":416,"57304":565,"37434":581,"26878":535,"67":170,"39591":345,"13068":170,"49594":191,"55375":269,"56610":160,"53370":226,"18309":237,"51079":233,"24361":130,"39911":160,"53969":514,"7476":180,"51096":235,"48832":355,"51554":305,"24899":248,"49094":300,"3786":72,"37170":292,"45876":135,"16439":1019,"6519":812,"24097":149,"40101":227,"46803":157,"40693":397,"26371":270,"25443":255,"7303":492,"37480":175,"28424":392,"56362":225,"16616":187,"8652":411,"10671":549,"14269":265,"56599":67,"21882":78,"33435":789,"26301":236,"35486":252,"34688":27,"24931":79,"44923":79,"28934":156,"33031":155,"55082":68,"53451":258,"16714":418,"14410":191,"1116":193,"57012":153,"25207":211,"49564":388,"44090":197,"42619":288,"56188":164,"20569":98,"35435":118,"48363":1003,"36625":1441,"56954":201,"14049":396,"31207":643,"3273":683,"42793":445,"20268":380,"28909":294,"51695":915,"374":161,"18107":303,"39324":279,"37310":506,"44193":261,"10979":143,"45510":274,"32379":337,"23656":136,"26634":133,"6931":835,"17469":269,"44409":220,"16155":131,"21598":435,"53567":222,"5219":328,"31481":695,"959":253,"51136":150,"37538":286,"22977":124,"36773":444,"9576":97,"36265":258,"32552":242,"36939":153,"37929":274,"10833":196,"53208":82,"14204":243,"34335":340,"56162":453,"390":646,"18855":421,"7386":291,"9837":433,"42932":218,"50421":234,"49782":428,"44890":356,"43515":302,"48125":335,"50750":205,"15523":355,"7718":196,"46920":259,"36553":178,"12393":324,"34092":177,"915":188,"57172":166,"7507":64,"42584":183,"32763":51,"11068":92,"24639":374,"37439":75,"53025":274,"48039":117,"47112":438,"24906":360,"21483":323,"45708":274,"40877":258,"39535":343,"39024":793,"16721":328,"51356":677,"52542":71,"19459":306,"35894":291,"18075":285,"42845":165,"4069":601,"43239":538,"46888":162,"11814":219,"17226":208,"43441":476,"30584":369,"54172":285,"4957":1055,"6401":309,"35521":265,"39801":324,"965":185,"55569":425,"9145":501,"24859":257,"52287":353,"21600":125,"44839":286,"21831":60,"11721":140,"35719":400,"47951":333,"18837":133,"10680":671,"13494":560,"8445":90,"12350":695,"13252":632,"35781":249,"25987":61,"28680":533,"40681":72,"27752":106,"12047":267,"56500":508,"17538":283,"4363":252,"36428":182,"42510":113,"3638":595,"41692":215,"15561":266,"457":107,"41425":270,"22801":116,"5489":496,"47067":268,"5471":235,"5701":255,"52390":222,"34919":80,"55242":61,"40875":251,"11731":242,"22515":222,"885":388,"43927":54,"43963":309,"24094":154,"43264":608,"13536":102,"11874":180,"31239":138,"26057":48,"17836":81,"25935":105,"25424":324,"32527":296,"10831":181,"12948":497,"26135":62,"25082":105,"15291":314,"43265":178,"11924":52,"44188":59,"10845":157,"11199":118,"45635":84,"34733":647,"142":201,"9647":426,"8945":96,"43826":264,"26510":491,"46978":381,"19428":193,"14409":379,"54826":349,"28016":69,"52273":94,"14737":545,"29011":381,"13976":109,"32735":152,"50557":580,"52017":112,"27896":256,"35423":167,"55048":230,"34121":767,"26538":112,"25584":183,"26001":190,"42610":326,"5626":205,"6775":199,"7161":152,"37093":302,"41196":615,"48366":305,"27760":388,"12497":200,"5011":376,"3700":493,"24797":244,"44830":89,"36602":217,"9711":140,"55444":113,"12953":233,"50718":73,"47423":221,"1344":518,"1094":88,"21193":792,"20081":62,"54902":427,"10076":83,"37693":246,"48743":124,"49075":400,"48339":241,"37657":124,"29914":156,"20316":82,"51711":359,"22884":129,"41353":91,"20043":114,"24780":229,"109":102,"30799":90,"10801":144,"15507":74,"7284":180,"49142":483,"3987":258,"14520":203,"9218":218,"44931":184,"45764":277,"48998":151,"56774":109,"42213":330,"14340":123,"15056":328,"45430":68,"15999":181,"45088":328,"18593":638,"11710":122,"53126":477,"30986":301,"20494":440,"46161":196,"596":227,"5367":73,"28509":84,"9470":183,"37323":315,"5420":111,"3662":337,"54878":509,"56849":432,"40305":145,"10041":88,"13306":73,"20859":145,"3143":440,"28616":287,"40682":289,"10192":284,"25779":444,"20604":415,"49296":102,"6865":381,"14495":421,"27680":333,"41216":247,"32921":139,"17922":152,"26794":106,"13467":72,"11757":123,"45968":244,"7953":172,"10352":63,"3473":471,"30868":100,"56917":82,"37753":564,"14811":76,"30876":360,"52391":137,"22679":310,"40499":213,"22452":196,"19638":341,"17911":206,"54840":125,"48761":597,"14941":350,"29921":252,"20160":45,"27141":368,"13720":328,"50577":266,"43604":239,"14901":345,"6425":282,"45307":49,"20317":218,"34077":397,"40325":430,"679":1067,"37289":194,"1898":71,"15434":231,"32351":226,"38643":136,"20181":206,"32343":400,"55583":70,"46528":175,"17282":147,"33402":211,"19453":165,"19840":130,"7171":89,"23396":428,"8583":78,"48331":50,"1006":118,"32377":306,"7826":95,"20307":423,"19545":322,"39485":104,"24739":186,"1286":279,"32675":1585,"40169":110,"28971":267,"41003":466,"24848":220,"40026":698,"2235":380,"36798":579,"31263":339,"46786":73,"1415":141,"42888":88,"57223":1133,"4872":429,"25735":68,"25900":201,"36455":52,"11855":62,"8305":404,"22739":658,"9437":264,"3161":73,"50011":128,"19996":253,"20637":1581,"8576":516,"47722":337,"15021":134,"6103":58,"28603":306,"12518":107,"16840":46,"8396":269,"52558":337,"30002":100,"1950":73,"49812":62,"9846":83,"49310":144,"32606":110,"43487":203,"18626":637,"25829":308,"42054":278,"12130":262,"26147":82,"54891":274,"26956":495,"39213":258,"46228":396,"20727":145,"8643":361,"4803":280,"5765":312,"360":1515,"26826":443,"38608":296,"49401":213,"36698":368,"19907":87,"5609":126,"47625":358,"41323":71,"52144":259,"49620":70,"16886":115,"55607":84,"43640":85,"31259":126,"5525":146,"26587":929,"636":106,"3550":303,"23165":237,"9480":205,"53898":216,"2989":434,"35890":233,"43127":61,"26781":118,"46969":55,"1918":243,"12929":530,"51469":477,"34868":214,"32064":188,"21248":203,"1955":462,"31134":825,"31199":325,"23532":220,"39571":275,"44122":79,"37566":194,"22475":147,"32578":266,"26665":190,"49674":178,"20497":285,"54772":379,"54949":318,"46056":282,"45705":114,"53003":463,"3528":111,"48862":224,"42527":171,"53907":298,"33950":162,"17055":339,"44800":254,"20964":160,"41317":90,"21510":83,"48330":164,"36109":90,"36527":199,"50193":119,"4818":71,"48666":49,"35635":308,"46611":59,"13529":142,"31706":233,"29056":465,"34693":952,"32865":300,"32655":486,"55314":149,"23298":93,"14051":34,"45740":160,"37880":277,"30264":497,"1339":202,"39724":103,"48919":337,"51587":120,"56073":500,"45387":111,"17002":72,"29841":124,"57428":227,"52698":448,"56987":270,"43359":850,"17667":262,"20552":432,"41009":336,"32115":299,"31864":335,"27619":393,"25191":394,"28426":195,"27659":150,"31662":83,"1359":219,"17620":248,"23800":462,"3961":249,"11322":239,"44927":332,"55169":117,"53479":279,"6776":148,"1629":90,"37151":219,"40003":481,"19077":212,"19596":218,"41840":529,"23760":408,"45816":92,"38873":204,"27643":209,"36710":142,"38616":124,"46684":232,"4831":217,"56108":189,"11056":145,"6398":158,"28162":123,"34692":182,"4386":96,"51472":77,"29432":175,"11422":133,"48224":113,"15329":140,"50498":100,"36259":171,"16419":304,"5154":273,"38028":226,"5836":333,"31244":147,"35185":61,"50805":151,"11417":226,"44954":185,"8735":169,"34536":243,"24077":411,"39859":413,"16211":345,"3107":473,"1399":177,"16162":647,"32073":167,"8124":397,"29199":617,"41555":487,"20021":215,"49631":130,"50065":510,"54387":314,"4241":117,"34648":140,"19544":180,"55936":110,"17313":138,"37059":189,"38052":168,"40781":87,"2032":177,"5714":593,"46551":154,"23578":353,"3013":376,"26391":144,"42648":142,"18493":371,"39966":213,"39328":576,"17216":402,"45048":642,"2248":370,"56553":1274,"10923":259,"29778":721,"35381":435,"4280":563,"56985":63,"50696":246,"44202":203,"51404":116,"46607":319,"49263":108,"3571":113,"21843":562,"56373":125,"12438":280,"14303":63,"32356":292,"21228":264,"41968":117,"55216":359,"37878":181,"14175":235,"39010":134,"25446":410,"21075":548,"27157":190,"8188":322,"49676":475,"33964":272,"8910":733,"7903":97,"42579":119,"32276":83,"11513":100,"30622":95,"27007":184,"23200":357,"10469":211,"5862":120,"15528":533,"37161":304,"25807":420,"4602":116,"53619":318,"41202":162,"17461":634,"34075":329,"37148":624,"11813":166,"46696":175,"233":47,"42794":80,"35629":83,"21330":272,"53048":195,"10965":243,"14462":215,"17595":143,"6621":126,"14817":866,"43479":693,"56963":199,"17095":668,"9610":40,"44719":295,"784":153,"56882":171,"35223":80,"28281":170,"16571":430,"26051":178,"35078":370,"57132":239,"45325":103,"20684":106,"16432":403,"14769":507,"50960":161,"16128":122,"16292":188,"56995":361,"2832":122,"178":1921,"29971":158,"44507":340,"23423":176,"26723":387,"40516":63,"49132":579,"16976":187,"20607":339,"5202":912,"8567":284,"23748":132,"20007":244,"28912":807,"31344":189,"2450":307,"2264":255,"31651":385,"23564":499,"37294":335,"56203":399,"29873":227,"54052":150,"30373":133,"33701":813,"15274":179,"16204":348,"56141":419,"21389":89,"16720":152,"42353":144,"1363":403,"4501":259,"28447":203,"51308":32,"7313":116,"3090":374,"38654":246,"37698":95,"46212":340,"11896":88,"18445":243,"3918":136,"50446":81,"52690":117,"17651":168,"7032":394,"405":878,"40538":93,"31906":261,"13283":286,"35867":414,"33802":676,"19817":215,"35227":436,"52514":61,"26179":183,"21066":253,"6607":169,"14897":279,"12082":249,"16466":474,"29969":233,"40344":382,"53917":404,"23104":215,"547":204,"2700":251,"42318":194,"28722":428,"52381":353,"4121":803,"34977":198,"36969":623,"19209":110,"37009":251,"2581":383,"21689":118,"47435":204,"6764":355,"47862":125,"14730":379,"11183":461,"51249":306,"50546":336,"54998":214,"15358":353,"27990":280,"42654":245,"18585":254,"44131":350,"48098":243,"6876":234,"2920":263,"14426":393,"56636":265,"40416":107,"15205":178,"29972":176,"56344":81,"17697":335,"4362":581,"48403":808,"35862":399,"45815":314,"32390":178,"13705":185,"19154":102,"29557":135,"3386":199,"38334":106,"18243":264,"28036":213,"55880":277,"38985":332,"21738":169,"13129":424,"24873":937,"18733":226,"23866":170,"2687":102,"27843":372,"6147":1896,"19824":1425,"44626":181,"28761":316,"17244":430,"31106":432,"30469":379,"54408":516,"7720":182,"25203":83,"41248":316,"20360":177,"44105":68,"21069":59,"47765":172,"26679":352,"7199":478,"52638":152,"31743":310,"31337":313,"22539":247,"27284":382,"1530":360,"3134":502,"2817":136,"39138":769,"772":212,"4664":60,"28207":100,"38968":378,"20511":98,"50701":347,"57592":379,"12833":412,"21093":177,"50854":60,"30728":284,"42187":232,"56591":240,"37719":440,"32954":440,"22747":329,"5667":99,"55652":409,"50214":172,"39689":138,"56363":155,"49452":71,"33521":250,"47985":77,"851":136,"13654":117,"44535":58,"1526":104,"35099":61,"38593":507,"18699":337,"46327":583,"40673":260,"7393":529,"10367":84,"18223":369,"48539":280,"24799":381,"22046":136,"20745":63,"19689":62,"48811":63,"1836":140,"28651":101,"23566":143,"12088":146,"49462":472,"6870":173,"30397":89,"21534":180,"8799":284,"16736":93,"13763":233,"48423":109,"25954":101,"36866":439,"14183":324,"25800":310,"57260":266,"37143":194,"49181":166,"8926":304,"3585":80,"356":141,"11489":113,"33414":206,"39697":150,"22008":94,"17250":348,"12549":225,"11723":640,"38893":241,"31119":116,"12080":773,"31830":208,"1949":226,"35727":336,"17532":280,"11283":328,"29126":208,"44581":371,"39432":194,"47885":150,"18351":272,"41336":258,"37275":160,"25087":33,"41122":483,"37443":437,"48516":507,"48070":186,"5893":572,"16044":101,"53646":687,"8285":343,"18181":272,"32076":288,"12718":83,"9998":300,"11439":458,"42687":117,"8369":384,"10166":264,"28411":510,"2911":178,"7429":273,"52329":136,"34748":152,"43540":120,"51330":124,"22502":196,"11688":66,"32842":219,"23533":227,"7282":276,"57459":619,"3348":188,"20438":124,"18519":184,"21429":139,"48604":168,"42335":152,"17152":164,"52872":74,"14045":126,"9784":52,"14218":93,"17196":153,"7277":84,"39311":57,"36624":90,"26448":57,"957":89,"49024":285,"3938":401,"6630":159,"51750":123,"35208":2157,"2545":137,"23573":527,"35233":154,"34436":91,"26994":310,"32733":426,"8353":212,"1221":172,"16135":124,"39045":50,"33322":201,"56908":162,"27390":101,"32206":169,"7056":82,"11039":251,"25620":99,"12313":101,"52895":283,"11072":75,"41603":160,"42950":256,"46058":351,"7660":105,"52943":110,"23290":160,"28284":122,"3326":94,"22559":137,"17764":293,"52909":167,"45934":171,"25133":101,"40816":266,"44498":154,"24033":165,"35530":295,"40652":141,"33454":275,"12367":464,"17264":233,"45881":176,"28601":167,"9150":179,"53343":248,"50375":188,"28395":191,"53709":72,"27729":224,"16467":87,"48276":188,"42076":113,"45983":248,"26020":344,"21989":718,"12869":290,"19686":548,"47465":499,"53355":525,"6862":743,"2974":619,"35158":580,"52507":842,"2526":194,"30022":320,"49031":394,"20920":1540,"19982":1540,"56083":130,"18132":443,"15828":664,"38963":164,"14934":419,"47445":83,"29747":50,"27003":72,"57625":250,"39620":661,"55047":297,"27822":102,"36525":465,"5585":87,"29852":372,"25826":120,"50660":362,"51214":300,"7091":335,"36852":104,"52374":79,"26496":257,"32555":52,"16175":505,"18863":312,"180":202,"18428":337,"17763":907,"1989":844,"3782":141,"39511":210,"488":357,"37565":172,"43617":551,"7300":73,"46214":93,"38089":130,"7434":345,"46411":117,"1704":698,"9070":88,"36968":714,"33393":176,"19039":248,"24161":305,"35304":294,"19752":743,"56170":191,"22283":833,"57230":346,"39568":350,"22577":190,"31513":327,"48442":239,"57088":270,"41857":402,"18433":283,"42407":635,"50313":213,"45737":333,"3914":2572,"12974":336,"50643":347,"3419":516,"43201":344,"9603":334,"7204":125,"45221":261,"13639":81,"48314":161,"49513":304,"14636":373,"4909":230,"7761":659,"49713":394,"36085":344,"18938":387,"56473":112,"45444":75,"2213":502,"30730":211,"17368":182,"33080":369,"52249":215,"37376":412,"15463":283,"8639":211,"27596":239,"1139":542,"9609":403,"16011":353,"45264":185,"56416":146,"53032":172,"25194":617,"38603":396,"37296":356,"37010":396,"42896":666,"1493":253,"29655":244,"28854":237,"39803":140,"24261":91,"47750":155,"5869":106,"55662":455,"39863":179,"25433":170,"9406":230,"31074":268,"52515":107,"16551":174,"40968":181,"7080":278,"6200":234,"14105":306,"18779":246,"56093":78,"55780":146,"24230":95,"34792":123,"9746":172,"22418":219,"16599":85,"47414":330,"25562":85,"50940":184,"46297":388,"38084":77,"12740":180,"34826":154,"33677":172,"1362":87,"43316":147,"45049":84,"17404":157,"31070":49,"50949":235,"50729":61,"14706":158,"4308":285,"32566":572,"25241":156,"31298":416,"1575":313,"46600":248,"51146":344,"51432":227,"40401":230,"16960":215,"3553":212,"13955":69,"28869":346,"17483":227,"49040":71,"27665":313,"30069":223,"8314":79,"4861":157,"17598":511,"15651":317,"18183":410,"49798":238,"5931":402,"26446":157,"24719":98,"39189":90,"43542":555,"56887":455,"16789":166,"17142":296,"20635":233,"44158":225,"50143":498,"30305":223,"54017":159,"21826":401,"10120":223,"27944":295,"12":245,"412":311,"29372":1236,"2705":495,"35410":108,"14997":159,"42397":189,"832":277,"49639":307,"33992":494,"34122":211,"9899":155,"23121":313,"1202":219,"19219":180,"6166":523,"8727":249,"41115":215,"32833":248,"5538":292,"19832":439,"14661":335,"8709":98,"9432":135,"56104":282,"30859":237,"49392":172,"33363":288,"54968":548,"13530":304,"47775":282,"46753":69,"48612":109,"5841":112,"56213":21,"7591":678,"23628":130,"7279":263,"40405":155,"20150":990,"15510":270,"28219":428,"28349":262,"26783":270,"42423":109,"23486":245,"41983":430,"23546":327,"23492":140,"36954":507,"12601":86,"33961":198,"1450":273,"1866":751,"40044":65,"48979":110,"953":107,"23706":196,"23739":291,"6145":195,"52291":230,"20805":301,"22470":239,"32025":398,"54568":210,"53516":49,"16666":160,"20246":775,"1279":948,"47139":270,"50596":326,"8844":350,"10093":431,"17805":193,"21424":625,"8336":502,"26335":240,"14846":82,"22473":179,"29901":112,"18222":23,"2512":305,"23989":94,"34528":98,"29381":126,"31655":414,"23319":524,"54042":195,"24348":65,"45527":143,"10816":375,"12226":216,"21637":417,"34794":88,"47757":118,"39058":127,"19040":593,"45798":261,"27407":181,"41716":261,"21694":299,"4736":83,"2947":431,"47332":1774,"45319":115,"31531":87,"8779":173,"28175":471,"28911":288,"20113":168,"4757":87,"50998":285,"46714":999,"2492":901,"55075":244,"2437":204,"56925":182,"33998":380,"7184":636,"45712":494,"22870":370,"49879":355,"27741":450,"11041":1154,"43975":938,"8809":262,"55499":712,"38992":503,"27189":167,"10613":1132,"12260":547,"3816":207,"25769":297,"13997":241,"21458":547,"20469":167,"48055":350,"14110":612,"51391":174,"41888":314,"36353":161,"41381":206,"23248":181,"44602":285,"17016":317,"10079":197,"1160":260,"36937":90,"29097":477,"39022":127,"57300":103,"45975":216,"100":201,"22326":148,"23735":65,"13340":577,"8419":381,"24611":138,"35577":252,"41379":183,"39026":154,"51027":508,"25587":351,"17298":187,"41370":297,"23322":288,"33213":417,"52820":228,"45309":97,"20346":187,"32928":469,"46371":332,"14531":338,"29445":328,"18217":219,"27018":560,"9752":66,"29530":205,"55855":269,"54040":160,"54298":362,"1244":62,"18240":291,"53316":489,"38894":620,"16658":464,"35701":249,"17560":673,"23191":1298,"44527":58,"32055":142,"47614":143,"25704":238,"4105":430,"19718":148,"50918":630,"29256":60,"49354":340,"36846":84,"6135":136,"53749":354,"54999":526,"54904":277,"42997":84,"36738":246,"51042":240,"40452":154,"43204":64,"40520":166,"17104":234,"14899":157,"33496":287,"45179":358,"9279":56,"25048":100,"193":236,"12671":237,"9517":251,"56045":267,"35502":275,"4531":509,"21723":154,"44168":90,"28732":219,"52665":309,"25409":144,"49090":193,"28296":115,"45656":123,"7821":144,"50703":271,"10771":136,"37812":116,"43093":89,"30587":188,"54524":98,"2014":285,"45409":47,"26505":220,"26188":213,"32557":74,"13077":181,"28441":371,"4285":98,"18879":298,"23618":296,"16099":459,"20899":125,"30374":120,"39645":107,"31369":282,"38607":229,"30198":215,"32407":371,"23259":488,"44317":366,"15428":754,"28711":53,"2730":189,"35113":282,"4493":377,"14931":563,"26394":481,"54269":386,"39106":394,"50184":174,"36234":313,"16172":226,"28445":556,"37783":352,"46200":1163,"1627":332,"34685":457,"19196":464,"27618":363,"42115":18,"44616":68,"3050":111,"47305":77,"31024":21,"47638":62,"29944":128,"21278":69,"28896":316,"14432":234,"39300":268,"15460":177,"29646":435,"35439":473,"45488":462,"4307":387,"3957":125,"30111":368,"8631":157,"30214":242,"55627":93,"28365":847,"30863":121,"23031":295,"55688":157,"5295":32,"27646":110,"50113":88,"29344":251,"676":75,"53512":73,"29480":87,"2224":147,"51057":92,"379":145,"56437":154,"30075":114,"49212":252,"14720":174,"36930":263,"29037":295,"33619":278,"17078":233,"21277":615,"3331":468,"53425":646,"56352":289,"13570":321,"56448":404,"22848":411,"49991":77,"47821":101,"5232":251,"56690":214,"13395":250,"30428":554,"15711":447,"34651":381,"40092":606,"30561":165,"36931":226,"643":162,"20585":426,"10921":365,"44511":72,"31342":764,"10703":113,"35506":284,"22935":418,"12217":207,"55193":366,"40991":385,"16159":207,"15100":256,"4":260,"43113":626,"53308":279,"31392":2058,"31783":247,"16266":62,"35082":1309,"9164":276,"11470":51,"20628":54,"49492":267,"11510":380,"51423":123,"52833":177,"36291":410,"20741":250,"15863":296,"16554":79,"38667":713,"8399":179,"38257":299,"13370":182,"9952":112,"389":371,"14186":129,"19406":781,"1968":214,"723":175,"30804":99,"693":68,"42964":92,"26811":395,"27775":667,"15400":329,"22312":170,"35950":121,"35888":314,"22681":140,"22662":321,"40083":529,"8053":216,"36450":473,"16355":60,"26413":202,"42044":339,"2894":126,"34552":680,"54715":377,"2845":64,"8904":242,"3219":119,"2618":610,"3043":80,"52037":84,"43307":119,"29643":228,"46225":186,"18":572,"38035":299,"45910":142,"6428":160,"604":69,"38817":173,"36162":495,"17251":78,"33151":238,"35689":210,"11593":265,"1645":51,"45038":134,"36976":351,"46077":101,"7679":152,"55617":251,"36708":418,"12933":349,"47175":337,"19301":64,"51561":486,"836":68,"8367":207,"9043":465,"16470":320,"56259":169,"6004":146,"31038":331,"50946":241,"34747":145,"41942":158,"9019":189,"6878":182,"10496":102,"27234":135,"33437":290,"29961":501,"14378":85,"7665":811,"21940":72,"36566":238,"50237":41,"30917":87,"12873":141,"2858":286,"21295":124,"18004":153,"9620":132,"52152":185,"43227":367,"25728":94,"21377":320,"12360":457,"17256":171,"25901":96,"1487":243,"34963":338,"6612":132,"51156":433,"33846":132,"5719":600,"36318":548,"30849":318,"43384":96,"44200":617,"141":94,"57423":357,"22640":221,"25553":98,"43806":873,"16056":174,"12032":508,"9763":156,"42341":152,"57125":274,"43753":182,"50185":123,"24790":85,"16343":119,"33915":332,"35998":192,"54211":373,"14308":1521,"25839":509,"25646":255,"12689":116,"4181":174,"41526":591,"45398":697,"39932":143,"15136":132,"52003":115,"4361":83,"55562":36,"25868":136,"52557":63,"24590":73,"17845":209,"9948":39,"32961":219,"48454":58,"11369":267,"34444":263,"4173":333,"2770":163,"51314":103,"37298":86,"24979":178,"51134":140,"36895":131,"4962":415,"46819":434,"46823":745,"13948":301,"11391":615,"4879":72,"25936":203,"26131":82,"11552":319,"37735":103,"31849":48,"15338":56,"24974":149,"24816":346,"20977":66,"16946":504,"18512":68,"38962":254,"56412":123,"1822":221,"50177":92,"963":524,"11941":244,"15911":471,"27128":204,"54541":118,"40336":688,"56181":504,"5274":298,"13947":245,"39580":433,"56509":2086,"15805":252,"10818":693,"53092":88,"38279":180,"47241":62,"41867":142,"31692":371,"47788":476,"28590":143,"29587":328,"9172":92,"47462":138,"44071":251,"26473":177,"15967":105,"43568":76,"55377":426,"2257":321,"12663":231,"30233":79,"13054":414,"32895":172,"51009":250,"1186":288,"45027":489,"55979":251,"21612":222,"9262":268,"52239":916,"19728":538,"50834":1012,"27192":667,"6335":213,"30048":487,"4772":276,"33862":358,"33351":160,"27595":398,"24207":548,"44560":405,"12979":426,"26419":475,"3677":315,"31974":295,"26982":981,"54955":324,"29742":394,"39615":322,"56605":503,"28577":167,"44194":143,"33928":253,"53385":190,"39403":355,"9964":147,"32207":75,"41203":247,"49844":55,"97":309,"25576":169,"50955":116,"16304":265,"19442":135,"38931":100,"20919":201,"11005":99,"5022":89,"3521":432,"24354":148,"14499":380,"26340":178,"44421":127,"16775":276,"33616":133,"48432":212,"13849":364,"12442":574,"48029":795,"2942":439,"50920":165,"36232":148,"17454":223,"29430":147,"2956":138,"49912":205,"18873":63,"11584":84,"33570":123,"12324":236,"29540":98,"27428":358,"140":269,"5712":50,"21631":200,"40497":216,"9234":225,"49119":233,"31711":236,"43395":614,"42189":167,"53685":251,"17891":147,"7668":274,"10177":174,"34795":901,"43853":576,"48497":711,"37656":248,"49046":165,"34617":321,"30424":428,"35033":588,"12378":93,"11387":401,"37438":677,"166":51,"45789":102,"52111":56,"21681":65,"22641":146,"9660":137,"27229":141,"33534":110,"16447":53,"51297":191,"26435":799,"53352":400,"4685":274,"44213":432,"34486":210,"51008":701,"54283":195,"41550":635,"15342":236,"24559":169,"40792":559,"43991":369,"27099":166,"36065":200,"11554":189,"11458":152,"2820":94,"4423":155,"32077":91,"5329":97,"882":224,"9557":59,"32311":146,"36088":124,"42154":235,"32811":517,"14513":254,"39390":69,"20864":491,"55616":814,"23968":227,"2595":450,"16707":519,"20101":347,"26378":358,"37035":316,"44847":715,"31762":149,"47230":223,"49716":59,"31518":161,"42239":121,"57512":167,"21824":88,"24841":73,"25737":252,"37962":68,"7631":96,"37359":97,"40696":335,"53616":318,"2033":558,"47477":483,"48495":191,"3479":314,"11224":466,"15867":329,"43873":338,"25890":330,"11459":287,"50693":177,"48674":125,"2050":380,"37437":291,"47403":196,"11277":201,"4335":339,"43577":149,"53378":199,"2409":99,"32524":50,"56649":260,"29327":328,"565":73,"16801":323,"52802":885,"17249":238,"35301":123,"16965":70,"51272":73,"42444":57,"53810":104,"20788":67,"18037":84,"14870":138,"36540":162,"35388":226,"19647":106,"7556":315,"38950":382,"16582":184,"41678":231,"20157":221,"43936":560,"28353":249,"15010":152,"39748":74,"33541":332,"23078":201,"32519":130,"38887":249,"26322":67,"14623":131,"13508":51,"16513":270,"33571":203,"2384":378,"4497":195,"2594":339,"24004":535,"9990":171,"19337":760,"11467":935,"16812":189,"14604":293,"53455":201,"39665":240,"49011":494,"4405":270,"18773":124,"50747":95,"16330":91,"34604":259,"1458":213,"35908":201,"10470":97,"17325":23,"18835":262,"53270":203,"32697":231,"40252":76,"12963":143,"50707":253,"38355":129,"40853":474,"13692":102,"36365":73,"54292":145,"40258":157,"23297":200,"52353":93,"57160":137,"54540":211,"366":36,"45711":713,"7769":55,"23282":342,"30292":106,"34708":139,"27861":837,"56921":393,"17562":347,"50142":50,"15435":113,"44019":71,"8610":229,"51746":80,"46379":48,"11792":152,"44882":145,"29078":215,"5019":864,"38847":368,"3335":50,"32809":235,"29390":118,"7702":107,"25560":138,"26383":129,"18354":532,"27996":331,"50877":230,"45450":32,"43245":110,"48563":160,"27448":111,"35875":184,"2948":257,"3073":210,"15749":236,"14059":53,"29613":266,"6706":882,"21491":85,"53716":106,"33976":723,"36697":74,"20544":366,"3041":201,"39877":238,"4970":311,"6314":716,"36140":324,"49835":267,"17965":76,"35084":425,"31314":432,"34228":212,"48374":246,"33878":80,"4218":128,"3235":280,"51108":253,"54409":113,"17141":214,"57629":105,"26719":170,"18960":49,"17312":71,"44963":341,"20711":424,"29672":187,"9673":74,"20843":100,"11851":60,"8817":320,"42748":449,"11841":977,"53892":73,"18053":144,"18822":135,"46085":396,"5928":200,"38633":185,"23912":192,"53331":472,"3862":122,"54877":300,"2431":158,"40225":219,"54328":205,"14933":221,"43511":162,"2502":174,"42660":277,"48871":195,"12823":148,"24365":179,"22064":386,"47255":103,"56476":553,"18622":103,"51010":381,"40076":152,"30476":219,"11628":493,"10271":212,"39742":218,"47076":598,"2824":191,"22536":258,"31116":398,"10775":490,"536":229,"22841":541,"14301":837,"33026":216,"43109":46,"8102":149,"17070":411,"23254":493,"18524":496,"51486":350,"12355":210,"16075":554,"17360":333,"42164":106,"20754":70,"36918":718,"10200":123,"46975":87,"52546":120,"42307":278,"3091":252,"51511":105,"37343":255,"14728":84,"42361":189,"41227":81,"30577":73,"403":173,"39732":78,"32821":63,"7130":56,"27260":76,"39968":477,"7467":551,"27563":385,"22798":309,"31359":175,"48400":237,"28048":114,"7951":243,"12108":238,"10677":300,"37528":520,"26238":598,"40671":280,"9496":94,"23401":317,"11214":344,"16306":150,"34739":80,"29718":87,"50806":237,"55322":218,"34971":742,"23516":207,"45412":248,"24968":210,"41841":324,"28595":268,"29301":144,"18294":266,"43510":179,"3513":70,"17471":160,"3807":352,"31265":222,"21799":668,"12975":291,"30864":77,"56497":156,"80":209,"49111":99,"14488":75,"14265":133,"9309":832,"55741":522,"48225":96,"49955":55,"39737":146,"9765":1066,"55206":393,"6216":598,"36456":300,"31313":604,"48630":133,"15901":246,"6880":319,"46816":171,"6632":204,"40969":626,"14824":64,"46031":428,"12336":175,"23665":85,"9659":345,"45565":357,"3488":2210,"40134":147,"10311":515,"15206":255,"8489":440,"27367":141,"1452":202,"27606":158,"15031":647,"22397":149,"7789":508,"52720":68,"32273":150,"53856":317,"10278":121,"33273":247,"26189":168,"397":186,"36400":160,"21005":98,"38220":467,"41172":61,"26805":127,"25977":1527,"28762":120,"40475":381,"32450":249,"49986":133,"17254":104,"39238":158,"37708":155,"44050":103,"37716":90,"30806":128,"39033":75,"46331":123,"14655":72,"46657":629,"40357":171,"16838":349,"10406":301,"31786":255,"31211":620,"37105":107,"54066":162,"14197":289,"30915":132,"43884":148,"9133":115,"32317":175,"44166":302,"1260":92,"6222":574,"3341":160,"31356":458,"32517":409,"30633":582,"36587":354,"34352":693,"43409":958,"14356":875,"3929":511,"30585":947,"10687":547,"8357":622,"38283":506,"47884":808,"39035":499,"42479":239,"40848":187,"31502":799,"39283":145,"45171":517,"17690":816,"32126":272,"23875":313,"27434":404,"27339":94,"18508":182,"54382":92,"48562":202,"20211":371,"21652":409,"47156":278,"25750":142,"4342":738,"31700":177,"16572":76,"11389":127,"50497":337,"24807":235,"4552":254,"11788":110,"48045":295,"4589":426,"3243":207,"21173":426,"36611":188,"5577":381,"55500":133,"50289":118,"13042":301,"38071":218,"32409":118,"44442":577,"24253":162,"49538":189,"48289":157,"37892":281,"36386":61,"30047":260,"40615":366,"21320":57,"16267":316,"44728":138,"15184":86,"39508":40,"32703":64,"25952":481,"55049":325,"922":379,"1858":206,"53103":240,"2927":212,"50426":417,"47259":422,"17949":371,"14467":450,"26598":463,"36681":279,"41798":174,"53707":184,"42496":97,"53120":114,"31527":67,"50217":166,"47338":62,"44939":203,"25295":39,"53429":81,"29465":145,"20601":180,"5950":263,"21990":68,"1655":172,"48012":168,"41519":376,"46163":182,"12152":199,"31998":127,"22982":216,"8717":126,"45491":324,"26171":932,"9057":184,"54917":195,"42309":115,"37628":162,"41109":80,"43702":293,"2114":212,"55268":235,"26245":189,"56358":342,"46791":114,"29995":186,"10412":376,"32587":214,"51951":370,"36751":37,"26068":181,"7573":191,"23320":166,"5819":281,"50488":250,"18916":621,"45701":277,"24810":153,"41487":213,"56721":198,"56628":170,"22009":77,"20986":150,"1084":74,"20961":366,"1443":403,"22212":349,"36934":694,"422":254,"28087":234,"19554":273,"49383":234,"37743":312,"36185":185,"25283":163,"28774":187,"56679":64,"23825":255,"28470":249,"29495":257,"16770":224,"11143":240,"56133":438,"26985":188,"2189":211,"3702":257,"24959":572,"38054":193,"30729":1034,"49483":1176,"18542":383,"26896":175,"39505":473,"16497":282,"49692":217,"40476":351,"7007":320,"23424":244,"25825":469,"38468":192,"33197":201,"24568":310,"50238":166,"10113":185,"28641":151,"23276":265,"1262":774,"12206":502,"38481":210,"43958":137,"1237":182,"42073":429,"57119":366,"53569":352,"36261":416,"22630":255,"44587":362,"11339":225,"46166":306,"49338":431,"31292":259,"8703":425,"54532":110,"49384":60,"18280":65,"38766":150,"26158":142,"12083":61,"436":32,"12437":364,"30678":30,"44855":31,"49284":193,"7703":51,"53189":101,"12457":75,"43280":222,"23726":68,"30007":350,"19897":153,"26813":233,"21406":148,"38276":382,"14309":1956,"47436":93,"7853":132,"3314":256,"18707":463,"20917":87,"39394":208,"18531":160,"590":31,"25852":232,"2393":330,"51201":86,"23718":366,"15304":646,"13065":353,"33771":121,"56013":493,"9102":1220,"47381":374,"15062":122,"443":145,"16833":168,"38804":620,"30902":196,"8254":215,"50786":47,"8869":132,"8327":83,"25708":140,"45485":56,"5053":242,"54135":47,"14770":22,"33143":100,"22390":99,"3581":102,"13413":256,"70":293,"4137":238,"54378":62,"2696":58,"27416":51,"11766":338,"36196":599,"25833":1180,"6634":384,"25905":405,"52530":266,"51834":145,"43355":348,"29823":172,"37922":613,"25124":175,"55208":216,"54764":162,"22827":176,"47991":88,"6267":254,"21279":86,"45665":98,"44451":96,"13988":416,"26364":502,"24062":106,"31303":305,"18792":655,"24041":312,"35826":142,"22229":304,"18967":146,"35488":155,"41113":426,"43492":381,"19268":672,"19885":173,"37166":283,"47411":368,"34426":172,"10201":170,"9114":384,"18972":237,"21538":259,"45660":217,"8393":172,"53320":312,"30189":155,"34322":445,"34261":319,"41150":357,"7800":254,"47644":684,"23454":84,"47519":320,"29794":447,"25486":140,"31603":262,"35671":206,"23520":170,"25125":360,"25453":301,"39946":353,"54090":265,"54314":115,"36713":187,"23663":1978,"19763":1998,"56730":654,"5277":272,"33576":252,"619":393,"23403":208,"36656":112,"20370":162,"31509":233,"33651":145,"43255":254,"30522":92,"37211":196,"44156":401,"17088":235,"47905":502,"51656":118,"7016":271,"5898":255,"29578":211,"43665":164,"47763":142,"55862":239,"22267":109,"43328":759,"9026":889,"18340":298,"49160":35,"28176":227,"23696":485,"2804":178,"31510":554,"3865":153,"19391":441,"51873":346,"29932":231,"8944":285,"34416":627,"8147":774,"50073":242,"46532":364,"42604":481,"14414":443,"34300":416,"51649":376,"35526":96,"47145":98,"47037":129,"57167":85,"32086":132,"21817":142,"31299":104,"53027":282,"26279":459,"39530":251,"51981":436,"21199":109,"48912":190,"47981":220,"37684":246,"1365":461,"53312":135,"36933":137,"24838":67,"49799":126,"53351":64,"13588":149,"18238":272,"18304":181,"18338":240,"32836":127,"12198":343,"42735":174,"34990":317,"49359":144,"27100":325,"34146":116,"24201":92,"43179":174,"38413":178,"40462":109,"8173":113,"37549":191,"55127":558,"54642":208,"2199":326,"44132":949,"50982":173,"37703":176,"56375":31,"37462":131,"17528":85,"21952":175,"16676":975,"33413":268,"36940":338,"15694":301,"53487":338,"35154":589,"55026":1736,"36311":380,"49148":120,"16893":183,"43235":412,"34309":77,"12300":292,"47054":604,"50418":90,"43993":75,"8382":66,"40577":373,"53828":265,"43241":276,"9371":404,"5404":143,"57283":170,"13903":300,"18551":114,"18562":158,"47460":188,"55174":93,"11418":125,"23852":165,"12851":100,"10100":161,"37971":132,"9363":176,"11799":219,"37177":119,"10714":67,"55190":492,"9769":327,"7965":359,"9874":297,"26906":256,"47563":27,"10370":228,"5635":543,"11652":525,"31367":236,"55959":90,"21450":72,"32010":252,"12173":233,"27645":72,"47092":147,"2807":195,"27820":269,"1745":156,"2871":351,"23933":270,"5310":407,"50948":267,"36646":429,"51430":286,"7048":238,"49642":133,"5361":108,"20787":748,"48085":1218,"50518":191,"48697":970,"33055":313,"26656":193,"47457":87,"27111":343,"16844":25,"39500":362,"12305":59,"45529":77,"1569":485,"6690":257,"27425":111,"16297":176,"5994":309,"13488":98,"51634":349,"29313":146,"19771":542,"22291":147,"35226":241,"23771":369,"26369":62,"42920":579,"26953":58,"42961":382,"39507":56,"45076":47,"4441":125,"18362":77,"56545":85,"40898":479,"28552":288,"5832":330,"50314":304,"48264":176,"43371":197,"28880":67,"33585":248,"16118":880,"18710":143,"16645":68,"48903":121,"11719":70,"48198":246,"14544":81,"49937":638,"51409":161,"44756":408,"33243":72,"57374":157,"5568":2205,"35238":254,"49741":783,"43762":365,"28626":207,"11296":231,"19522":836,"11363":270,"48655":324,"8975":273,"3346":137,"43572":273,"37461":160,"18905":182,"21535":305,"35485":307,"54495":437,"17091":172,"42725":248,"25608":78,"32217":354,"52849":343,"16409":268,"7454":417,"38212":146,"13356":597,"17103":301,"25366":1342,"53492":371,"41863":197,"11240":775,"37449":501,"24235":872,"13006":221,"20080":336,"35250":153,"10227":624,"18549":91,"55281":270,"35744":293,"17860":591,"2531":207,"20457":348,"4694":650,"41656":629,"28668":343,"27110":551,"38860":223,"39918":581,"35630":190,"50970":546,"6111":243,"43590":16,"7208":87,"335":58,"1680":86,"52881":20,"7093":100,"52661":188,"8569":103,"56286":117,"52929":107,"18533":1062,"8359":145,"52232":330,"29641":194,"13160":118,"30063":424,"44465":308,"12413":2411,"17495":204,"40091":1039,"23613":421,"2160":382,"48147":293,"12160":390,"24226":372,"44529":146,"31414":263,"51929":133,"12474":517,"14844":586,"31517":464,"40161":315,"49123":415,"44645":180,"1351":426,"55336":94,"33448":367,"31759":225,"10224":285,"6993":173,"44057":126,"16958":167,"16704":1105,"45892":145,"55046":315,"49994":722,"11371":1094,"12431":254,"50358":215,"45083":412,"4221":343,"46399":193,"33856":71,"15395":297,"15077":61,"9096":692,"44410":147,"24528":92,"28274":132,"15858":331,"5524":163,"8150":153,"246":345,"29017":529,"29981":125,"11392":200,"45060":90,"13701":143,"54477":145,"22932":330,"41278":119,"18020":302,"32198":152,"44807":239,"25384":337,"14090":62,"33837":176,"38191":116,"11186":267,"18899":137,"2964":435,"45366":111,"26648":128,"52350":38,"4190":80,"38785":176,"39560":601,"56468":546,"13303":319,"23172":317,"21658":43,"31388":246,"17150":245,"12256":237,"56172":227,"38947":282,"25731":71,"23845":331,"29894":401,"48355":392,"17065":82,"30580":80,"52573":129,"50399":329,"54112":176,"11331":346,"48072":94,"34027":939,"22061":328,"56022":114,"47546":584,"27074":147,"28197":84,"34157":483,"12854":125,"22680":152,"3935":259,"44253":151,"47518":205,"20223":318,"51209":572,"19754":478,"4116":443,"24054":82,"11745":59,"31689":72,"16331":445,"49771":218,"52206":97,"47247":222,"32047":167,"14578":58,"6771":257,"3506":118,"25459":49,"26266":73,"28156":54,"7262":172,"42205":1181,"5289":159,"43467":194,"19313":60,"39837":177,"14659":155,"51853":406,"38867":411,"29114":440,"45337":538,"24385":104,"38499":225,"50147":198,"18579":265,"3034":137,"11964":371,"3872":799,"21568":427,"49701":301,"14475":385,"27180":703,"25937":637,"13693":1205,"43968":126,"23975":343,"20456":221,"35690":168,"10446":129,"27825":244,"33682":190,"8857":176,"18078":123,"29951":256,"3749":122,"3078":227,"17625":386,"54251":386,"41079":371,"9630":423,"21580":366,"53362":77,"45146":176,"48608":178,"35619":450,"48996":284,"5989":241,"616":230,"26504":194,"39890":149,"33299":85,"45396":430,"26073":286,"40066":678,"22659":87,"42404":225,"53603":502,"57287":81,"56451":101,"24205":324,"17081":140,"45428":352,"46585":410,"25565":136,"45855":351,"42530":621,"42769":85,"46994":112,"4637":149,"17952":433,"23713":418,"54114":395,"41635":92,"49861":229,"54247":152,"47623":245,"51662":298,"8882":150,"52436":142,"31160":557,"37595":602,"49313":256,"25047":1052,"7685":229,"55751":108,"41768":430,"3081":478,"28400":250,"6897":1569,"23250":445,"57075":777,"19414":339,"2422":179,"39548":335,"8131":103,"32683":67,"21869":398,"42869":211,"10779":233,"38662":319,"27431":167,"30703":256,"25108":518,"13917":413,"29088":215,"866":88,"8012":275,"41276":194,"3577":194,"6122":277,"29357":315,"48334":172,"27840":237,"27466":157,"29197":55,"30671":373,"51055":278,"55185":419,"36274":111,"43156":181,"19254":463,"38863":175,"26361":325,"25153":96,"11687":165,"42120":279,"2584":252,"11149":86,"3823":217,"51928":197,"40774":220,"56631":153,"41647":308,"29392":84,"12114":300,"5107":294,"42199":151,"13273":399,"13083":264,"35581":136,"26784":116,"33792":201,"22626":209,"5897":129,"36427":264,"14538":236,"5779":75,"23641":158,"57274":245,"42622":233,"25216":153,"17563":262,"2651":337,"52827":254,"43644":150,"15870":93,"13882":590,"41658":138,"56225":177,"47491":575,"1825":152,"49521":79,"47187":105,"46388":707,"26483":166,"39799":377,"51769":435,"2391":228,"8672":417,"33960":391,"27323":95,"11664":557,"34568":252,"14859":270,"6193":135,"46046":1161,"49560":271,"23420":331,"49117":134,"30688":390,"35173":207,"13615":272,"16311":612,"30889":149,"331":262,"39212":288,"56235":270,"18126":180,"31691":327,"156":151,"2149":1264,"52748":335,"27789":280,"28334":173,"16627":240,"25012":421,"37340":133,"10814":472,"23041":318,"23234":172,"39970":503,"30980":310,"55591":59,"4135":261,"5838":263,"45011":326,"55220":644,"38069":150,"40948":594,"32153":178,"18782":298,"2370":59,"11759":75,"50989":270,"47090":179,"9204":244,"16800":82,"23689":57,"5034":1051,"22348":174,"55670":107,"18300":229,"31741":125,"6911":223,"38693":64,"49297":254,"57555":240,"13018":385,"17435":160,"49281":448,"15800":312,"40425":232,"33386":171,"21837":231,"4085":220,"7350":156,"26072":98,"8474":69,"8763":106,"51837":262,"3598":57,"20857":102,"44219":323,"56226":116,"38498":321,"48711":519,"1801":290,"36219":121,"45139":412,"11163":360,"44099":182,"21766":610,"5479":145,"25516":270,"37838":167,"56215":601,"19159":385,"11673":372,"27931":278,"708":274,"38758":293,"2601":1938,"25176":314,"47866":439,"51729":359,"83":184,"28406":350,"120":216,"42777":363,"10488":98,"22925":150,"8943":151,"4662":306,"2289":134,"16374":228,"43078":271,"35644":173,"26869":220,"19229":85,"42411":312,"19287":368,"13551":431,"2976":342,"35498":179,"23021":119,"47032":154,"12155":148,"47843":332,"18666":427,"38060":74,"2157":84,"57036":51,"36780":209,"39439":230,"14227":9,"19126":130,"38942":349,"51513":118,"38429":500,"14721":93,"42658":241,"27620":158,"29477":212,"32719":295,"43357":125,"2111":46,"5663":143,"25990":133,"12076":200,"30573":76,"24752":223,"7547":399,"5368":238,"14466":198,"20099":234,"16196":244,"37577":259,"31404":514,"23439":295,"42047":602,"1510":98,"55006":180,"23524":289,"25764":149,"30783":256,"31576":211,"56441":122,"45531":363,"15933":54,"19619":186,"22499":458,"55338":600,"56618":1060,"48749":377,"20660":408,"31774":208,"6023":312,"39085":669,"16463":365,"28343":106,"34706":346,"54089":439,"28421":143,"28540":132,"25966":365,"22427":238,"20928":149,"23617":115,"9251":188,"39526":190,"3368":144,"40209":83,"39539":119,"2453":347,"36956":186,"46589":55,"49311":155,"29792":86,"36876":137,"51991":234,"54910":390,"41478":67,"4811":124,"29743":315,"57492":200,"25721":84,"47581":286,"7263":285,"13147":488,"40514":757,"52674":311,"53323":346,"8140":74,"40237":332,"14861":123,"24396":528,"9810":158,"50715":445,"47963":110,"18589":91,"43199":128,"27399":148,"46601":83,"3551":85,"22219":475,"1358":157,"20174":90,"37234":264,"41366":136,"2427":269,"30205":77,"29119":78,"4416":113,"27500":303,"10925":110,"45136":251,"44399":173,"4309":915,"7039":143,"41185":251,"20617":78,"39945":147,"55947":314,"37356":367,"40494":267,"5459":360,"10710":113,"14781":235,"5727":66,"27855":486,"38832":336,"36753":71,"27168":101,"11372":51,"3858":462,"41651":190,"7863":226,"42486":35,"5700":189,"15525":367,"53193":65,"8202":120,"23217":81,"36436":67,"3218":32,"9110":182,"30776":156,"3065":184,"13851":199,"6753":133,"22146":152,"11464":233,"38763":113,"17485":191,"42606":103,"24484":290,"32326":212,"27242":187,"22894":84,"20147":168,"27138":123,"27652":200,"26819":102,"32136":245,"33009":212,"11987":275,"21080":558,"40730":475,"13884":78,"56862":418,"26817":66,"30050":68,"39942":132,"10926":70,"22223":83,"18448":60,"54354":90,"17458":109,"46999":246,"11202":71,"21028":159,"15387":63,"11679":90,"44031":61,"31809":156,"15176":69,"11711":56,"43595":141,"49901":101,"21616":106,"26550":105,"20508":267,"9183":109,"32419":372,"37285":309,"35622":294,"6407":84,"9514":101,"28910":99,"13808":116,"29329":363,"44662":322,"23482":122,"26586":153,"27770":227,"56508":283,"15030":151,"31939":422,"31432":108,"20912":91,"2147":303,"5926":195,"8648":86,"12649":334,"55313":345,"43189":155,"18043":299,"54144":170,"24321":54,"48898":122,"33667":327,"55137":182,"8040":323,"18632":260,"27689":81,"55871":227,"20910":578,"5685":628,"36150":210,"37757":125,"9983":252,"18081":433,"36647":72,"9225":344,"51158":147,"28887":70,"7258":289,"43740":371,"28925":169,"41567":719,"47554":146,"40484":288,"39464":237,"31914":321,"18802":280,"32211":283,"29459":258,"56244":194,"42741":297,"27703":251,"37202":404,"52941":29,"46100":33,"57397":81,"37603":195,"35882":939,"14731":600,"44691":610,"28248":463,"29274":1171,"44668":227,"34781":293,"42751":723,"53793":54,"53702":100,"41736":141,"35119":77,"27345":172,"18993":247,"36632":766,"12709":84,"46568":133,"12232":267,"10636":497,"53583":148,"33107":211,"12184":430,"50999":167,"4284":155,"2359":288,"30758":364,"9162":351,"39090":132,"6581":380,"29277":127,"40040":306,"16846":260,"38583":434,"35005":254,"50206":526,"7812":308,"35878":326,"57548":178,"12684":479,"42830":185,"27608":642,"31472":238,"9619":158,"33203":167,"23443":325,"46615":330,"28329":185,"44268":53,"7822":309,"25423":482,"37774":225,"18674":184,"15930":154,"10535":285,"17642":223,"4585":123,"10158":216,"19537":406,"38432":103,"20951":407,"56613":292,"17041":103,"52147":68,"7859":361,"38329":301,"26433":120,"18085":123,"45097":128,"13197":272,"32909":82,"41875":285,"8437":284,"46554":99,"41375":282,"24806":94,"40490":141,"15211":439,"47252":124,"9748":227,"12374":388,"20730":713,"53307":70,"27945":229,"12009":59,"6191":334,"13552":521,"20273":88,"44892":379,"23646":193,"54271":325,"19968":142,"15429":381,"45159":251,"56074":345,"29454":186,"54358":388,"5115":340,"28382":356,"26882":152,"29475":98,"37927":114,"2095":111,"28851":151,"51670":180,"18361":118,"5194":105,"35856":1131,"7839":377,"47603":509,"47938":217,"28135":247,"42485":342,"5857":241,"34788":66,"21414":197,"32203":189,"1839":694,"53266":133,"3970":441,"31596":52,"15086":112,"50644":155,"38008":416,"49134":337,"53522":746,"37861":141,"19373":75,"56059":266,"10717":216,"55875":610,"38569":895,"8331":111,"13940":336,"44627":406,"34234":169,"12989":168,"26942":110,"43394":140,"54982":198,"2539":234,"4526":173,"10160":162,"13936":82,"18000":85,"564":336,"38451":107,"40280":164,"35741":100,"50910":114,"25279":443,"2786":16,"38692":50,"24636":56,"50159":205,"3373":473,"36598":22,"56824":254,"7772":30,"50310":157,"20295":435,"3608":264,"15451":594,"48752":235,"21042":197,"22107":129,"28555":288,"31090":148,"12892":125,"50785":117,"39427":121,"57091":189,"4937":273,"12721":137,"26843":448,"32898":636,"56773":139,"3118":66,"51504":371,"6996":115,"36575":59,"26528":113,"1223":202,"44109":83,"34061":187,"32981":202,"15703":102,"32670":330,"14112":449,"12901":2083,"2469":359,"8615":338,"43273":266,"27144":93,"11399":54,"47219":764,"19667":56,"25183":59,"6624":80,"48000":181,"17901":493,"11021":158,"3087":81,"9168":348,"28465":63,"55636":230,"7958":353,"4216":94,"26265":117,"51422":129,"27487":262,"17600":136,"36736":95,"48679":64,"17513":121,"20777":328,"51507":351,"49778":115,"56765":307,"14144":100,"28960":348,"13122":215,"47937":83,"31495":157,"30088":221,"31213":299,"20175":307,"11955":145,"12053":102,"19131":121,"7006":230,"38051":175,"36549":175,"6859":189,"20657":349,"217":296,"36187":266,"28572":792,"35426":191,"37028":56,"47526":79,"33290":56,"6316":102,"6735":350,"9042":313,"6739":143,"39514":152,"42905":225,"11712":118,"10784":234,"23011":115,"52196":330,"40610":286,"34280":121,"8039":56,"26480":241,"49874":71,"21469":141,"42824":69,"19849":227,"13807":82,"14323":227,"40279":216,"10837":200,"54711":544,"33112":650,"5689":201,"14362":340,"48827":244,"3006":113,"1421":424,"36364":135,"23503":246,"21684":295,"32214":352,"5981":453,"47038":326,"24607":621,"41158":87,"52591":168,"43698":77,"55892":167,"6068":88,"20822":171,"41686":118,"47994":73,"23299":228,"24492":179,"29710":167,"14096":307,"23647":258,"56339":168,"3197":138,"23453":623,"55743":529,"24834":257,"20942":374,"56609":284,"52916":191,"30895":290,"11311":86,"14645":430,"17179":342,"2396":275,"41049":176,"46169":309,"55523":90,"54794":610,"26357":283,"41207":241,"317":271,"48764":200,"7805":404,"44638":256,"41952":1035,"45224":164,"50061":242,"22461":110,"727":261,"41209":168,"50111":160,"38820":154,"2085":168,"10055":396,"56905":420,"54929":321,"27058":96,"30362":185,"17564":436,"16990":281,"18819":246,"37029":180,"38568":311,"20233":206,"31345":180,"5017":257,"1505":187,"53223":366,"45768":119,"41554":106,"23093":48,"14999":306,"46456":442,"45913":251,"37915":137,"56796":122,"29568":449,"50368":179,"24770":279,"34406":382,"22726":471,"42026":474,"39979":123,"53139":383,"51838":384,"39425":595,"33253":373,"24715":619,"11148":331,"24013":647,"50670":486,"49268":1055,"25396":271,"4256":123,"35138":169,"16130":250,"37300":243,"11065":131,"39418":141,"16381":226,"5826":225,"56519":282,"6062":326,"21903":107,"46865":109,"38772":108,"47412":207,"48886":188,"20924":459,"11805":165,"38975":856,"35971":249,"14057":81,"27724":207,"36494":129,"24139":147,"42101":96,"47035":119,"23612":150,"47137":81,"10692":299,"38601":40,"15723":824,"34732":157,"4234":312,"50046":332,"32162":120,"19939":157,"22154":343,"20555":116,"2444":180,"31155":57,"45207":136,"32278":519,"56249":237,"17405":1370,"17121":376,"45408":565,"8995":161,"12454":434,"24775":262,"33260":163,"24811":451,"47052":282,"30229":229,"17144":271,"44381":158,"96":155,"1990":354,"44521":67,"11084":463,"9258":161,"51766":108,"56288":67,"36033":1165,"33985":317,"24422":399,"7206":429,"54122":130,"30637":116,"44174":266,"23315":456,"27605":2034,"24949":380,"28179":386,"5306":977,"33312":579,"8192":314,"5574":260,"14458":182,"16870":601,"38857":783,"53226":423,"30258":178,"3605":193,"22741":120,"11029":187,"49785":351,"39738":252,"26575":504,"52080":89,"25238":186,"10455":230,"15109":356,"15306":81,"3594":286,"45070":114,"15987":134,"15508":188,"53953":350,"28962":207,"2980":92,"18506":527,"26635":263,"53229":138,"3151":200,"6386":345,"44729":156,"57597":523,"48894":64,"4859":318,"48418":195,"26596":1414,"27695":274,"34581":429,"991":361,"17728":64,"38761":373,"56202":193,"43760":231,"9428":140,"19445":237,"22971":208,"54300":625,"46526":155,"31995":104,"43392":557,"27072":341,"8655":242,"9328":212,"1393":325,"30930":66,"6831":484,"27321":264,"37121":317,"44034":259,"48391":267,"7497":81,"14896":310,"55923":182,"29396":169,"46365":387,"46372":136,"33349":164,"4205":132,"11024":316,"24144":116,"35354":192,"914":406,"43862":804,"5335":237,"14810":199,"46716":153,"7112":68,"45960":125,"21945":216,"19921":162,"32754":569,"39897":65,"48678":176,"7097":87,"12356":397,"26822":242,"22218":1024,"33646":13,"18191":54,"46745":474,"2485":294,"4439":407,"51640":103,"40121":105,"9147":179,"19775":382,"19971":160,"56552":252,"12371":94,"40381":146,"44798":152,"2818":280,"5314":297,"18252":419,"20685":540,"8912":193,"17202":182,"12051":400,"24313":163,"39030":426,"41048":312,"55737":228,"26362":113,"46017":645,"26633":361,"45291":123,"39373":128,"21329":221,"45658":82,"11074":399,"24910":300,"44723":233,"42007":481,"30393":752,"52503":209,"12291":429,"37516":314,"21613":224,"23699":398,"16380":149,"15648":230,"49056":495,"50602":149,"15756":346,"28724":536,"34900":628,"12534":173,"20479":173,"49314":275,"39910":124,"44583":371,"47953":740,"39156":364,"27732":204,"50838":62,"41816":244,"46201":470,"56090":231,"44571":705,"1953":216,"45059":340,"15442":396,"26864":826,"20573":277,"38728":135,"57257":532,"32968":382,"43212":270,"31667":654,"9975":224,"13721":516,"29185":316,"26767":341,"16153":267,"10658":322,"38865":353,"33948":181,"44609":75,"6152":480,"13457":812,"8947":786,"47155":30,"31089":191,"22579":636,"7930":149,"45850":74,"25212":201,"47351":282,"27357":193,"12798":157,"13663":208,"31716":107,"47341":114,"32976":241,"25076":424,"28503":212,"23416":176,"24898":175,"291":139,"38855":292,"55572":271,"22426":249,"16124":300,"38465":140,"42692":85,"23032":347,"48362":167,"6954":522,"40941":109,"56947":456,"50712":194,"5788":198,"11894":140,"54757":272,"52182":135,"20129":11,"10531":92,"10276":91,"22790":240,"39581":209,"24461":393,"5485":179,"3279":245,"17426":269,"57405":506,"16277":667,"27162":217,"32093":147,"54912":160,"51997":301,"30218":184,"6989":235,"7024":103,"53937":247,"19007":180,"24618":678,"56147":95,"705":119,"42310":186,"1798":81,"35773":166,"52669":343,"52870":223,"33546":98,"40778":202,"50705":481,"19127":515,"29028":206,"49504":373,"4746":260,"29104":245,"13655":204,"38076":146,"39233":144,"46320":123,"20580":213,"34474":290,"57071":123,"23892":237,"309":290,"25338":322,"3327":735,"50297":142,"22787":166,"40001":495,"195":200,"19876":276,"44425":369,"40650":151,"48304":268,"12021":693,"20407":277,"17245":321,"45381":184,"26347":78,"12400":353,"14610":149,"50995":377,"39639":185,"22873":562,"43937":326,"51299":763,"43044":68,"6765":220,"53359":281,"10072":99,"12187":411,"49511":186,"7529":335,"1695":501,"16977":215,"22239":165,"35347":354,"29724":371,"98":111,"20811":233,"14735":502,"40257":678,"21094":90,"26536":265,"44618":358,"43181":283,"54351":126,"42095":781,"27412":471,"23769":313,"40412":236,"55164":209,"29661":237,"44679":89,"23530":410,"15915":96,"54480":151,"25106":252,"34013":155,"22463":964,"14405":62,"5223":94,"4795":239,"6491":462,"3838":510,"47398":250,"15783":355,"41926":160,"11111":93,"36397":78,"44212":189,"48917":248,"50231":87,"47806":110,"45442":217,"16517":261,"24901":134,"54220":192,"40667":133,"22876":329,"27525":350,"20298":234,"48718":196,"35375":505,"11278":324,"46782":263,"50675":127,"49685":137,"6814":281,"24706":188,"33319":245,"30038":372,"39833":167,"43835":85,"26513":411,"54484":664,"11969":628,"53506":214,"18465":209,"15277":106,"23759":126,"28507":279,"26089":70,"19020":572,"16046":203,"42480":236,"42168":398,"57561":159,"4315":173,"42908":295,"43358":307,"10724":791,"52583":178,"53004":210,"21044":193,"49622":727,"48024":243,"55385":243,"34441":208,"12939":346,"38573":231,"6283":299,"6708":296,"22327":410,"31962":462,"22655":543,"40550":377,"16520":412,"5360":255,"2576":285,"21043":241,"32636":267,"15677":128,"52414":262,"43007":158,"26368":428,"48027":185,"4822":336,"56055":365,"7226":166,"9532":258,"40510":212,"47521":184,"40089":54,"55176":873,"46669":139,"9359":74,"3152":215,"54259":286,"47286":231,"20412":259,"6084":176,"23367":43,"4624":220,"45791":616,"38385":170,"19889":208,"6325":236,"8793":328,"50053":125,"23198":293,"56718":340,"55024":108,"52185":107,"14686":509,"29407":181,"49792":369,"26631":201,"44745":929,"1391":197,"12603":170,"12105":406,"43469":175,"55474":133,"8310":231,"18015":358,"12163":207,"28931":202,"9671":203,"45837":121,"44079":299,"51441":217,"17711":118,"1729":75,"41859":304,"21868":147,"16398":121,"51440":193,"44878":302,"48627":118,"1535":145,"7504":110,"53651":173,"52145":268,"5123":331,"13032":236,"25323":404,"1410":108,"39430":107,"22380":296,"40938":186,"18578":125,"52608":171,"49743":309,"29712":136,"17729":120,"22961":591,"39992":378,"56866":415,"4100":146,"24857":917,"47723":157,"27730":294,"27316":169,"45526":187,"5207":511,"11127":172,"10808":212,"30884":260,"5974":208,"10430":85,"36747":222,"40784":144,"45138":189,"4261":160,"44929":451,"3713":121,"17727":84,"53609":85,"22593":663,"34753":105,"30084":538,"30250":282,"54507":165,"41290":246,"13743":367,"6192":117,"34066":112,"32415":438,"27266":139,"20613":379,"37082":57,"22429":106,"19669":129,"12765":112,"2631":173,"48008":121,"29576":209,"50539":705,"46291":299,"42453":291,"7064":242,"29403":266,"1085":144,"21727":187,"28193":342,"38723":520,"28611":365,"35110":137,"24908":241,"270":376,"55087":639,"17266":343,"22230":67,"51999":551,"14224":208,"22658":112,"8323":103,"43436":90,"34513":449,"53162":143,"17324":107,"40750":1068,"10241":242,"39234":193,"28612":317,"28358":217,"19048":426,"31081":310,"43276":332,"19088":402,"26622":208,"22335":207,"10752":215,"904":104,"52683":41,"16271":104,"47701":254,"57469":118,"35968":489,"39172":268,"14600":184,"18414":242,"1760":113,"21803":226,"13363":491,"48504":541,"11269":493,"32615":777,"9698":434,"42348":228,"18098":677,"42337":322,"31009":348,"42378":151,"13546":179,"42253":239,"21071":135,"30445":61,"45528":202,"19496":195,"2055":75,"25609":151,"22529":192,"38244":51,"29423":42,"44921":274,"30431":175,"4737":249,"43684":413,"51050":428,"13456":493,"54866":271,"4817":119,"45403":378,"2432":177,"3940":198,"23369":403,"39601":289,"10707":110,"31323":302,"4573":292,"25918":195,"4086":400,"21688":27,"38174":308,"16123":213,"30179":82,"35140":292,"14443":300,"55903":142,"43327":145,"38600":113,"13203":150,"36384":450,"55188":102,"17851":451,"50561":90,"8166":132,"57351":141,"34443":403,"57038":226,"37739":73,"41627":127,"40260":286,"10538":225,"54538":295,"18893":388,"13744":333,"54812":323,"8388":569,"48005":388,"29409":368,"40135":215,"42603":192,"23151":288,"36227":298,"44356":170,"34250":338,"44856":228,"16608":141,"53985":13,"23683":572,"39161":238,"44461":409,"20366":68,"34525":60,"5601":309,"13828":169,"20997":244,"32424":226,"35118":50,"21715":261,"11253":993,"32538":109,"18560":63,"516":82,"57419":214,"55484":54,"40635":73,"18013":202,"52731":352,"27227":148,"50337":527,"42084":307,"49925":469,"12618":114,"37840":108,"7669":918,"15809":141,"7057":171,"19956":239,"7234":159,"41064":219,"3306":127,"17235":209,"35798":381,"47482":404,"32864":264,"26549":351,"36130":180,"29605":303,"21126":163,"22118":195,"28072":161,"9097":594,"35754":86,"13579":124,"18418":148,"51764":140,"15384":59,"15465":85,"3307":104,"42540":147,"7055":77,"24632":390,"46779":110,"55815":370,"57545":111,"11626":262,"43379":277,"19702":118,"24483":217,"14406":299,"19629":279,"16625":218,"20382":195,"56694":462,"10462":174,"39583":96,"36297":169,"46704":118,"32888":240,"35740":224,"31037":216,"4257":97,"9317":212,"10407":114,"36104":430,"51159":335,"34016":265,"40451":182,"47786":132,"11083":262,"54190":104,"36944":119,"34704":185,"17208":148,"37181":108,"48094":194,"47199":372,"21317":114,"23611":146,"48616":412,"10322":321,"31482":141,"7776":303,"45632":103,"54799":169,"32403":143,"32408":193,"41282":585,"32247":445,"56659":235,"13372":275,"20127":93,"14954":180,"9853":123,"11746":199,"6051":134,"14449":122,"11064":443,"15124":583,"28038":370,"34986":307,"35853":484,"49745":398,"26037":528,"32725":690,"39490":342,"16291":139,"43764":386,"21629":1161,"5762":318,"1219":209,"18116":61,"4770":143,"13767":51,"56871":58,"9996":48,"54349":71,"37839":57,"46296":99,"49738":235,"42018":180,"23651":535,"15307":322,"16589":55,"15150":339,"53232":247,"33357":185,"45141":314,"18072":310,"38736":183,"41361":178,"56720":278,"6008":301,"27578":334,"31834":914,"4615":121,"18056":608,"20914":149,"39379":284,"6837":156,"24660":283,"31449":231,"474":403,"56671":183,"451":352,"39457":296,"49571":228,"9191":215,"24363":506,"23695":152,"26457":158,"45692":324,"15294":283,"30719":409,"6625":260,"50152":778,"17195":227,"29997":435,"5968":184,"30399":73,"24961":289,"22851":173,"3972":52,"37255":208,"10567":201,"37677":168,"51824":312,"30647":158,"24569":135,"39428":83,"17712":640,"36945":121,"4403":197,"49624":327,"22765":381,"41877":59,"19514":142,"23137":398,"52099":410,"8616":474,"33131":317,"51954":210,"11861":158,"671":160,"55711":226,"10034":144,"51286":503,"34996":513,"38943":308,"34656":118,"46441":69,"16540":458,"43136":523,"57314":85,"43236":79,"54534":125,"6889":498,"4043":66,"7306":64,"43984":87,"11828":368,"44282":66,"31357":558,"7232":650,"4544":346,"28354":248,"39308":167,"39982":169,"26804":324,"34806":172,"2167":143,"45144":200,"7102":104,"34306":282,"2946":165,"43524":173,"41157":62,"42343":368,"53358":197,"3567":129,"17843":167,"31806":554,"5344":169,"32066":258,"23586":136,"9621":90,"46710":300,"36482":87,"28076":289,"35181":475,"16816":156,"26038":361,"12857":247,"39197":352,"9797":409,"27819":676,"33311":95,"1040":389,"14290":173,"38655":753,"56125":339,"32127":169,"1934":126,"17619":243,"54357":222,"48921":881,"40896":94,"37312":269,"24978":127,"36538":455,"27617":176,"21157":237,"18172":400,"4382":398,"37508":152,"19695":96,"3734":194,"23425":1029,"24736":232,"37353":417,"39786":178,"55983":302,"53556":553,"24052":147,"35676":210,"25570":767,"42565":88,"2405":230,"51131":145,"4583":100,"45417":454,"8425":101,"51663":185,"45331":190,"46452":217,"691":238,"22907":214,"17380":577,"41063":78,"32712":203,"17321":363,"15147":100,"48208":73,"14620":318,"33633":259,"30817":244,"15877":261,"35270":269,"32847":203,"2724":232,"12920":97,"49718":208,"44727":147,"47704":1298,"38938":222,"21395":200,"6644":178,"43912":208,"18665":58,"16556":118,"40269":111,"35503":164,"1136":695,"37849":123,"1852":66,"40933":206,"26614":111,"28897":232,"38147":81,"12261":375,"34570":173,"42635":82,"23659":114,"46062":50,"20883":63,"46293":401,"14326":246,"31514":73,"42971":274,"13061":178,"47":853,"33747":573,"30260":456,"28785":352,"6168":349,"48349":905,"52702":595,"1761":178,"27230":288,"27385":183,"34113":98,"20491":217,"19518":125,"33286":277,"1292":344,"48111":57,"52400":325,"36114":247,"16723":222,"16576":410,"20418":66,"15753":160,"3572":618,"14455":274,"18392":84,"24442":97,"32508":260,"51102":109,"6149":288,"33325":485,"36015":153,"37077":207,"18323":474,"28309":100,"1665":326,"5282":147,"38376":173,"744":81,"13226":92,"43566":158,"36188":360,"19758":101,"45951":129,"26532":440,"46918":350,"29509":79,"21930":136,"50713":117,"35041":497,"33060":334,"8134":199,"25226":210,"31248":150,"57591":802,"36760":398,"16669":220,"2218":147,"174":367,"5200":135,"23700":127,"18101":242,"13623":31,"41597":183,"28842":237,"56594":305,"52439":575,"37342":303,"41544":136,"48274":271,"41683":111,"44103":337,"44138":358,"33484":179,"39469":192,"11694":44,"27892":219,"13436":439,"48359":198,"24905":305,"2985":231,"57228":123,"9357":263,"54350":595,"53521":203,"31858":115,"37969":227,"3385":424,"40953":661,"50688":164,"46308":189,"8220":449,"38672":309,"55831":67,"44664":187,"18655":113,"32866":115,"3267":416,"45220":537,"1540":266,"40519":397,"24458":232,"9455":228,"11443":226,"40630":161,"6806":513,"30006":156,"1870":118,"52721":159,"35540":389,"34742":451,"57438":64,"1020":248,"56383":480,"51817":218,"4247":36,"1764":294,"12644":235,"46438":311,"22024":323,"24620":170,"44378":206,"32455":130,"25739":105,"17549":215,"46806":210,"46302":314,"24184":286,"50649":78,"1468":222,"19488":284,"28804":711,"36997":217,"24776":517,"56755":285,"3671":54,"45883":1157,"44865":1135,"47618":166,"39826":134,"22067":216,"55478":542,"37754":155,"41493":231,"51187":82,"2308":342,"48517":277,"20556":49,"37012":296,"15415":299,"40152":291,"16854":71,"26205":540,"53887":276,"24040":425,"54973":136,"39402":180,"45517":910,"45807":134,"25636":329,"25301":143,"29537":185,"40904":731,"37961":405,"10741":124,"33451":197,"17304":159,"50087":65,"24948":212,"28637":310,"22056":120,"4329":71,"49967":91,"27286":90,"9503":275,"28602":519,"37947":179,"33038":248,"56177":146,"31418":135,"44027":421,"10237":293,"19678":338,"52639":201,"19874":170,"29955":191,"32930":742,"6":260,"37641":255,"49515":340,"3439":1340,"34159":299,"53635":139,"31815":317,"19207":364,"35913":141,"27050":169,"51023":477,"44623":574,"20219":163,"45085":311,"28990":291,"23291":220,"50822":83,"44619":533,"47601":345,"48529":550,"9758":312,"24035":334,"1168":628,"6221":808,"38806":217,"15972":558,"36552":553,"35471":179,"32918":348,"54075":355,"57566":327,"57197":570,"10650":187,"56562":92,"31710":345,"45541":253,"45192":83,"25617":86,"37687":161,"13368":989,"41020":344,"46974":110,"11109":96,"11336":508,"32648":176,"5161":198,"8262":120,"24388":250,"39563":173,"46322":80,"18870":185,"36609":152,"5513":134,"2643":213,"32979":322,"34427":168,"16735":94,"52262":108,"40299":374,"26356":336,"52029":72,"20768":126,"25988":176,"26054":302,"3752":59,"52651":708,"49490":320,"7412":99,"14774":138,"44113":119,"22425":409,"52510":480,"1159":346,"49289":289,"37228":184,"28524":376,"34798":150,"49968":226,"12439":274,"31484":345,"54983":213,"10664":416,"52033":300,"21060":345,"17030":250,"30826":130,"24268":156,"24716":225,"30450":178,"27583":109,"54529":678,"13733":58,"28517":120,"42537":113,"31881":208,"205":299,"47160":221,"31924":667,"12280":366,"23002":126,"39164":211,"56253":163,"28894":326,"46890":107,"6986":470,"46877":203,"56268":189,"21900":222,"6229":80,"38484":59,"30077":230,"448":297,"36901":181,"2590":173,"1096":524,"37478":273,"21643":338,"5167":240,"38322":347,"4024":253,"32347":135,"51583":139,"18464":892,"20389":182,"21381":148,"33641":365,"33573":621,"41038":305,"42706":85,"23795":225,"3641":383,"16639":101,"34885":260,"54567":169,"44686":122,"13":261,"29808":280,"15537":153,"1754":579,"32220":131,"35019":171,"53545":348,"17788":178,"11046":287,"54888":200,"39155":742,"19027":145,"52980":159,"35446":95,"54074":512,"11108":140,"46916":373,"11784":55,"55113":74,"4203":421,"40940":346,"46680":284,"25992":233,"2760":115,"20269":166,"12498":102,"21249":31,"50242":145,"14787":552,"34050":213,"32867":94,"51916":133,"38221":125,"36526":48,"56304":180,"26353":151,"9684":67,"3032":43,"27418":334,"47006":231,"57028":207,"21696":278,"52610":140,"49892":161,"23024":199,"6373":185,"50758":155,"35778":94,"50342":315,"46375":465,"11755":182,"18093":347,"6610":128,"54660":139,"23772":106,"40942":396,"21323":128,"44462":407,"15596":143,"5597":331,"28709":285,"54310":160,"11943":85,"38764":62,"9967":115,"43184":104,"38991":113,"16464":178,"36277":71,"45333":197,"53849":104,"19994":49,"55931":142,"24319":209,"12583":207,"209":128,"22738":224,"13501":228,"16350":434,"53829":332,"13116":178,"27816":103,"17130":55,"4925":104,"54675":213,"26952":248,"18761":466,"42221":163,"9017":387,"38751":241,"24407":256,"22649":166,"38268":206,"34559":262,"21594":243,"44650":95,"36050":215,"10908":328,"368":76,"2548":259,"41636":186,"37542":252,"9161":156,"5929":425,"2701":284,"29584":219,"26898":237,"1042":193,"17492":153,"56540":319,"48066":347,"52197":274,"5510":156,"17416":341,"25566":426,"36709":117,"746":57,"17042":109,"9111":66,"50757":190,"13949":108,"46439":253,"7515":65,"22560":216,"45379":148,"23493":177,"54375":237,"37256":250,"21644":535,"753":264,"54419":194,"7000":97,"32190":328,"7552":131,"36996":285,"20648":413,"31497":78,"54989":217,"29453":138,"25135":151,"48787":261,"6358":176,"55261":70,"55587":61,"50974":115,"9152":196,"4649":142,"10929":186,"49394":242,"41560":188,"23737":99,"36204":144,"15472":82,"5879":256,"45926":538,"40846":907,"26640":663,"52977":672,"45429":524,"38231":410,"38649":109,"53882":240,"31073":277,"55882":377,"40245":240,"16565":342,"34330":231,"35125":280,"50939":171,"21244":676,"26336":381,"27265":218,"37386":618,"12429":139,"7829":135,"47103":78,"32541":599,"50079":225,"41976":214,"13466":294,"24276":174,"32088":208,"43867":193,"27677":247,"30014":201,"49983":172,"39534":235,"18321":163,"210":42,"40302":395,"4156":238,"54289":366,"32561":236,"4022":57,"34303":297,"1763":314,"36804":88,"19498":296,"33867":327,"21709":314,"9683":242,"2742":352,"54582":308,"42363":643,"28703":213,"43174":119,"41075":892,"12279":173,"29878":286,"40608":428,"50082":477,"49544":269,"7916":215,"12246":238,"40282":335,"49059":248,"35589":206,"29745":438,"45977":721,"864":144,"50000":151,"17460":230,"57622":196,"11461":154,"52680":254,"11054":183,"26127":72,"22716":912,"4209":399,"28086":75,"8420":334,"20453":148,"1592":164,"5708":134,"3274":243,"13329":202,"25970":160,"7443":68,"43350":554,"19709":322,"27683":225,"8933":154,"8618":162,"52816":286,"41618":125,"9266":344,"25595":264,"24449":253,"1442":134,"15785":282,"27721":274,"11120":451,"35025":147,"55763":339,"33365":152,"37662":507,"38085":302,"13087":317,"29688":496,"6201":219,"39751":377,"50753":67,"7461":139,"7397":228,"6940":349,"46728":78,"4912":133,"49246":124,"56378":86,"26011":134,"33982":209,"29214":124,"15425":292,"3587":118,"52036":397,"40005":105,"28083":106,"16436":169,"40438":183,"10362":121,"27709":373,"14980":739,"41578":448,"5173":145,"11613":478,"14656":212,"41313":139,"7777":143,"5352":73,"46667":157,"17744":662,"38261":158,"14581":779,"20603":992,"47747":747,"14534":62,"42671":132,"5203":105,"10263":70,"2488":409,"11226":124,"55775":101,"57356":281,"27328":215,"44073":148,"28655":82,"40789":84,"12132":188,"44903":85,"26187":481,"1355":74,"9486":213,"4693":406,"16825":224,"10556":120,"29023":401,"55487":38,"28961":35,"39173":280,"43703":150,"43799":212,"34577":40,"24154":58,"5146":130,"29284":572,"1611":216,"15159":350,"20960":164,"11361":184,"51137":113,"32641":390,"15680":173,"20431":451,"32559":148,"9555":187,"15476":55,"55189":164,"56828":409,"55327":403,"53315":288,"51683":345,"16968":335,"37768":400,"49062":342,"3501":345,"46287":476,"57161":336,"38670":281,"49436":177,"50110":558,"36516":58,"45606":252,"36935":278,"39206":91,"36426":157,"7212":170,"19822":185,"32245":598,"27864":170,"56902":69,"44169":132,"45872":154,"11538":268,"4896":90,"23501":135,"4990":449,"25492":276,"48190":292,"8831":725,"40128":177,"48547":254,"56651":51,"17584":220,"29150":382,"26202":165,"10432":296,"49868":54,"38317":262,"48140":322,"35606":268,"6232":269,"35326":238,"48127":168,"5121":714,"39396":129,"31200":194,"26434":290,"52229":299,"10536":117,"25865":272,"18199":162,"9685":234,"17783":334,"24032":627,"28482":73,"28652":344,"44682":399,"16144":439,"50105":536,"17918":573,"8426":431,"45229":376,"53808":349,"40691":406,"15603":449,"52184":634,"16219":266,"20029":527,"29343":457,"15302":106,"48910":188,"19141":150,"42736":174,"49082":161,"15237":137,"37543":601,"3944":523,"36967":329,"19469":284,"28527":792,"13426":390,"14853":336,"31270":196,"54537":412,"13094":372,"6961":314,"26258":276,"51732":125,"17083":90,"23223":103,"48844":83,"42091":386,"43633":250,"8849":68,"41880":160,"21055":330,"53542":84,"36167":175,"6121":92,"47178":55,"5769":250,"27052":190,"43629":357,"5261":425,"10449":328,"56633":304,"45499":190,"1628":314,"10526":593,"57284":254,"55015":195,"14984":127,"17291":442,"14599":468,"6573":280,"21294":69,"4017":392,"20793":179,"43578":360,"49602":389,"10308":355,"52784":578,"10898":100,"26005":239,"46968":322,"46269":160,"479":70,"54082":645,"53477":77,"3912":166,"10186":300,"21374":252,"26726":254,"8617":166,"25611":262,"7867":306,"23196":853,"3711":303,"17092":306,"48297":126,"44314":192,"54542":181,"54771":10,"43155":256,"19674":184,"1860":287,"55551":364,"39406":193,"47634":391,"15382":715,"6269":736,"16256":234,"4545":82,"704":177,"46430":93,"21737":355,"35468":144,"45426":195,"55797":163,"23158":105,"29112":171,"48570":186,"16191":196,"25569":123,"8195":148,"36195":79,"32008":66,"16523":555,"16221":116,"2253":263,"19377":232,"57564":299,"22301":360,"46661":394,"52971":404,"32235":514,"751":281,"5103":342,"53593":191,"36317":104,"6593":279,"28168":1935,"22698":740,"48018":194,"13684":430,"49784":315,"28045":113,"8160":86,"22889":123,"53733":66,"22669":345,"943":172,"39675":94,"1504":111,"35363":88,"5063":102,"42796":65,"13484":408,"41934":79,"2002":159,"43695":198,"1557":505,"30727":439,"43149":184,"5581":333,"48211":313,"18557":125,"24900":159,"55687":77,"47148":287,"47897":73,"284":150,"13703":325,"41449":80,"34891":275,"8622":206,"32000":290,"37284":167,"52806":286,"21676":226,"52589":235,"30094":93,"7798":190,"14279":866,"53963":266,"5523":223,"28404":135,"20115":316,"27731":244,"21050":201,"12795":115,"39997":204,"5470":204,"38177":199,"46210":343,"26342":334,"8231":190,"3271":178,"54414":384,"37521":91,"25236":474,"29597":498,"26251":152,"49133":319,"45230":78,"18576":98,"1809":191,"44695":358,"41946":39,"33767":81,"8008":406,"57142":79,"23255":136,"805":113,"12711":149,"2185":573,"10763":378,"28396":114,"4828":336,"6591":316,"50145":243,"10667":668,"22031":355,"35614":230,"40626":366,"13555":533,"32626":577,"3320":288,"45113":182,"54938":227,"31550":389,"43294":434,"28324":475,"56251":1665,"37540":460,"47469":456,"1851":332,"9024":568,"55367":255,"1190":111,"17545":299,"3980":477,"45745":109,"43095":57,"41469":191,"11617":217,"44806":136,"50320":437,"45713":206,"36347":241,"36613":149,"23273":179,"32558":475,"10544":149,"20212":590,"45588":176,"17239":163,"37209":101,"19739":237,"19630":77,"12544":158,"39299":207,"50513":27,"17046":245,"34203":310,"739":150,"44292":303,"47527":71,"32009":62,"44048":159,"7217":181,"52210":117,"50233":426,"19291":160,"46207":71,"46468":192,"17943":275,"51880":427,"25261":120,"22095":318,"560":277,"4529":418,"3539":96,"19277":241,"13582":208,"37696":141,"33826":128,"1926":362,"40456":51,"5995":182,"14891":140,"52691":38,"52117":68,"19737":75,"49275":486,"54023":157,"3849":114,"55151":87,"8999":358,"10441":121,"54094":120,"24340":199,"4546":258,"15363":212,"19491":80,"45452":95,"9427":65,"6901":152,"3509":158,"27196":158,"38273":270,"34851":136,"17402":211,"47450":141,"21732":154,"57316":150,"714":178,"51240":282,"17654":373,"29368":242,"40158":44,"17890":153,"7274":197,"27852":218,"33145":387,"26432":180,"47426":393,"24579":1316,"44968":869,"1416":579,"26998":185,"344":1128,"27163":234,"1598":411,"43911":164,"38407":229,"9142":318,"38404":327,"299":470,"41773":209,"51248":424,"52472":1332,"3366":251,"13512":258,"3004":344,"2092":216,"38996":44,"32824":383,"28261":406,"17414":208,"11573":341,"729":164,"45818":81,"50427":320,"32160":375,"24527":163,"6959":245,"9431":82,"11239":92,"41527":193,"16909":772,"20218":176,"49154":337,"56131":204,"21926":95,"32518":549,"52102":152,"40176":143,"48724":392,"14454":375,"34906":341,"14139":327,"55534":353,"974":207,"8681":143,"23690":149,"8911":48,"35792":149,"47578":335,"821":68,"24282":584,"15679":227,"998":395,"6750":318,"16778":130,"35598":104,"55734":107,"21527":174,"43353":88,"21693":102,"6302":220,"47513":94,"51591":406,"50440":236,"51114":96,"10028":337,"52189":99,"29717":278,"49213":231,"19646":363,"44201":130,"50828":89,"16914":357,"31064":96,"31965":49,"14815":77,"42753":326,"50530":109,"42977":180,"1380":146,"28866":65,"47335":412,"55660":430,"45972":261,"13813":143,"11961":214,"7066":794,"53851":119,"22020":212,"6987":843,"466":69,"56121":217,"31780":297,"12880":200,"38872":1016,"32869":124,"28073":265,"5713":176,"24349":29,"12646":191,"778":275,"12204":497,"43408":242,"25027":156,"47399":468,"56844":302,"41901":160,"11868":173,"19486":158,"3619":229,"25127":93,"41516":264,"50287":158,"17364":449,"21920":197,"17408":95,"50962":197,"7378":79,"51190":67,"37658":184,"54621":286,"28605":69,"2369":148,"21026":149,"29296":141,"51120":344,"6613":339,"45018":249,"15579":79,"2044":311,"33569":545,"31355":472,"26638":449,"15892":202,"55930":670,"35299":51,"22855":298,"54393":244,"33373":310,"29549":110,"7278":165,"49841":249,"32500":128,"41540":144,"40468":914,"23885":102,"11521":138,"54340":187,"12327":66,"37038":223,"46179":259,"15301":101,"49159":62,"43049":447,"31946":250,"56114":525,"19861":182,"1017":214,"29635":468,"18079":178,"36594":199,"9754":169,"26077":154,"5887":240,"20515":69,"46921":179,"38858":80,"31373":150,"26286":58,"29679":139,"53873":69,"21587":70,"44374":54,"24601":369,"44313":244,"45390":407,"16334":141,"598":273,"19577":215,"3113":1109,"47242":619,"1742":302,"36783":173,"4659":386,"8279":618,"1432":626,"17310":538,"5728":193,"29610":237,"11705":195,"48620":211,"49457":187,"31446":137,"47065":283,"52364":63,"4142":80,"44176":391,"21938":252,"27188":461,"44249":393,"46141":73,"16222":230,"44043":643,"48748":162,"35538":366,"40540":154,"23101":216,"17885":238,"51926":208,"46943":200,"4131":274,"23623":93,"27371":244,"4114":287,"13470":205,"16035":283,"21563":219,"52252":876,"18623":175,"56064":165,"22753":305,"32907":351,"9010":133,"19654":106,"24070":85,"21609":60,"24043":127,"40236":329,"40557":353,"31826":134,"47804":81,"33694":91,"38981":191,"198":250,"56966":220,"11436":96,"35311":287,"36343":122,"48603":158,"55588":185,"33970":563,"13562":167,"14926":103,"4751":126,"12113":107,"35297":206,"45357":161,"57517":229,"31773":191,"8439":144,"27676":277,"9104":175,"49714":423,"25694":213,"53055":79,"52582":139,"36191":131,"44078":111,"55409":281,"56018":315,"7092":154,"9493":202,"28543":130,"38299":229,"23389":343,"45502":285,"1567":254,"43329":470,"19271":167,"30418":760,"17171":350,"26678":432,"33728":161,"11655":629,"36008":54,"20970":326,"12876":318,"20595":187,"41792":561,"8363":135,"36238":115,"56336":523,"25141":358,"11231":82,"3334":508,"34344":235,"41420":586,"45663":452,"4711":375,"7247":336,"34290":238,"31283":380,"22389":97,"1527":301,"8483":159,"2181":111,"38890":201,"49098":301,"7546":46,"41040":254,"36664":115,"27610":440,"35613":252,"21614":198,"20512":113,"7413":147,"32194":351,"38377":344,"33514":122,"39385":371,"46957":254,"41392":143,"39985":62,"2480":159,"7957":124,"5783":195,"50809":151,"27675":410,"8217":550,"33408":238,"14724":162,"34982":150,"44870":322,"11431":116,"28205":104,"37614":109,"42063":98,"13745":93,"36497":49,"33495":181,"17753":144,"49049":207,"21436":72,"3194":209,"10835":812,"54782":368,"56119":96,"31426":255,"19716":439,"14373":252,"55469":345,"50798":213,"46671":585,"10797":294,"13847":227,"19640":1374,"17466":423,"5272":371,"27076":96,"1992":348,"5129":142,"54570":124,"54445":64,"22960":203,"21298":351,"35028":58,"24341":96,"15259":67,"53950":85,"28001":521,"7369":148,"32757":268,"45441":239,"14116":171,"32776":145,"28809":241,"41579":75,"31852":181,"50028":109,"49935":287,"40342":88,"49729":121,"12993":66,"51112":230,"33583":201,"12944":144,"31729":244,"35806":107,"57208":273,"637":96,"45346":1313,"45933":210,"32528":159,"3415":717,"44568":194,"53380":241,"21934":132,"41917":160,"40592":297,"6678":1777,"52581":215,"40856":60,"56674":325,"36551":242,"17672":179,"2472":67,"44972":215,"25711":107,"17723":149,"33781":140,"21270":245,"26200":94,"32859":130,"16805":548,"3715":120,"26237":90,"32370":217,"51955":50,"27830":260,"46776":89,"31611":50,"32828":90,"43901":168,"33056":52,"13089":187,"35841":610,"46500":246,"11901":155,"9662":337,"56711":93,"37836":378,"26829":200,"15986":437,"2519":207,"47555":476,"2757":668,"6280":188,"48972":205,"6846":214,"1964":161,"52799":136,"116":508,"11097":264,"17241":385,"9886":346,"51839":243,"34144":228,"8813":157,"37119":655,"14756":146,"49894":58,"48965":93,"30734":89,"2797":191,"42235":200,"29472":195,"27043":247,"53383":157,"41965":101,"47441":197,"22195":190,"10099":93,"36341":89,"17685":78,"54193":240,"9329":192,"46548":236,"51007":309,"33185":93,"55397":506,"15496":217,"53746":102,"48372":320,"37488":893,"22361":425,"8164":325,"18917":178,"41286":312,"34759":244,"54127":324,"45554":312,"41176":208,"5913":326,"13179":226,"21501":136,"49858":122,"46022":266,"11882":524,"36504":162,"42855":480,"42827":119,"14577":191,"5110":147,"48930":250,"20610":198,"15535":125,"39763":103,"45750":294,"937":196,"38891":92,"51277":85,"13117":242,"47070":256,"21893":313,"52646":287,"31071":205,"52779":335,"29711":310,"52019":118,"37940":152,"6552":227,"24421":179,"25447":277,"52522":753,"44751":353,"24113":239,"54620":47,"30632":281,"6429":131,"3075":68,"42842":161,"20847":1160,"15471":129,"22074":174,"57018":150,"8603":503,"11388":369,"30277":316,"54509":315,"25339":81,"23630":179,"55873":98,"37544":134,"11080":252,"39503":248,"31984":59,"56240":242,"14357":276,"44565":126,"46263":112,"41981":124,"22206":173,"54815":55,"57345":163,"55624":266,"26409":889,"38379":149,"6475":310,"50734":225,"34768":132,"35487":240,"27708":103,"45566":203,"8255":280,"16518":641,"18516":624,"55994":220,"42717":150,"3238":268,"12806":266,"51566":160,"28784":127,"40177":260,"1267":148,"53275":418,"11433":705,"11028":257,"23864":147,"31646":239,"56512":110,"34881":106,"1154":255,"36707":448,"23783":126,"32248":211,"5036":586,"30706":141,"10932":109,"29846":78,"19833":109,"42526":194,"45898":187,"36724":511,"57593":318,"41341":270,"482":207,"43549":125,"281":231,"51757":120,"8658":122,"52497":637,"20408":215,"21370":141,"18559":280,"55648":325,"24909":46,"40528":111,"42826":232,"27850":322,"4634":300,"34169":205,"25315":187,"34598":83,"12710":114,"32074":207,"42290":407,"4052":104,"2554":308,"26611":141,"22714":312,"6942":40,"8798":84,"7050":187,"42711":378,"7806":781,"26464":187,"12945":383,"51538":166,"26610":382,"33816":541,"42111":280,"36003":277,"43891":156,"8832":235,"18051":179,"57347":101,"13970":93,"35126":214,"24251":69,"11125":99,"30732":164,"45753":99,"18854":248,"46707":120,"43450":114,"13889":388,"4067":447,"35206":450,"11695":655,"50225":236,"7922":917,"53587":215,"6836":171,"26352":154,"23134":299,"20895":119,"14336":182,"6497":292,"18149":187,"8710":182,"16743":434,"29308":494,"5506":251,"33411":300,"13062":158,"18887":186,"53319":86,"23242":450,"54669":67,"4750":405,"46191":88,"25777":48,"33909":349,"42677":233,"1976":69,"43480":170,"29117":75,"47681":677,"22444":201,"30525":105,"32195":647,"2404":198,"26436":311,"8459":62,"56719":120,"57072":126,"56368":801,"7792":171,"20305":415,"7414":236,"12123":155,"21838":82,"8847":187,"4678":180,"11750":185,"3164":269,"6375":111,"35944":236,"49328":320,"51830":358,"32503":107,"40481":149,"1209":216,"10380":66,"37529":51,"39256":173,"19290":96,"36287":188,"40929":508,"30371":449,"14733":100,"19632":335,"42994":259,"1908":145,"16022":226,"26807":86,"15777":164,"24290":122,"29190":95,"40399":84,"54268":1098,"57375":132,"18471":286,"31918":200,"40751":251,"45920":151,"27361":139,"45317":72,"22566":66,"36055":153,"53976":132,"28188":181,"256":415,"33057":240,"46088":281,"44738":244,"7492":142,"51911":46,"40006":438,"43585":451,"7179":55,"19501":173,"16734":298,"56521":233,"28055":68,"16609":537,"26218":261,"57422":420,"8941":845,"55615":196,"52035":90,"16455":1251,"30886":271,"53729":284,"24995":143,"52728":286,"4461":38,"43439":171,"24246":142,"35735":174,"15647":73,"46977":185,"31941":249,"44630":199,"17740":101,"3772":111,"27210":156,"33015":73,"4597":63,"25659":122,"22979":1208,"5853":450,"35557":149,"1735":251,"7304":146,"53489":509,"36244":226,"13460":201,"56855":230,"55045":442,"23464":581,"50927":235,"37873":557,"32314":110,"43125":259,"1335":98,"5561":274,"32186":124,"731":102,"50300":19,"1642":340,"21291":139,"31276":80,"9582":70,"54160":181,"5009":117,"17023":222,"1683":107,"31607":170,"17758":155,"20709":75,"20714":395,"34347":244,"3592":318,"48265":74,"29520":122,"31926":110,"22015":867,"25972":499,"32406":311,"26429":76,"14754":239,"56791":104,"36517":224,"24635":348,"15598":166,"21455":185,"20916":57,"29431":416,"6777":56,"44955":256,"37758":69,"38150":242,"50382":257,"33456":361,"24343":154,"27706":112,"50652":187,"34396":220,"14783":109,"1604":288,"22757":198,"32709":105,"24305":76,"14130":93,"9631":57,"31302":388,"54758":211,"42866":262,"14707":68,"30266":73,"5251":575,"5059":139,"47595":438,"52332":673,"30071":397,"19034":216,"15968":114,"4741":472,"4466":199,"27282":190,"52050":88,"4949":254,"10075":156,"46949":464,"43923":272,"54047":84,"40598":200,"48636":134,"2053":52,"12776":135,"48490":59,"2475":69,"43404":380,"29614":171,"43855":612,"56751":102,"10226":373,"29399":159,"38041":71,"34879":66,"18320":72,"15890":69,"38224":166,"13694":187,"19466":281,"11343":299,"16079":242,"51281":78,"22878":374,"9409":127,"51333":430,"24813":71,"37375":166,"56171":363,"38781":200,"43323":254,"10583":226,"22972":131,"45860":233,"21221":128,"15945":93,"11596":170,"21326":487,"33718":136,"35768":133,"28697":247,"38555":228,"45501":138,"20318":104,"19119":161,"13296":233,"44086":275,"19582":190,"45627":289,"45285":626,"10346":259,"33740":251,"48078":263,"45084":149,"46723":138,"23342":143,"37398":132,"51371":175,"25299":261,"42332":397,"14213":79,"24326":124,"51753":258,"2885":149,"13468":79,"15736":145,"5564":251,"32310":190,"14490":224,"44092":166,"28273":166,"13075":121,"52026":181,"37789":112,"49522":476,"15795":150,"763":182,"18561":86,"6275":453,"9156":1072,"50253":43,"24494":119,"52047":122,"10480":108,"37902":214,"34292":77,"32734":354,"29460":268,"23610":472,"126":541,"8504":215,"34243":209,"18363":79,"41106":232,"6746":129,"47271":174,"34526":270,"48695":216,"15326":198,"1144":302,"34246":100,"14471":50,"13969":187,"29750":61,"30167":79,"29282":231,"28118":296,"29118":1116,"45760":60,"29030":89,"45287":261,"15499":96,"37535":161,"42771":141,"52979":114,"53427":110,"918":134,"3932":88,"56415":136,"52863":101,"44996":333,"9976":276,"24314":140,"12813":388,"31294":196,"42273":211,"49412":302,"4432":107,"5141":917,"45368":665,"32505":616,"55422":449,"31969":69,"43555":148,"18148":111,"4621":115,"15341":194,"8304":97,"50357":122,"56503":111,"34240":223,"53986":536,"33065":367,"12373":201,"53909":117,"16285":1494,"2207":443,"51872":236,"31777":294,"11686":277,"37868":426,"52791":322,"46173":172,"52193":129,"54818":308,"24937":109,"56970":636,"14028":126,"2380":75,"39443":1020,"17913":152,"24379":406,"21602":783,"45482":59,"34737":49,"18909":192,"20520":167,"47655":398,"11530":502,"14765":1014,"15198":305,"36402":411,"42810":299,"56586":108,"7148":388,"49101":160,"24012":147,"12144":383,"53456":266,"7410":238,"4723":185,"7699":161,"30134":257,"34017":172,"56034":316,"6501":262,"6092":421,"7601":418,"7570":572,"57140":629,"46553":199,"37724":158,"13919":123,"22208":194,"38848":190,"3750":101,"36560":58,"34161":115,"29966":69,"6507":84,"3387":153,"46590":72,"39454":137,"53293":123,"34321":75,"52635":101,"45685":217,"48777":249,"15310":102,"42422":211,"34236":153,"51930":724,"45063":382,"47689":520,"55406":308,"37678":473,"43085":269,"14642":169,"12508":325,"56834":183,"39973":209,"52559":272,"24654":211,"1826":92,"18501":100,"16119":189,"41014":214,"20217":90,"27927":86,"51549":137,"31585":267,"36224":142,"21888":192,"29864":205,"3857":147,"53785":429,"50496":149,"39938":142,"8834":203,"12537":219,"75":156,"45661":196,"52768":541,"23907":204,"31907":114,"4677":194,"53221":298,"30190":102,"42130":352,"20633":595,"49852":236,"38923":223,"52140":131,"15222":380,"29336":127,"29660":145,"51932":296,"38653":235,"10110":132,"24149":251,"22472":261,"16588":423,"15478":190,"17686":105,"46874":191,"38912":279,"34170":80,"37837":101,"12401":167,"46098":173,"22356":191,"24119":184,"10969":181,"4282":195,"28385":153,"47908":209,"31300":213,"106":65,"35818":142,"34508":55,"7893":82,"54286":360,"25808":70,"48337":135,"34721":336,"38964":121,"8182":411,"51542":340,"43413":1277,"12991":89,"56929":120,"3207":114,"45909":111,"29533":457,"24224":123,"1646":164,"7662":221,"29235":71,"44275":487,"1619":262,"42685":100,"31616":257,"2628":137,"33674":583,"18230":166,"26947":59,"8484":128,"41832":181,"54857":267,"16663":56,"31363":473,"43077":481,"37447":290,"41806":27,"49375":382,"54880":151,"27809":173,"46071":275,"7068":291,"38646":412,"16375":322,"32472":69,"53918":85,"54787":170,"42020":122,"48708":480,"49037":117,"28078":463,"49650":206,"5113":180,"27261":185,"55678":385,"447":449,"54508":95,"48176":98,"19648":168,"39169":345,"43333":493,"31142":415,"22409":759,"4521":461,"54572":187,"12377":162,"25864":63,"51243":145,"20108":119,"19421":464,"23841":202,"8069":161,"31754":334,"57491":203,"38776":299,"50234":299,"16718":357,"15025":154,"5875":143,"37021":137,"56319":160,"39477":131,"44567":331,"54213":261,"37642":314,"18128":118,"31141":176,"25350":197,"17164":123,"49709":258,"46383":375,"29970":61,"36308":137,"29269":88,"18167":157,"37278":42,"30848":155,"16643":72,"32324":211,"4485":174,"29443":139,"21479":94,"19561":169,"18420":352,"19041":321,"41031":56,"46476":158,"41422":118,"15761":266,"12555":257,"27327":154,"37268":190,"30054":128,"35015":117,"28548":190,"39339":117,"30926":87,"14273":45,"38756":82,"10662":98,"52648":63,"39018":169,"37418":115,"5197":307,"21774":205,"2258":162,"3225":214,"57475":61,"8479":354,"48326":130,"3787":417,"47695":301,"17745":198,"22098":86,"37842":121,"53332":280,"14140":277,"46182":226,"26939":103,"13023":75,"34099":518,"1176":176,"6949":431,"40072":414,"40333":231,"34749":448,"51084":134,"28371":380,"9308":611,"10688":192,"13544":74,"42038":154,"30875":363,"44350":235,"33895":180,"44107":260,"49356":368,"16237":145,"6992":164,"19221":192,"46869":89,"42906":669,"23141":131,"7527":130,"35731":476,"13237":147,"30329":393,"12750":269,"10163":595,"30169":348,"18461":75,"24866":469,"44331":513,"39988":164,"28244":52,"38469":140,"45917":169,"26597":253,"28136":236,"4841":257,"52879":200,"48882":161,"39541":302,"42359":102,"46300":211,"18094":320,"13774":222,"6334":125,"31397":160,"4253":250,"28856":44,"40509":69,"17119":153,"36369":536,"54376":138,"9167":177,"11216":1001,"5849":98,"38004":125,"28566":97,"19161":218,"38144":684,"48609":72,"1283":60,"30153":269,"54315":248,"16431":1113,"53870":256,"3347":206,"56126":277,"44355":236,"53928":149,"14360":373,"34456":150,"6795":105,"17410":227,"33188":207,"10537":107,"24874":212,"38546":282,"12310":377,"57023":162,"981":285,"7510":286,"27401":392,"14219":763,"40845":369,"5212":149,"28256":83,"48642":98,"52236":40,"4902":862,"31703":670,"1623":91,"3263":381,"41702":490,"42346":222,"50901":401,"56136":175,"7827":293,"38869":175,"16606":86,"4076":69,"50252":238,"48501":172,"13342":175,"41368":270,"53690":264,"1340":225,"33309":134,"35262":217,"35429":332,"39366":582,"11323":64,"50334":158,"31007":106,"8612":60,"12713":190,"48364":145,"13399":286,"8508":170,"39387":214,"49820":188,"56801":106,"17508":561,"31144":168,"4171":144,"41646":132,"42766":174,"54499":114,"4068":265,"36146":273,"21086":93,"6848":589,"29321":115,"14271":328,"24262":108,"24709":114,"54332":222,"34682":131,"44216":448,"21016":92,"26874":291,"34115":186,"56620":162,"45936":319,"38096":124,"15578":261,"3814":274,"21767":810,"36235":192,"692":57,"41399":150,"31549":168,"43905":118,"3424":17,"4138":59,"17996":65,"34893":63,"48790":380,"50752":268,"39719":213,"27783":258,"52553":292,"39570":264,"45595":176,"50404":185,"31100":60,"31203":115,"49606":100,"40392":174,"42124":636,"49904":142,"46135":223,"17173":103,"26871":202,"34719":273,"17632":124,"12619":92,"39879":200,"19407":416,"27759":246,"53330":824,"35973":112,"18438":203,"39978":452,"48598":191,"20542":158,"55004":174,"39038":181,"46579":81,"20421":174,"1607":204,"16072":154,"5288":104,"51595":222,"41835":822,"6285":283,"31949":392,"40593":103,"5654":757,"18659":167,"5924":249,"34565":129,"570":148,"17668":129,"48071":59,"22674":432,"22328":141,"28352":189,"14723":252,"43622":811,"12812":139,"10368":270,"21153":95,"26593":181,"32132":84,"39941":91,"57097":227,"52624":297,"2387":75,"37203":96,"37822":83,"50847":112,"10119":90,"22057":111,"42345":64,"10582":114,"8950":61,"49846":84,"47990":126,"19399":147,"48333":562,"17782":510,"52427":308,"41549":137,"49269":156,"16855":97,"26042":278,"46748":97,"31137":756,"1639":197,"46408":342,"50472":141,"2728":417,"31243":239,"41752":356,"39132":114,"17470":794,"25635":176,"55494":75,"11944":157,"3687":416,"7375":277,"34198":208,"6291":208,"43438":273,"28562":422,"16261":166,"11951":130,"27581":275,"3295":449,"13185":93,"43969":79,"8356":138,"13702":192,"18374":100,"2761":109,"27817":133,"10635":52,"21744":69,"37423":94,"10897":48,"7455":44,"14982":181,"8744":212,"49197":540,"9777":137,"51730":223,"33501":263,"5120":295,"24743":244,"20402":186,"6790":448,"43723":291,"39630":135,"35027":192,"25749":355,"4923":204,"25116":116,"34723":39,"44935":159,"138":509,"14165":124,"44379":261,"56005":116,"18298":210,"49732":409,"23045":115,"9446":218,"10599":208,"4170":301,"10776":303,"48444":75,"30320":291,"7042":248,"16898":244,"13518":1103,"27248":479,"19920":256,"45336":137,"51641":116,"57632":302,"12938":267,"34838":445,"15545":209,"16411":164,"7996":298,"40679":318,"55554":382,"54020":164,"27001":511,"3247":175,"25085":160,"23363":157,"2723":135,"35720":138,"9021":691,"52207":131,"3665":80,"50006":297,"20954":185,"44765":129,"39329":161,"25293":320,"20663":161,"37400":509,"23097":271,"32729":584,"11678":210,"57511":523,"18045":191,"4299":206,"55702":242,"49470":237,"41162":376,"21048":217,"8473":62,"33114":72,"11291":59,"8991":206,"32240":478,"44475":243,"39510":235,"32858":680,"45492":155,"11669":249,"18804":248,"9405":117,"19552":157,"4263":97,"16774":297,"44523":190,"5388":77,"50219":126,"3054":199,"35088":107,"42415":39,"48628":162,"43962":74,"48635":597,"44711":330,"19881":237,"16307":142,"20570":248,"32036":90,"24330":72,"5296":240,"48863":92,"26824":266,"33420":223,"41972":879,"42459":143,"12906":102,"1747":551,"14617":257,"10234":429,"51814":285,"15495":1056,"17674":335,"53406":211,"36376":120,"28154":323,"31330":82,"8042":148,"33565":597,"52841":190,"35898":85,"50589":166,"40994":167,"25989":100,"51681":75,"489":207,"38309":154,"30541":301,"29071":197,"23919":159,"47318":250,"50903":396,"2139":40,"37214":220,"23967":81,"44354":103,"34385":224,"37944":99,"52479":303,"6853":106,"14310":116,"20839":204,"1002":52,"30350":249,"15568":282,"10579":115,"24536":134,"49184":188,"34368":273,"22785":346,"9761":130,"9868":439,"36045":200,"13614":240,"55252":229,"52790":382,"6170":198,"19835":224,"25669":338,"54504":191,"48430":178,"51157":405,"54460":792,"40934":226,"43655":529,"15115":547,"51311":267,"49403":524,"53264":327,"38707":452,"30560":320,"54344":149,"20264":131,"56697":149,"14401":358,"811":177,"8365":161,"44144":355,"40051":400,"9046":98,"45943":173,"36442":205,"26790":91,"5092":392,"47945":71,"28916":421,"27450":268,"15517":48,"31712":231,"8003":198,"41482":260,"30033":289,"14099":85,"25781":309,"36089":246,"8970":249,"42797":475,"33587":202,"27958":170,"12450":349,"26086":362,"34153":345,"30282":276,"29036":222,"19531":741,"909":102,"38420":390,"21177":293,"21565":96,"7519":61,"12044":326,"50001":159,"10739":515,"48410":164,"11675":328,"13975":113,"54007":261,"11348":266,"4824":161,"18971":665,"53693":195,"53929":304,"12202":184,"40460":167,"4145":230,"20414":114,"28736":277,"56197":74,"10127":243,"29360":151,"28403":280,"7764":335,"47451":418,"15830":198,"5976":324,"36865":160,"28362":93,"26330":359,"49763":234,"45046":229,"1145":205,"11553":180,"39780":346,"1605":143,"29806":45,"1552":727,"34197":188,"46175":736,"38753":328,"28485":194,"1712":139,"34194":166,"8408":245,"9787":123,"43998":197,"2273":462,"20941":228,"39809":230,"25093":483,"44261":152,"27719":325,"31112":207,"56389":137,"51496":635,"52300":383,"28020":410,"28692":298,"37785":212,"57281":61,"29032":47,"22376":65,"22795":314,"29625":106,"22140":123,"2241":79,"3130":47,"20940":82,"48633":86,"39674":49,"43132":58,"56962":101,"52837":226,"11315":171,"17125":91,"37457":65,"2775":95,"9264":111,"36720":981,"22672":143,"12447":339,"26055":120,"36812":83,"46804":111,"35316":92,"14584":280,"43427":328,"22996":163,"51755":100,"16558":149,"11249":196,"40692":93,"26280":284,"15754":198,"7694":294,"6926":200,"44597":462,"48165":273,"25554":139,"34134":869,"10442":368,"44299":67,"37773":264,"41582":179,"44463":281,"10807":639,"55874":208,"30148":84,"41709":262,"32952":181,"11483":179,"6317":483,"13009":80,"56853":236,"4480":88,"24547":152,"6542":280,"3150":262,"52629":292,"45112":398,"32761":59,"37510":334,"57481":68,"42665":255,"24367":100,"13811":65,"17045":964,"15683":244,"1514":182,"15981":339,"49520":173,"18962":256,"29203":128,"48056":423,"28397":281,"17039":375,"42293":374,"2487":115,"30352":113,"37167":62,"47319":67,"4321":113,"29349":267,"31048":600,"3883":197,"30443":177,"48907":116,"17966":246,"22319":73,"8978":147,"1656":47,"35387":245,"35552":135,"45315":462,"35141":155,"19568":477,"39602":127,"24627":85,"23956":357,"53301":537,"20343":218,"36024":369,"10042":179,"3614":246,"15081":399,"47672":261,"29165":195,"333":115,"50610":82,"38550":256,"36952":129,"38137":134,"7228":255,"26943":119,"54695":155,"27272":327,"26764":181,"20179":168,"26630":330,"55144":169,"52351":134,"41680":653,"56560":283,"34583":223,"613":176,"14611":156,"54359":241,"33207":47,"30905":344,"35235":642,"20062":433,"30365":200,"48717":250,"6766":422,"3031":297,"48637":140,"6531":337,"29478":351,"51113":57,"55247":414,"9008":90,"38195":312,"44020":473,"27507":128,"18789":187,"8951":192,"29531":368,"5024":79,"13576":145,"44139":126,"27020":236,"56398":283,"31190":189,"36344":135,"43514":124,"9852":60,"25123":339,"35081":245,"43401":142,"29968":55,"49621":153,"9398":115,"2743":94,"49468":106,"55966":104,"13760":505,"5761":460,"7525":563,"32169":580,"52835":156,"38029":242,"54514":156,"26009":93,"51302":133,"34663":651,"20328":83,"37326":126,"37267":368,"46018":281,"52420":107,"14696":319,"38252":78,"50030":56,"45521":186,"49842":405,"9501":64,"34877":183,"23809":76,"41344":315,"54026":441,"48813":568,"12560":594,"50736":596,"11490":644,"997":367,"12937":206,"55116":488,"48207":297,"51060":182,"5051":175,"43053":205,"6385":257,"42902":155,"7575":439,"7942":215,"22442":234,"37646":287,"22485":173,"52156":57,"52333":132,"56239":207,"47091":206,"55426":298,"22309":194,"15497":284,"16125":164,"24126":234,"26463":118,"48200":208,"20090":255,"4869":203,"10248":120,"56809":337,"6378":97,"54829":159,"52242":378,"4914":376,"42838":156,"37594":239,"20734":218,"18625":141,"27237":190,"36123":108,"22519":356,"55000":119,"12475":115,"18046":92,"23679":102,"23942":204,"8238":234,"40275":376,"34934":614,"44832":54,"42019":158,"57189":46,"35845":102,"51973":86,"11631":97,"15667":195,"31477":165,"16117":186,"54883":489,"10755":157,"53834":119,"51402":192,"15949":179,"35376":414,"5073":86,"42756":102,"27499":150,"51407":219,"42420":80,"46677":62,"10645":249,"50919":211,"48905":293,"38805":180,"23934":201,"10675":286,"40830":341,"29043":61,"27006":181,"26688":645,"56514":199,"24454":121,"12552":125,"54185":126,"52588":105,"45007":715,"11027":95,"20713":209,"51537":79,"41018":63,"50568":329,"33836":467,"18029":350,"11921":209,"23924":61,"51702":163,"55257":56,"26684":945,"27423":184,"55168":283,"10914":244,"11778":548,"5643":212,"19767":283,"22245":118,"45245":497,"1050":360,"39775":329,"36994":359,"44967":493,"13428":119,"683":121,"54780":475,"19773":361,"47391":367,"19147":267,"23347":206,"17240":401,"14807":655,"23600":82,"51588":184,"20644":132,"5961":194,"22314":136,"661":564,"37369":257,"45504":285,"434":141,"16915":289,"25629":958,"17396":172,"38945":450,"53895":157,"32509":295,"11070":377,"43047":176,"48299":96,"1434":116,"6568":307,"32810":285,"51186":766,"12025":366,"38419":148,"12726":422,"28798":131,"28155":161,"38398":284,"15267":204,"49604":83,"31215":149,"6874":166,"6673":174,"24512":162,"51816":177,"23777":412,"5606":245,"39590":72,"12999":67,"8940":347,"19572":212,"4407":202,"6140":66,"7293":122,"31487":90,"34018":232,"17633":65,"15044":346,"402":189,"15163":56,"30463":139,"2659":223,"29991":88,"20918":161,"14208":382,"31970":257,"53283":225,"37424":304,"26486":154,"1833":207,"16768":589,"36006":222,"15975":159,"47081":271,"3537":279,"35603":159,"36312":283,"4044":309,"29869":142,"12529":290,"34037":248,"36986":250,"48169":282,"40700":56,"12019":526,"1204":161,"6903":76,"29983":293,"46":284,"26039":106,"28286":208,"45000":218,"51760":648,"27348":419,"40214":353,"34590":144,"26031":52,"12572":145,"1081":325,"40736":151,"20548":170,"27529":636,"52154":443,"41914":182,"39747":170,"25035":282,"36782":218,"2640":732,"48241":68,"28913":396,"16017":50,"11484":170,"8800":332,"25064":68,"29281":183,"23824":560,"24212":382,"41846":274,"1985":101,"1987":328,"38953":99,"45029":156,"17773":130,"19470":113,"37106":183,"42993":217,"40644":381,"29992":240,"4392":481,"51899":94,"27901":163,"9254":57,"23562":310,"51338":296,"35978":150,"48621":149,"52752":153,"21113":93,"50170":182,"54173":271,"55264":71,"14594":209,"18730":96,"41001":102,"31118":190,"38734":95,"47344":146,"13906":261,"22069":97,"20284":29,"22943":113,"28104":133,"399":110,"23534":142,"21585":351,"14077":150,"41672":107,"18088":219,"552":195,"44446":241,"13516":179,"20136":144,"44905":244,"617":134,"50071":666,"44771":55,"1069":317,"1264":159,"21746":116,"36606":189,"25441":224,"56745":241,"52336":154,"24894":130,"8127":322,"20074":206,"28267":294,"12411":108,"9032":56,"9655":154,"2399":119,"20944":99,"4946":150,"3008":103,"44917":197,"36949":145,"20381":253,"40385":677,"29986":218,"38577":263,"49238":290,"21432":536,"49503":254,"9540":209,"5451":66,"38044":133,"9539":163,"33800":145,"56396":378,"23473":262,"45416":336,"4413":123,"6189":144,"12717":286,"51384":161,"51655":264,"5431":241,"38133":808,"15260":532,"51053":494,"29552":276,"23730":282,"21925":220,"1546":153,"44494":109,"24307":235,"42315":144,"9972":300,"52404":355,"26201":508,"10146":334,"13798":220,"20073":95,"50506":571,"45358":188,"10130":283,"542":636,"2497":435,"34210":52,"50070":108,"29654":421,"13605":240,"21707":88,"12940":131,"30285":133,"14318":234,"2768":504,"8215":144,"49662":90,"7615":192,"13248":23,"31968":188,"51458":127,"39013":247,"19878":147,"2023":101,"40397":143,"18261":113,"48406":212,"4732":95,"18529":165,"42177":359,"6947":192,"52494":344,"3570":371,"23281":67,"42819":374,"16474":93,"47691":1466,"9839":1776,"32880":117,"38003":441,"53269":123,"51482":270,"44343":171,"57113":1648,"22458":334,"24283":150,"51138":284,"388":218,"22678":138,"41854":263,"25804":156,"47308":546,"25391":234,"23505":193,"33938":134,"7219":117,"47989":347,"36163":121,"38531":89,"40932":435,"22793":415,"21578":96,"47666":134,"39320":85,"8223":157,"55713":133,"28800":91,"42934":253,"18968":30,"22627":176,"37654":133,"45211":141,"7584":189,"27745":65,"37570":89,"7396":331,"2024":297,"7637":221,"51802":264,"48957":153,"614":212,"25413":309,"14440":232,"13256":133,"8587":85,"23311":156,"11067":224,"24999":136,"16682":240,"22331":395,"51548":125,"47869":124,"35774":121,"29603":248,"45321":516,"40906":339,"7339":294,"11383":178,"43896":139,"37995":193,"35289":120,"3371":136,"41675":137,"8325":140,"11913":202,"27253":65,"40335":111,"25330":451,"31093":138,"21287":155,"42572":104,"36383":100,"12622":202,"3199":39,"3140":1074,"17354":455,"14865":488,"48856":561,"30553":189,"28307":330,"26749":227,"42042":144,"43813":66,"54058":277,"43478":326,"1207":167,"42139":271,"36638":209,"38391":122,"33295":172,"51260":264,"17908":55,"49276":159,"52776":196,"31469":269,"442":742,"28698":108,"49054":172,"5964":642,"22829":146,"34618":283,"54322":395,"40862":89,"19284":207,"2262":64,"11516":478,"41698":207,"47783":228,"46609":214,"51088":207,"17973":413,"33783":114,"21275":306,"57217":363,"35394":92,"2093":99,"5647":277,"12723":87,"7475":100,"53915":455,"42058":237,"42923":171,"48525":267,"17297":337,"28085":272,"11702":149,"47097":499,"13020":215,"10719":215,"47040":218,"37674":127,"4618":459,"12847":245,"10428":156,"43776":108,"43875":223,"20229":70,"26247":301,"23998":272,"14851":100,"54662":427,"4588":86,"40530":134,"12196":127,"7782":147,"17865":363,"7154":53,"45205":366,"45624":93,"11937":225,"1730":55,"17541":337,"55346":204,"40916":928,"17047":193,"3769":63,"23294":163,"20432":429,"53086":260,"51910":140,"27273":169,"35050":56,"38538":152,"52880":68,"9073":370,"24146":119,"44753":149,"33749":225,"46075":48,"57565":430,"23007":292,"22913":327,"12976":166,"18548":363,"45369":152,"48256":163,"4995":284,"13284":153,"934":91,"21293":203,"57486":175,"2096":185,"25403":115,"52906":112,"855":112,"30207":322,"35910":166,"5159":101,"17385":46,"13230":53,"35472":69,"11030":63,"37561":163,"13626":70,"49918":63,"55077":335,"47727":233,"25170":59,"11827":220,"45212":57,"27991":59,"41055":58,"36202":71,"33613":209,"20563":375,"22035":108,"46484":65,"47700":86,"27806":61,"27305":107,"45456":159,"2524":246,"2518":337,"29243":357,"20818":453,"35677":179,"48322":160,"56163":71,"6743":143,"31738":28,"44902":170,"50226":256,"13209":115,"11578":592,"50122":193,"42196":412,"11866":469,"25508":207,"6319":122,"37941":172,"51287":293,"52280":137,"44486":71,"25263":84,"42930":126,"22099":81,"12245":240,"21910":180,"49794":300,"24740":363,"6761":193,"37803":404,"43343":87,"23518":238,"27154":568,"7545":238,"51298":276,"40579":168,"48230":184,"21161":97,"525":438,"30932":278,"26681":270,"49756":129,"55839":144,"22881":55,"39688":172,"14281":193,"30062":111,"20083":143,"2456":54,"33499":302,"33287":172,"20969":91,"17659":137,"49147":64,"37054":143,"17920":97,"6020":116,"17605":47,"43014":365,"4735":75,"20413":80,"21982":236,"24575":116,"51428":276,"39625":250,"14638":280,"56207":275,"24369":171,"13235":192,"1428":1161,"43100":285,"29943":551,"43396":147,"30308":89,"42569":129,"29706":264,"2285":176,"37619":54,"8470":85,"33883":134,"3014":290,"36597":101,"35739":216,"37596":73,"55461":165,"630":149,"45690":312,"42299":197,"47359":35,"24845":233,"20126":736,"16113":524,"38774":1098,"9696":97,"1924":78,"5446":58,"38026":261,"33869":188,"52750":1136,"11346":543,"24118":58,"51321":344,"12539":126,"22718":181,"41730":263,"1092":234,"48841":211,"53354":438,"18232":245,"4028":209,"19843":334,"24133":194,"492":348,"20452":284,"27173":227,"23602":525,"45532":440,"2201":300,"9352":223,"38666":211,"46928":173,"4730":85,"2426":387,"39796":121,"49748":317,"13397":554,"10344":206,"55692":196,"39481":153,"15872":685,"55685":121,"39817":110,"6521":59,"53994":133,"17870":495,"33903":178,"45010":137,"52180":1137,"41529":132,"34787":121,"10151":237,"4684":69,"11758":159,"18384":79,"14486":200,"18586":110,"15323":63,"25259":204,"30482":133,"9400":428,"59":140,"8797":211,"32992":87,"14240":89,"34176":69,"28985":97,"48360":399,"29446":155,"21036":243,"18063":72,"47122":76,"10935":78,"56124":63,"5188":157,"15078":121,"8774":299,"47850":374,"2802":59,"48600":176,"12255":47,"47902":75,"6175":184,"37569":534,"50850":338,"4073":86,"6923":133,"49579":59,"50611":114,"51365":142,"38440":306,"33829":158,"27391":217,"6467":97,"47948":473,"22864":204,"54828":441,"4356":575,"54845":148,"15264":53,"21408":193,"35500":466,"47698":289,"30874":108,"5467":401,"28228":134,"39983":126,"12967":118,"16921":944,"7122":297,"16468":152,"13218":153,"22503":195,"31695":1154,"55031":107,"17754":159,"33988":175,"48951":178,"868":207,"14885":256,"13350":249,"9707":139,"51601":58,"2342":202,"2128":204,"48624":214,"52263":158,"20807":233,"41771":71,"10747":80,"25919":169,"54690":111,"10757":230,"38056":66,"40809":183,"16874":141,"25387":737,"8111":146,"28144":458,"40657":267,"28050":140,"19699":69,"28096":49,"48058":105,"23843":65,"36521":52,"19242":188,"41999":208,"7088":396,"38810":96,"17506":137,"39177":244,"42251":46,"9426":475,"50548":206,"1022":291,"16231":239,"20394":207,"32882":151,"45906":213,"40211":76,"39223":303,"15704":93,"5717":494,"12386":121,"6063":121,"36468":115,"2048":60,"51018":33,"37718":81,"544":147,"54724":322,"42647":99,"6262":148,"22936":210,"28006":766,"4499":200,"45567":172,"9383":104,"30704":376,"12467":86,"27765":126,"4821":143,"12087":256,"19848":630,"36040":256,"27720":292,"54345":220,"13099":475,"43375":158,"15060":167,"19064":463,"41255":370,"22908":274,"22950":54,"51337":57,"47339":375,"37450":62,"33655":159,"27452":80,"5891":71,"20069":213,"7373":491,"27513":124,"31326":173,"199":181,"36205":89,"26035":99,"19573":253,"37465":416,"39741":115,"1502":89,"19413":322,"931":118,"3620":457,"40881":210,"9644":370,"41585":122,"17841":81,"12343":427,"22385":430,"27894":403,"44579":276,"51852":78,"56463":143,"3921":356,"32015":1056,"3936":300,"32672":137,"29052":337,"5540":172,"25927":351,"41211":267,"2481":82,"43728":685,"15670":203,"53146":233,"14715":188,"21949":42,"15979":216,"25132":346,"27857":407,"48032":400,"1717":105,"46596":697,"17978":227,"53336":1423,"31746":69,"19300":341,"54118":319,"8870":137,"8687":58,"24762":287,"16834":366,"44936":207,"34281":84,"30254":84,"41717":76,"48727":340,"21447":150,"54987":178,"40553":67,"53294":338,"50520":194,"43645":69,"38732":351,"14159":290,"32480":262,"25797":311,"8334":313,"37482":193,"9006":269,"25939":173,"15894":514,"11992":93,"41962":132,"26379":537,"40238":641,"8626":424,"31668":273,"47669":609,"45086":749,"4118":378,"16156":92,"23678":97,"3200":174,"41263":225,"33845":134,"55341":63,"31":294,"18568":181,"20031":318,"46913":159,"35457":140,"26728":371,"49651":187,"6460":202,"38494":275,"23903":1048,"30256":351,"43615":340,"21003":191,"44657":452,"10997":243,"25229":397,"15439":321,"47633":216,"55668":266,"20380":244,"3951":364,"39381":179,"40502":198,"23842":128,"53090":445,"27271":248,"6782":1880,"3712":839,"22434":395,"18218":322,"2577":179,"52987":368,"52001":192,"31554":362,"8851":107,"17780":279,"27445":254,"26589":52,"6462":311,"30751":566,"33183":391,"23419":192,"2335":184,"51534":1099,"23118":416,"5868":375,"33623":77,"30952":339,"31632":199,"10912":254,"24036":339,"11100":88,"50408":345,"17933":125,"3758":260,"57369":89,"20176":88,"56722":236,"3602":104,"47833":418,"39131":233,"38904":47,"25000":142,"13646":440,"28803":365,"17695":629,"24296":194,"23537":176,"37302":205,"26221":310,"14004":77,"55440":272,"17599":551,"10947":179,"34701":357,"29582":460,"16767":136,"13001":170,"22809":195,"46618":175,"30685":331,"15459":624,"47881":380,"43733":161,"24357":105,"55716":580,"16426":64,"17132":308,"54581":241,"43220":198,"13176":867,"7876":59,"1413":154,"34469":208,"48102":159,"52550":140,"35659":576,"50090":328,"26479":171,"25046":81,"5697":176,"12803":134,"27692":194,"11342":165,"27029":66,"55767":144,"2969":209,"20442":348,"56130":212,"25906":526,"39893":304,"6907":173,"43773":387,"25043":257,"27510":189,"22276":154,"38533":129,"32043":122,"28042":1680,"35951":105,"50261":242,"25654":83,"38551":243,"51033":1765,"55899":301,"50081":150,"19589":773,"6534":296,"55857":167,"24403":425,"49205":224,"11605":164,"3993":526,"35205":88,"22664":141,"31051":235,"40595":460,"42707":168,"9173":64,"51860":110,"48301":404,"38807":1144,"38205":109,"39872":225,"52739":140,"13188":278,"23127":128,"30715":132,"46953":176,"2091":79,"28108":98,"4947":100,"26935":163,"5790":239,"35009":232,"53770":432,"47053":227,"14768":184,"10482":155,"35412":208,"36824":84,"30656":161,"25410":85,"48440":79,"27530":189,"43435":143,"47565":52,"10460":207,"6263":279,"45944":47,"35359":418,"11618":249,"28101":434,"11875":119,"19816":583,"54729":322,"46986":166,"25794":119,"8225":193,"30947":73,"12323":168,"4070":181,"26162":346,"45823":266,"20597":78,"3573":65,"47936":352,"57251":113,"38691":392,"33957":393,"31393":359,"46893":153,"56660":610,"8309":660,"24256":123,"10592":509,"22403":316,"2884":224,"26350":439,"29619":129,"39091":773,"4339":148,"33240":295,"43195":158,"288":186,"50179":154,"42852":89,"52378":301,"14963":173,"9495":71,"8312":289,"21210":158,"7941":393,"23974":284,"1649":387,"55222":629,"17464":903,"9820":494,"33889":208,"50244":55,"26216":55,"11503":57,"7095":439,"26106":618,"5884":223,"50336":652,"25603":154,"27493":186,"7850":159,"48908":220,"3345":101,"54296":184,"39661":197,"30608":168,"54098":212,"5240":329,"50585":117,"20703":244,"35011":136,"45572":94,"20808":116,"27597":104,"34189":170,"48051":313,"5556":168,"13697":74,"7683":280,"11620":352,"26053":207,"28970":95,"43849":695,"41517":157,"49779":97,"22556":174,"33539":159,"10499":125,"44613":246,"12894":82,"50267":137,"42926":100,"21307":356,"11293":552,"8095":489,"56129":261,"25540":237,"6074":196,"18302":288,"9193":17,"25114":234,"54533":132,"38247":1307,"55531":98,"51575":107,"20923":498,"38367":77,"48643":116,"8105":346,"2354":136,"27682":170,"5346":266,"25893":53,"13990":141,"11751":129,"16253":43,"25397":319,"19094":68,"42968":211,"7194":151,"44316":320,"41757":164,"11903":108,"35909":300,"54266":318,"44351":225,"3074":183,"3350":105,"33556":82,"15328":250,"42531":97,"12229":83,"10063":442,"52020":109,"2613":171,"51167":50,"48622":159,"41583":120,"47214":70,"14609":184,"40601":298,"41662":85,"34734":486,"56145":230,"49693":343,"38339":94,"20296":171,"57068":145,"43056":109,"53650":118,"17556":107,"25334":94,"50198":152,"56185":270,"33902":66,"5436":258,"18106":47,"7645":120,"56547":562,"28841":174,"5544":147,"44177":132,"26326":121,"10561":342,"27981":990,"53011":100,"33111":258,"45061":184,"16783":369,"49073":107,"22930":183,"36826":90,"15420":88,"50788":189,"48939":115,"43180":217,"42839":337,"54585":296,"31684":550,"48074":92,"31730":265,"13300":161,"44984":69,"47587":305,"45258":313,"7196":115,"15681":170,"6717":54,"21861":506,"18695":623,"19946":182,"37932":93,"55630":97,"9326":63,"11318":173,"16157":135,"24353":107,"14657":193,"17817":150,"22892":177,"24175":147,"4409":282,"23050":334,"16460":333,"6594":123,"9667":159,"50151":132,"15745":313,"51740":81,"16830":208,"17829":884,"2117":290,"36711":80,"25883":255,"10751":165,"26816":262,"13348":307,"1418":127,"47792":219,"56085":220,"1559":197,"41690":262,"51707":308,"57188":334,"32540":143,"40742":90,"9552":87,"21876":154,"27637":146,"12923":216,"45250":756,"21731":389,"6950":203,"41356":257,"11696":212,"8601":252,"30079":114,"18597":364,"50759":334,"42257":271,"55161":288,"43871":343,"45440":210,"28903":205,"25568":209,"9638":183,"4270":160,"38171":227,"22448":164,"13167":451,"27505":85,"52309":83,"54080":251,"36323":66,"27203":103,"11978":163,"25998":51,"16206":80,"34802":53,"6387":100,"47673":123,"51803":166,"41092":223,"19111":126,"43432":417,"487":207,"11934":234,"11051":92,"57105":82,"11956":124,"8918":110,"45687":505,"7394":693,"20297":236,"31191":310,"53896":72,"38443":150,"2893":154,"26577":175,"19983":325,"36444":104,"14848":321,"44420":215,"29207":145,"36173":218,"43087":169,"39319":80,"13050":338,"32607":129,"17637":90,"35463":205,"11506":151,"49717":133,"10870":311,"40151":130,"30172":162,"36555":158,"7310":301,"23271":149,"7880":320,"2568":100,"51890":225,"50392":202,"1634":186,"40017":254,"54323":152,"12066":332,"5957":94,"28326":204,"2869":71,"5455":196,"34356":113,"44245":432,"27954":99,"18138":107,"29562":188,"46467":144,"19204":142,"51397":82,"24239":55,"7316":322,"15702":63,"55479":264,"8768":164,"44130":133,"7709":140,"26283":428,"16654":53,"18490":247,"5565":161,"55274":296,"29100":82,"22159":728,"30583":134,"21719":145,"26456":184,"7320":334,"5339":286,"32850":307,"13747":203,"23352":174,"36507":503,"32765":89,"22018":134,"9548":231,"38351":103,"7960":135,"6238":57,"44934":183,"37354":93,"44460":89,"35932":52,"16030":314,"28964":122,"49222":189,"17548":63,"30257":253,"29945":109,"15289":146,"54720":194,"26572":436,"8084":99,"40821":78,"25318":410,"38090":131,"46157":477,"30386":285,"28950":256,"47256":456,"55802":452,"48061":262,"54240":296,"55265":121,"9346":273,"33762":131,"8706":126,"54081":367,"38537":212,"8433":140,"40181":401,"20248":157,"46814":527,"486":215,"35465":246,"17024":250,"50048":76,"35555":268,"11465":179,"33358":80,"18990":90,"37874":90,"17809":51,"48766":79,"6852":53,"53353":174,"20775":90,"43376":148,"7506":170,"8417":148,"31394":1007,"23561":257,"18124":188,"36218":119,"2874":120,"22824":30,"26253":110,"26129":114,"5366":184,"29561":165,"41500":195,"11370":125,"36106":112,"49336":1684,"37242":221,"5537":100,"15074":142,"23128":114,"28729":90,"47453":208,"51938":158,"3851":78,"15708":157,"54657":88,"7173":130,"8362":610,"12077":310,"46045":146,"47218":292,"51475":163,"5682":335,"54103":535,"25851":175,"28805":260,"16933":248,"1215":230,"23238":213,"52327":72,"9388":169,"20909":106,"54651":380,"46497":68,"8599":345,"55610":176,"22911":385,"29569":263,"1470":84,"41511":685,"19528":358,"56072":117,"48970":346,"2476":342,"20242":272,"22770":94,"9271":185,"18686":80,"32927":209,"37700":109,"6247":92,"42999":1194,"10338":140,"27784":472,"12942":149,"13233":174,"48824":100,"1757":276,"12257":78,"13217":171,"52162":130,"50254":51,"29428":130,"47545":108,"16316":84,"40173":808,"11469":162,"55184":219,"33298":733,"47124":190,"52163":219,"38368":169,"29861":253,"41072":35,"35699":125,"52371":96,"56406":137,"4518":167,"11560":114,"40137":48,"747":114,"32011":58,"32071":214,"32081":370,"11156":193,"40120":99,"36028":681,"7456":182,"32448":103,"37898":365,"43603":126,"43860":74,"11507":110,"44342":91,"56637":59,"7773":279,"24864":81,"42022":155,"43883":198,"30738":516,"16537":183,"1521":689,"34010":104,"41256":194,"23115":92,"43203":372,"17591":249,"42204":116,"42724":191,"31943":251,"19114":144,"21961":194,"10767":108,"37395":160,"1205":241,"50494":232,"35010":101,"41770":223,"32307":115,"22330":164,"24320":74,"38684":312,"27065":85,"10745":203,"52320":110,"27270":72,"3210":67,"49433":200,"34394":103,"39588":89,"6087":234,"16339":261,"22004":44,"8772":365,"42853":109,"14246":71,"37142":111,"27482":89,"52808":392,"22735":185,"49431":222,"11228":20,"47240":65,"51049":372,"53258":340,"32944":58,"56691":87,"18133":176,"48566":326,"24539":330,"26468":594,"16851":151,"37016":280,"23793":114,"44548":144,"27543":561,"6455":162,"39613":222,"22573":167,"1872":48,"44178":62,"51388":255,"11204":100,"29004":162,"32657":145,"49177":123,"26333":164,"15242":324,"1984":105,"27395":210,"7590":101,"34835":181,"14551":93,"20956":214,"55581":253,"14145":253,"52130":145,"20933":121,"44422":182,"46423":63,"20575":169,"17572":755,"1003":168,"10262":530,"33017":183,"33148":336,"19741":53,"56522":125,"31733":261,"39331":298,"18376":748,"20855":114,"50908":51,"12451":401,"44185":255,"4642":308,"13229":1548,"3313":146,"1578":224,"52687":352,"28401":243,"14615":130,"10876":300,"901":87,"47109":113,"39401":237,"43249":118,"24531":185,"52413":152,"26845":248,"56444":386,"44669":170,"21988":111,"25143":348,"12388":104,"55146":322,"31340":333,"28563":336,"35288":375,"5977":347,"37692":453,"5405":123,"55973":184,"40016":268,"32819":102,"53719":60,"32507":80,"29532":54,"41418":248,"42169":147,"35356":217,"10256":140,"14398":65,"41599":205,"19080":94,"30504":91,"43340":481,"45998":414,"51984":163,"50637":137,"55228":503,"42623":121,"2403":98,"53155":61,"7238":350,"37007":128,"50612":93,"34935":195,"55799":112,"17306":120,"46919":239,"15251":87,"9794":160,"42980":435,"17821":250,"43816":317,"26313":241,"46355":226,"11580":96,"1098":341,"19410":257,"697":339,"28850":246,"12665":236,"52766":223,"34531":230,"41677":448,"19735":308,"18975":51,"3566":181,"20241":83,"22676":117,"45044":272,"13351":156,"51974":359,"47622":235,"51979":204,"48275":239,"38705":245,"18386":411,"29234":127,"36470":284,"48060":702,"25533":176,"39192":189,"9702":240,"34195":410,"15234":53,"26533":312,"53742":47,"43216":133,"36797":328,"32991":126,"53952":127,"39595":106,"44492":400,"54167":330,"20244":178,"20533":391,"26934":58,"56709":264,"35527":903,"18443":531,"39956":225,"9333":395,"35484":679,"19905":276,"3409":137,"15735":338,"4924":155,"10141":177,"3020":170,"54710":53,"25210":195,"57403":214,"19095":84,"8330":134,"45101":135,"47922":198,"33175":116,"54811":613,"41081":253,"52989":93,"5622":143,"600":192,"10018":491,"56387":411,"14371":106,"38861":102,"44911":220,"39239":125,"56142":147,"57554":179,"21473":157,"3144":166,"12853":216,"37048":204,"31219":173,"49669":264,"27660":348,"18285":331,"49613":186,"23194":142,"25018":178,"14704":92,"47547":153,"1461":120,"49975":136,"57627":218,"6974":180,"8865":111,"30087":181,"104":287,"7688":66,"27603":256,"47737":319,"35907":146,"18344":186,"7383":170,"46768":312,"37977":208,"28321":216,"48536":364,"54958":209,"39121":233,"56945":258,"5939":186,"2104":128,"55227":248,"1059":426,"55108":264,"31824":156,"42643":474,"5973":245,"39670":132,"10371":66,"3340":121,"22318":197,"9586":115,"13107":253,"16490":119,"51725":152,"40613":117,"38982":321,"27132":102,"12642":364,"12845":80,"15135":515,"36534":224,"28191":234,"9736":159,"13686":177,"47996":196,"49634":69,"17412":106,"9958":294,"45033":128,"30762":65,"1931":58,"16941":99,"56879":77,"9202":75,"46651":87,"41659":103,"55951":227,"15705":149,"13725":360,"37702":175,"15850":551,"7474":42,"182":185,"18871":248,"52493":112,"44789":75,"3413":233,"31642":123,"10973":59,"33886":154,"20721":152,"15829":434,"41787":159,"32096":69,"17569":204,"46820":533,"51726":115,"29493":199,"35800":416,"32983":174,"50914":279,"29934":607,"15503":436,"29483":802,"34028":323,"48591":234,"38354":205,"31601":165,"1910":183,"9278":456,"1827":302,"54852":152,"52260":373,"1174":448,"21174":334,"8444":110,"31181":118,"29295":207,"9721":124,"27546":310,"54178":1736,"6916":177,"56455":145,"46024":82,"41966":261,"12399":167,"35926":83,"16691":127,"21141":231,"42377":288,"42320":349,"36913":153,"48961":199,"50686":187,"12499":202,"25845":83,"29757":71,"8830":163,"21129":138,"10427":266,"4075":163,"26034":257,"54051":133,"35079":208,"36619":356,"14605":240,"53201":134,"22002":150,"25976":346,"7325":379,"14176":129,"48452":144,"23677":143,"54618":172,"20576":94,"56320":77,"40645":100,"20368":285,"55317":222,"27863":53,"36029":74,"48227":209,"17276":374,"18313":259,"46156":71,"30737":462,"39830":286,"16760":289,"43099":146,"22909":282,"39134":183,"47011":354,"25285":124,"37098":190,"48814":191,"27949":233,"10644":54,"49218":106,"19651":529,"45263":164,"31793":93,"36947":416,"19253":527,"40915":169,"38521":241,"24317":183,"24705":191,"55368":101,"57164":242,"45172":149,"22622":61,"12773":88,"38501":222,"15243":342,"30511":375,"213":79,"14264":131,"25984":399,"49152":132,"26308":876,"16045":197,"51413":78,"53750":224,"41723":479,"23804":116,"47874":176,"54346":327,"23018":220,"50767":125,"44240":266,"50653":246,"4327":212,"3785":147,"19338":123,"20363":152,"10729":89,"21072":144,"40433":441,"17425":93,"9492":108,"28855":80,"10970":118,"54814":70,"43361":59,"57473":107,"25637":271,"23724":111,"48143":148,"51191":324,"47033":322,"44096":451,"28933":228,"45545":99,"29801":477,"14867":159,"38784":355,"26461":40,"27441":143,"32861":154,"12895":431,"39040":410,"33975":188,"545":162,"7969":173,"48387":85,"26410":84,"49396":247,"27396":284,"50376":145,"39180":147,"13331":150,"24":129,"7359":102,"13249":87,"51646":256,"51653":243,"9518":316,"39647":181,"20560":199,"11260":271,"46917":175,"15748":246,"3597":131,"50416":135,"48222":127,"4514":378,"54117":189,"48263":106,"38341":286,"1322":244,"29936":161,"22265":281,"35075":230,"36488":96,"2826":124,"29141":174,"45568":374,"25668":494,"56561":234,"28862":189,"18430":357,"1670":239,"4976":102,"7832":452,"28571":93,"30144":63,"3714":195,"29831":283,"53837":97,"36911":64,"38519":141,"15418":267,"9596":203,"3007":494,"43818":217,"5052":95,"39210":181,"27469":151,"37670":214,"56655":178,"18737":261,"3487":159,"52362":277,"43405":452,"20399":567,"3024":72,"82":219,"49341":101,"39795":283,"1756":169,"20863":93,"19061":123,"26746":292,"3167":70,"31816":188,"38797":41,"18767":227,"32788":380,"10210":311,"14026":74,"32301":127,"37933":351,"57166":266,"10173":419,"44994":162,"7658":97,"20014":342,"51152":232,"53394":199,"31953":385,"347":702,"20445":54,"14536":156,"797":388,"24108":120,"53137":196,"24465":228,"26677":146,"7351":233,"35194":135,"29467":403,"7069":66,"40331":325,"3825":204,"35197":137,"31936":345,"13665":284,"51153":89,"47382":309,"56511":153,"36231":114,"52168":235,"47977":377,"23993":207,"9420":294,"4574":156,"48001":98,"3494":440,"7031":189,"53694":209,"21889":258,"17670":109,"51100":143,"52555":170,"28011":181,"57357":237,"14128":1595,"1662":152,"13904":98,"52409":300,"37186":101,"13965":106,"10879":207,"26545":68,"25428":52,"55096":110,"25309":71,"16665":164,"12584":406,"50200":72,"32032":530,"2052":99,"17034":172,"12302":102,"14418":223,"30547":234,"42760":242,"45735":118,"38699":130,"50250":234,"50640":176,"54741":260,"33085":414,"37410":141,"16738":359,"55044":186,"42722":51,"47494":792,"22274":418,"30764":91,"653":145,"3535":152,"13523":63,"19450":82,"51842":64,"55074":363,"35623":144,"22941":438,"30408":431,"41640":163,"38281":192,"8201":50,"22893":76,"31413":468,"16055":269,"50104":84,"37913":89,"38492":354,"48834":235,"50534":102,"33383":68,"45574":360,"35499":152,"16823":82,"55640":207,"46557":154,"34647":187,"8030":340,"20392":174,"5675":312,"35244":52,"26708":478,"56386":71,"57187":175,"54616":82,"52685":401,"7791":182,"8913":95,"6800":160,"54964":98,"33464":84,"29049":407,"14330":514,"5732":290,"38698":126,"56851":220,"28760":507,"22877":517,"21186":118,"27332":56,"49091":200,"21670":65,"22772":232,"35292":584,"18813":329,"7465":190,"13586":240,"22106":165,"39838":257,"41350":360,"44454":173,"9062":172,"910":112,"26048":359,"15105":185,"40770":158,"20104":63,"1880":63,"10456":68,"32602":87,"48646":111,"10214":393,"6518":77,"14361":95,"16741":226,"10951":110,"41505":148,"23270":144,"40319":110,"20076":127,"14893":123,"19124":133,"46646":108,"27672":51,"31451":337,"15166":247,"21498":485,"53549":138,"48719":302,"14320":974,"6646":405,"7385":351,"53946":332,"22304":162,"40457":76,"2735":224,"24659":229,"10207":418,"14771":299,"8058":192,"21002":112,"13709":148,"2542":352,"13239":117,"8054":137,"28125":80,"30821":502,"34120":92,"24001":299,"16897":80,"52007":202,"13867":100,"26387":201,"51255":75,"31895":78,"7094":183,"20285":371,"9661":107,"29923":153,"14404":333,"108":649,"4728":254,"19366":263,"2641":237,"7900":176,"45190":96,"29289":270,"34909":312,"56989":369,"21573":83,"45002":548,"49551":168,"33242":117,"16853":139,"52601":77,"57594":372,"39739":105,"12511":196,"11744":139,"16550":101,"30246":316,"29906":139,"51543":466,"26984":127,"1193":91,"47118":259,"19701":63,"44480":196,"25857":136,"17699":75,"42764":279,"37806":169,"37039":418,"17363":168,"56":152,"29401":206,"33532":467,"43454":124,"23548":306,"56772":728,"14162":166,"950":140,"6281":217,"22606":204,"43058":354,"18450":324,"241":485,"20567":106,"20383":146,"24581":158,"18731":134,"18059":361,"14225":57,"5588":92,"56831":70,"18195":156,"8187":560,"38595":233,"20169":92,"7214":175,"55343":161,"45231":67,"19055":111,"20086":412,"37094":280,"47980":154,"1999":372,"12340":447,"149":286,"56507":270,"42851":185,"38275":168,"3878":327,"8745":74,"43313":418,"19058":64,"2644":132,"21403":81,"55172":184,"46137":334,"22668":550,"22684":170,"56927":135,"999":209,"939":330,"54704":815,"19375":207,"14744":291,"43325":374,"23581":278,"34856":136,"2280":40,"47275":195,"47819":60,"29514":219,"45555":162,"21740":57,"12097":262,"47106":555,"2819":347,"27705":321,"27107":449,"47712":349,"32002":130,"10244":663,"28677":164,"27777":75,"38513":176,"34976":67,"36520":232,"48941":62,"8558":105,"3985":112,"3890":105,"24853":150,"12752":175,"42260":116,"42915":238,"3811":246,"35979":68,"10253":579,"26423":159,"2233":348,"8570":168,"56345":300,"14921":78,"25464":261,"4800":341,"36610":526,"14211":309,"6195":256,"30809":172,"57082":625,"15837":269,"20133":114,"25703":478,"45515":296,"29902":198,"37879":619,"23034":86,"35777":163,"5190":237,"25102":48,"49495":174,"46119":103,"31057":184,"13685":181,"46429":157,"50348":190,"49806":73,"13519":166,"13871":191,"36120":112,"38686":206,"47732":263,"35896":214,"56698":80,"52604":133,"52452":121,"18039":59,"12078":188,"33520":401,"27031":122,"14210":40,"56199":38,"17963":143,"7917":210,"38959":84,"48278":95,"36246":109,"36885":37,"27106":122,"40911":95,"44145":47,"29105":133,"40318":90,"43368":217,"48590":190,"2966":486,"3254":234,"34720":166,"29073":84,"19216":129,"55949":51,"26063":72,"34676":79,"15515":137,"36329":705,"30477":33,"20722":112,"6260":88,"25753":190,"28671":107,"31204":107,"33828":116,"51894":69,"29371":112,"5345":63,"42013":104,"38337":145,"12648":52,"26032":243,"10002":156,"11096":112,"20662":530,"52406":278,"33561":275,"20339":94,"39395":170,"5634":60,"31912":79,"30025":62,"25736":82,"40563":146,"52852":210,"5653":112,"16086":206,"39734":146,"21756":140,"2408":75,"57001":190}}

==> anc/validation/traces/fiqa-k5-trace.json <==
{"ranks":[[51106,40146,54837,31443,20778],[51106,38239,44472,55920,40146],[11197,50814,38319,48523,22918],[18189,53836,7560,50278,38149],[13758,1878,21916,45451,21105],[14900,50531,27453,16176,25],[56841,9563,38500,53080,13149],[18536,32732,56530,8301,23666],[8397,30532,48888,25755,4702],[38372,33785,37120,48892,1052],[12468,25249,34871,18648,43664],[20092,30281,51306,29346,23990],[7131,9474,3322,8301,23666],[28360,34871,40455,54986,15519],[32978,21024,41068,12596,23053],[34186,7251,23666,26562,45157],[1672,57421,160,16025,56314],[21507,52095,21544,33806,56916],[46940,10985,38868,11795,49010],[38319,56767,53161,17565,19465],[20498,21255,20459,8397,1602],[40829,38697,41769,7762,31349],[15626,4870,25038,52500,35021],[40632,7865,55991,22918,41236],[42879,15327,8193,23990,35682],[14710,23978,26894,18966,10185],[45131,2978,46515,51522,14591],[17387,27569,17200,52131,24804],[18352,12063,35628,15896,17820],[52131,36058,52619,8070,21916],[54846,41697,31257,26420,34340],[29916,6290,29727,38229,11701],[43715,37636,748,12600,56767],[12189,37223,47859,21385,39265],[14267,13127,38319,8749,21076],[30426,20102,52095,21507,24651],[37627,27329,54916,18379,14267],[32471,44189,28264,26273,18092],[4014,5210,12517,39450,20625],[37525,38239,22282,20756,51967],[53117,50278,55418,34572,12907],[24553,4014,24551,50439,20625],[38500,30021,10606,37636,44634],[38239,39009,8922,8620,51967],[28553,1795,12753,30812,26467],[34186,12705,23666,55121,12902],[38239,41070,3859,52095,52656],[47486,16786,17732,5299,3403],[51619,12907,52529,37382,50531],[41070,14948,7292,33427,10683],[29996,28859,7131,17200,52619],[8666,57311,13154,51961,8777],[7131,37520,6985,38708,15189],[26980,28013,9588,52962,12091],[31377,19363,51495,5584,17907],[46693,57204,8522,17032,42383],[34285,33195,32473,46817,27460],[53215,6924,41129,38907,32887],[42303,48714,42943,6685,45611],[37636,55612,7131,21590,32936],[7430,10875,54362,39351,20122],[50373,3697,52083,53075,43957],[25038,28102,38332,29045,39513],[34186,28346,23666,18805,26562],[40643,19836,21397,10365,21558],[1196,45996,16388,34468,21195],[46598,29542,32989,3855,3973],[14936,18605,47486,13480,51697],[47550,18036,34411,33086,5681],[11787,29592,2124,40196,12600],[10883,26738,6924,33502,40125],[32569,18702,39878,48709,19051],[32840,39388,36924,20749,13796],[9966,49399,494,47664,12632],[14918,51227,1338,26655,50385],[19504,28123,52101,40130,3322],[34285,29825,46534,46817,16628],[37382,43489,4107,10351,33362],[46068,41889,34819,3170,16970],[52401,50824,52397,25755,1039],[41722,15960,7929,13770,43296],[30532,15178,43681,37238,4134],[15372,6937,4591,4474,1542],[14062,23230,19831,9169,32471],[40125,14008,15146,56516,9913],[14816,37500,38229,39348,47999],[6924,10433,11298,21460,11835],[10704,29870,55294,39710,41234],[16250,55122,14285,53551,35771],[6924,31257,19774,19606,56604],[6070,25460,12785,13608,34433],[44452,4805,29048,55745,44795],[35771,41784,16918,46940,26693],[27216,38903,23861,51708,15552],[9439,44411,24819,41758,31966],[53114,3333,49607,12510,28051],[15752,49638,23500,16604,17871],[8239,8586,50380,49399,27468],[48011,31033,47330,12763,37046],[24199,37083,16996,53186,105],[15189,38319,30191,34865,26167],[32592,11004,40999,41337,15297],[13853,51110,50844,2529,31325],[57204,6064,41371,45803,18759],[26119,12236,22545,54858,40895],[38217,5847,49125,49196,5751],[54219,34511,19814,39995,6924],[18254,46754,42481,11619,55334],[32281,10273,846,23274,20937],[3555,5569,47694,21079,6151],[33109,57454,43092,4302,54767],[34453,6716,18649,43334,39101],[44274,1131,18503,55814,14306],[35544,48881,7746,38049,53075],[14008,9913,1106,3893,34735],[24419,13153,38717,42460,54084],[5755,22311,39753,57421,30528],[37525,38239,14267,9474,1800],[14267,54946,35718,31522,6835],[21916,742,15812,56069,22612],[33410,38292,49923,29886,52298],[22415,56314,33513,13560,47169],[55325,28068,40243,3475,53391],[47976,12436,50191,31991,34628],[36100,51636,2981,28904,46244],[56843,46698,26557,6801,9340],[34936,3837,7295,52667,15246],[36315,13621,37085,48714,34278],[18143,16495,41722,15960,26914],[53499,45602,47879,16822,40633],[34873,54404,21555,3322,54694],[22975,27044,14616,51701,11853],[56410,37523,52764,55126,53468],[8397,30775,29238,25310,57329],[28313,7583,27744,12579,21553],[37382,24419,26370,12597,17844],[40581,47270,43719,3276,2916],[22244,31379,53468,27208,37732],[2952,26557,4293,16201,55491],[8055,49063,8337,4762,29685],[24046,49973,37617,15946,10936],[4931,1285,50228,34324,42435],[12465,25113,24419,15052,53581],[44270,47143,54990,34575,24550],[51715,49963,16329,4372,30405],[38159,23565,4148,28064,55350],[55721,45195,49097,32840,51734],[33474,35401,23085,10844,54800],[49063,2356,13719,6279,55418],[35755,48455,40573,2912,2648],[36796,41260,44545,32796,40631],[8696,26515,25218,56379,49337],[5210,20625,4014,40643,23261],[37525,22723,38239,31443,32800],[17126,17194,50168,52301,47676],[37153,3369,51416,32321,1067],[10851,10185,50385,16262,5625],[40078,44528,7100,38384,54876],[3354,36035,29546,17116,3874],[56725,41712,21507,57269,21544],[13879,6857,19715,31561,21994],[30021,52487,29996,47395,10438],[31661,10351,33362,26895,46947],[8589,854,53962,25830,45691],[22937,19814,18517,49038,12899],[42303,18636,3697,57513,2916],[52725,27811,13287,17484,33321],[6924,43373,40125,18684,33659],[46763,4372,703,32676,30800],[47589,40990,57494,5316,35808],[14272,6490,41247,27071,56269],[12197,55681,51426,47961,8762],[6374,33159,56600,42699,37652],[8193,15327,29606,4186,27921],[21493,2716,42872,25113,41959],[56234,47266,56026,7581,47591],[56379,43120,11776,25218,9458],[40799,54588,38161,6435,24589],[55100,57006,9049,33643,49512],[35724,23478,43948,35514,27386],[55100,36943,11155,49860,50428],[25321,13799,30104,36987,392],[48077,44230,46110,7558,31925],[11931,43918,37355,33680,48251],[12829,48187,16313,47532,17463],[31522,34030,4262,33650,10712],[3691,40619,29827,56803,39118],[37064,10844,4695,36153,12432],[40999,1630,14763,50950,12897],[44294,42227,28945,12281,46325],[53689,13758,9416,54694,46852],[22351,44208,4394,26540,16657],[30117,2997,18208,33536,20102],[5333,30255,55985,52596,51592],[47188,34871,1824,40975,19444],[23634,18517,26737,21423,8301],[50183,16656,32364,55953,36821],[23666,44472,46623,42092,5676],[13193,18684,14778,29585,19606],[17586,13251,28074,32592,50770],[11654,5751,51903,42612,11621],[26675,28098,2416,2697,161],[38114,23637,50370,13489,25308],[16629,42270,36374,43560,41706],[54960,45148,57173,24524,28232],[2041,39925,12220,38762,27557],[20028,37458,34488,18583,52444],[50717,36041,40561,1035,41182],[31713,51457,34810,17902,50983],[44386,53080,43192,6228,7286],[2617,52115,29164,6941,23302],[18517,55953,22937,15630,19814],[7335,8125,21801,56532,40369],[328,40723,33149,36041,12427],[26262,24553,36821,40631,43715],[47711,37452,22234,3813,28921],[15178,43681,7521,38564,2926],[2413,13325,37050,28759,2028],[27569,37221,20507,6091,45970],[36035,3420,17255,28023,36859],[19016,19051,6924,26738,19814],[22027,17719,12236,28392,47184],[176,18702,21590,56682,15059],[2398,19565,28657,24584,48592],[24819,26583,4442,57489,31130],[48783,54850,14583,56616,20340],[31257,30794,18494,20658,33474],[52896,37525,33692,44472,37611],[9913,875,48741,54219,27959],[11232,30353,5619,25924,20376],[39305,2231,48153,14911,32105],[46138,35489,31362,56029,30579],[56861,11170,52959,6721,25083],[5355,35231,3124,39129,26227],[41236,15247,7740,37371,11375],[2356,5276,4801,31750,6615],[41525,42629,22949,45683,55302],[56604,33474,54800,18494,4186],[1503,44603,44901,53783,24903],[51946,52805,298,29053,57494],[41812,15360,25448,55418,7961],[38088,46555,2859,36841,38033],[44841,48893,54947,52763,50551],[41070,48100,9913,23908,40724],[56775,10726,45669,25415,6337],[5487,6328,6059,23952,55529],[49048,40377,30536,24918,47378],[26273,56246,49966,44384,5877],[33474,17950,9913,54800,19156],[43779,31381,23911,39310,20030],[5101,31305,34258,25480,23554],[57616,42951,39118,41712,29834],[37075,5636,33599,16103,33884],[38358,33659,43142,871,14627],[23076,23022,14692,20336,17583],[22129,5520,42303,27365,21460],[31257,1274,33474,11989,19606],[13231,56098,14388,33879,44958],[8301,22612,43715,18517,54219],[38459,50241,44060,50191,35682],[15262,8770,20064,34699,34340],[42256,50359,20875,32831,57022],[4078,43611,53647,1259,10770],[6913,34140,51636,26999,35930],[39554,1325,52792,34699,32676],[11104,57173,37904,23594,16040],[18705,17263,56218,47192,43456],[28287,29298,38664,25448,26310],[32680,19730,19723,27443,12466],[29828,8236,49129,16961,2170],[490,30076,6554,18759,38092],[13154,1016,36002,15629,31158],[55517,38362,1196,55606,39267],[57432,8546,12301,86,9606],[40199,7430,2309,1324,2559],[16094,43738,738,1121,38680],[2006,8954,25480,25817,20247],[24882,39578,13661,9506,46080],[42303,32364,31522,33650,34030],[26512,13125,24279,25231,33775],[41955,10691,8953,10851,45722],[38204,8343,10746,57065,16828],[21946,17628,44894,1367,46241],[28098,21605,19368,44011,9356],[11824,14276,32337,42551,42106],[16710,30800,1067,30426,14485],[37107,528,54689,36037,50183],[21334,4608,48352,844,18673],[19516,8198,21274,26914,56158],[7704,1245,7550,12959,54995],[4490,28344,53141,27109,45994],[17820,45163,5920,18155,47180],[17230,13022,26618,50647,31167],[34296,53297,23286,17986,52738],[392,3835,14039,1878,4805],[12807,41706,53441,8207,18360],[38292,55002,44528,50614,51317],[7949,20291,20925,52483,42790],[31522,45908,33650,50191,5435],[49063,13719,30887,3604,16699],[53921,35285,54861,10955,5859],[42872,24419,37382,21029,21507],[43715,9030,18159,39517,24819],[5432,26796,3108,4623,56002],[46101,248,37909,19408,45052],[36650,15781,28150,10418,46852],[55149,45039,10398,39562,41568],[39677,46623,18184,17054,43256],[49149,30483,10927,47192,1451],[56604,18517,32364,25180,6605],[3120,57234,1596,11500,44513],[32590,19270,18262,56872,14094],[26779,21980,8260,46988,47857],[20696,30348,37530,33340,12606],[30579,28653,30624,5793,24605],[14479,40288,53794,47088,57421],[11153,54536,56143,25799,16757],[53683,41423,44510,23984,2626],[40949,53678,6446,830,16708],[49681,56379,47656,43158,1532],[1430,21266,11982,18664,5901],[22612,9416,41697,12436,33650],[10722,40130,41029,35182,45427],[55325,32784,8892,20167,29723],[12436,26241,19660,32316,18189],[22967,52619,8070,34936,12959],[52525,42303,49180,9416,21460],[1532,41212,25480,43158,29761],[12267,534,21169,54474,45103],[18953,50114,3850,43715,18399],[51064,1282,38604,15416,17791],[17884,50158,49010,32539,52492],[19827,19382,18555,10985,8263],[38335,1831,42638,24821,23938],[45861,39440,25235,20489,23861],[24372,8580,13027,46447,48352],[8656,7939,20868,46894,9773],[46897,35641,24196,14358,30115],[37568,40631,19627,55337,31522],[22915,10206,656,6410,43943],[43451,3011,33887,7728,34609],[16745,48413,51317,15960,3527],[24551,16798,27378,10350,46947],[25130,10836,40791,18164,55119],[55705,17204,52506,20925,34384],[23666,43302,13691,42545,29626],[57522,40777,1349,33394,5805],[19276,11386,35807,16093,53180],[45388,40246,32031,54937,20444],[50921,6615,37732,50137,806],[22136,52549,51362,52486,38358],[28926,39123,21855,25113,47073],[50223,40125,27853,31257,1131],[53166,49259,26081,53035,9835],[2981,35442,14890,12233,43894],[26262,48371,14918,43715,4901],[30532,41673,42176,30795,56392],[24286,6898,50441,56872,52511],[18648,54762,19185,55141,8751],[37807,7124,45120,4334,6704],[36417,7695,4011,34143,52115],[57008,3856,54946,13127,53537],[53248,16708,45559,146,26272],[52547,33133,19703,7622,6924],[4054,3171,46529,55631,17440],[31615,53075,57596,25713,42918],[44813,42386,19766,20245,55155],[20856,55371,18012,1175,10296],[47924,34586,55480,31901,47740],[56316,39994,8368,45281,45755],[38571,9461,57533,23202,8544],[37598,49877,19484,37908,35174],[55991,48619,46984,32436,9665],[48851,27633,1855,33599,52710],[10185,43520,24964,42951,49966],[6070,20953,22377,2120,8657],[48447,40651,1686,43987,18175],[33264,1686,47182,8041,20749],[53878,20638,14871,7620,14842],[41198,13205,17847,16511,42815],[42719,32165,34056,43178,5551],[10185,12433,43520,39118,38112],[29620,43115,17719,40096,21184],[23990,12167,37387,40631,24977],[15007,41071,28240,37799,11170],[27477,686,54428,37756,13297],[43365,27453,40973,44821,18910],[14403,21371,15361,28918,47088],[55828,12530,12810,35497,54436],[15296,48654,31305,1125,11547],[23209,53002,14912,24489,41619],[16250,33340,30593,56032,13942],[33467,11837,23593,29526,46690],[8518,15812,21678,38768,6637],[23637,35337,22358,7532,620],[6274,29834,6070,1640,20291],[5664,26437,56297,2503,13966],[5264,35368,37064,27906,53192],[9992,24191,46961,37212,20925],[9030,28564,6476,10785,23927],[35785,17160,35438,32489,12621],[12778,31130,4088,14039,37493],[40045,36778,25471,8405,37790],[40785,9859,32516,49681,30789],[4810,32997,16269,24377,31315],[2792,28004,26660,55466,9522],[14008,55353,38358,5005,1131],[26452,32597,24778,49397,20267],[99,53798,3332,20872,24651],[20015,13781,37853,19508,32732],[44629,22524,10827,47393,45080],[22839,8608,11438,38703,49411],[20632,37578,10485,23155,9636],[6487,26765,51465,10961,11684],[40146,56149,11221,42702,23666],[21460,18441,40631,35682,10433],[51935,53374,46432,16057,20643],[35013,17719,22578,29620,53206],[11621,40492,52876,16883,38022],[12581,25192,3599,18648,38187],[47274,23386,38877,16169,28113],[18311,34936,24553,18155,43715],[21460,36495,10206,22915,15722],[16492,44982,51135,12685,34458],[21507,42147,45899,42872,27090],[57085,5541,16798,24551,41959],[8239,39129,53771,52095,44472],[42674,28478,21411,43774,47427],[14008,19066,32492,28946,42336],[46346,24875,28478,52838,53265],[31649,3412,33459,39145,16753],[3354,41779,45425,18208,10216],[36888,1191,8527,11182,57340],[53106,34724,24509,11840,52101],[49790,45607,1708,14738,31829],[11271,28159,54474,33403,34744],[14384,16708,33507,29763,50629],[26382,31443,52338,29346,50551],[5487,31661,46947,7011,24551],[43880,10606,29996,12433,28580],[9882,42478,26487,6985,11621],[33863,6418,4099,26090,46990],[24419,15185,23994,30845,42153],[25031,19293,14015,40851,22269],[24805,6562,27036,23786,21487],[50417,10986,25818,29848,27653],[56061,9261,42975,33417,30286],[51480,1062,16600,55978,40227],[42935,3821,3977,13193,32309],[1480,24419,39616,1039,42872],[13149,38500,12102,17467,23563],[27793,26119,18550,25874,37624],[5484,15380,43063,3309,34831],[55014,27086,32413,44305,11844],[45902,44003,16708,13758,8239],[23803,48392,211,30372,43706],[38358,18214,30021,46178,54652],[36153,13781,27921,45667,8193],[33739,47107,12849,18159,42790],[55093,57636,14396,55353,17292],[2560,29161,57616,15228,54644],[50738,48388,28702,17438,31389],[42630,20913,44620,5640,54197],[24419,15052,42872,12465,21493],[17858,13260,38845,17230,16536],[46019,37413,36785,8529,7819],[56367,30391,18141,23472,32873],[47714,19274,43623,42270,42916],[1454,25230,39994,48662,33940],[29340,55765,46019,3379,21866],[42602,5101,31305,51442,16515],[30021,32936,28496,25369,22696],[47046,3559,30405,51446,49702],[16262,32488,32934,7738,9007],[53537,11877,26487,24767,19388],[37550,47999,28740,14889,5541],[42955,148,2998,14166,1394],[12899,42303,37409,31802,40552],[47162,50580,6093,4239,3541],[55014,27086,48373,36589,3609],[4989,1107,5035,39231,45997],[37087,10743,39187,45520,8971],[13030,24400,47830,28192,52305],[34242,29957,4093,7356,28954],[46051,29781,27112,31201,37174],[31175,1859,46763,47979,31441],[36821,56314,22415,39294,10185],[46961,22612,34865,32722,10351],[7358,29595,33224,33355,18673],[50241,53452,35682,49016,40631],[4091,57542,47550,7298,47525],[53419,49907,15832,1336,29769],[56516,44270,11121,56725,27904],[18173,15720,50860,11191,9209],[34428,44163,5535,13154,1048],[160,39242,19101,7888,23808],[10351,12899,19911,40480,26738],[27622,19153,912,47793,43372],[1532,48989,50223,28496,52899],[12046,28932,43834,2876,51317],[45019,41222,4639,48,26798],[13942,34177,24967,36300,49293],[35195,11026,4587,8954,29616],[56314,16798,52518,57061,47800],[43006,42305,12236,40492,20925],[10849,30314,21842,52631,11881],[27633,43677,8854,19352,56835],[36821,10194,5658,35399,34298],[10399,14505,37220,57406,32584],[11843,46952,16950,20322,54624],[44207,41250,27511,3261,49788],[13294,21493,53581,15213,15052],[31257,20008,9612,27906,52490],[865,39536,37380,53632,51305],[3616,13560,26895,19051,22415],[27794,31238,19703,14827,13527],[29474,53192,5264,46636,32359],[6035,36110,44262,46616,51291],[8204,54215,56916,27081,34962],[18494,35401,10777,42303,10844],[34186,14267,6435,18910,46947],[49066,18978,50350,8263,43904],[35294,24703,6142,25388,3911],[48888,55601,22420,8637,37043],[25468,20208,30503,16887,32782],[24760,10185,57033,56725,1632],[25393,32485,638,32560,12864],[26859,38229,8959,57045,45552],[26232,16543,44687,1031,34208],[1227,29631,45089,25695,1232],[38903,32360,26210,14716,33913],[30620,45637,54014,28481,2037],[22527,47224,32916,7677,4604],[38278,3691,1212,13675,24850],[22358,6171,5026,720,41910],[37224,39118,56725,22249,6520],[20638,21671,43321,6350,26207],[42468,32689,45899,21855,16895],[50340,11693,37560,33479,4149],[56725,28004,5427,1512,1632],[35915,48413,55342,2043,43192],[47228,52295,19101,46510,23857],[40926,8743,45637,16262,47488],[50476,56158,1440,5613,46101],[44472,5210,45052,52338,18038],[47553,4973,840,35509,49420],[25683,14115,6324,36903,35865],[11583,4604,13527,52148,35401],[50018,40200,40780,48196,46125],[1031,31221,53452,46316,23316],[41893,36558,6651,47162,404],[13675,8260,33467,7252,29072],[39865,24231,26676,10836,39616],[57204,4773,1030,52324,27633],[16996,11893,43623,30619,44386],[30191,22087,16496,29832,55491],[57368,51202,19559,6341,1141],[8589,2816,53581,44848,15213],[48546,428,20625,12898,12193],[2792,29620,12194,39039,43115],[42781,44271,8749,18535,45520],[32364,20625,24819,40078,21105],[24303,38746,4747,14258,32881],[52529,50385,50531,24173,12907],[3724,52496,50861,44887,6867],[5487,54430,18915,428,10194],[1178,39254,17615,42574,7276],[9727,50965,445,10534,37472],[42697,24186,31305,34765,33228],[2242,46965,32504,31660,28751],[36513,38908,32494,16708,47793],[36821,52095,6070,18777,27421],[7424,1800,36183,40455,13044],[51406,54899,17183,20159,12041],[32691,37212,55926,11843,22612],[2083,39547,16628,47228,18312],[26895,3616,50495,57061,47169],[42847,51181,10005,4347,30772],[9522,44011,19274,28098,18615],[38506,25714,8260,43650,44894],[37525,37052,38239,1212,23666],[52783,51307,10794,12017,52179],[42952,2503,5664,27930,3278],[42303,56604,26738,18517,19774],[56165,38449,5776,18255,33578],[16587,10300,26523,42645,30387],[19722,44411,35544,30426,29803],[54129,19957,38721,55644,52272],[10049,17524,15816,17613,28348],[46613,1544,21916,12500,17683],[6554,53114,35543,46155,53612],[38217,31680,49196,55821,54309],[40087,37192,24410,22433,52574],[37245,31238,19978,31005,33281],[56033,42200,44716,54832,33770],[40455,1800,13822,14267,20347],[53798,47174,6199,30426,51150],[24529,330,12270,305,16731],[51456,29452,37896,43966,49641],[57254,11380,26578,32465,34036],[51717,2896,39231,48785,2146],[24551,16798,27079,45899,41712],[28751,52569,42333,37083,48653],[8518,27587,37979,26923,22845],[22496,3060,1774,36821,45779],[25679,21207,44234,44982,24533],[33074,37240,50981,17871,15178],[37434,25683,35969,50316,25590],[31522,19051,39517,12348,10433],[14267,39517,31522,40631,18159],[56610,20632,42859,53969,21029],[9118,24899,3786,912,45876],[46803,52606,24097,5487,26857],[56362,33435,37480,26301,26371],[33031,25207,57012,53451,56188],[21671,20638,43623,57528,43321],[36417,20268,3273,42793,51695],[6931,32379,53567,16155,19293],[57533,6309,13560,20953,6072],[37538,36773,36265,10833,53208],[18855,49782,50750,47656,24471],[42584,40036,46920,36553,37439],[12465,51522,17858,52542,35783],[52397,52114,1039,50824,53537],[43239,47717,54172,46888,4069],[50223,52287,24859,9145,965],[47951,13081,8445,21600,41948],[46178,50764,35781,13252,28680],[7266,42510,9522,4363,36428],[31177,41425,22801,457,15561],[20291,11731,11893,9389,52390],[25321,15291,43264,25424,11874],[9382,32936,30021,30440,44188],[9647,8945,142,29072,34733],[12030,56069,54826,33884,32735],[42577,35423,56872,45153,52805],[6775,25584,32760,42610,45127],[14552,3700,27760,34411,48366],[15178,36602,45414,13719,29634],[15883,55444,15213,42468,20516],[4010,55337,16250,54902,37693],[48743,34541,33513,20521,37657],[20043,40724,33930,15507,7284],[13013,15056,48998,36943,15999],[20937,53126,42630,596,52065],[43943,22845,8589,3662,13361],[56530,56849,48786,45628,13306],[10192,28616,54678,57618,38332],[14811,11757,37753,26794,13467],[2822,49066,33362,40499,54840],[14901,6425,37568,43604,50577],[20181,37289,40325,1898,50814],[32364,50114,13758,37520,17282],[1006,7826,53075,31615,7521],[40026,24848,41508,54689,28971],[25900,42888,57223,1415,50011],[45052,6103,29834,47722,42872],[32606,30002,16840,5503,12518],[15178,36387,42176,48216,56888],[39213,46228,6114,25829,29698],[43253,36698,360,51416,47951],[26587,43640,636,55607,16886],[46103,35890,54902,9480,40157],[56314,11835,18817,13081,32796],[31257,48997,7803,15320,18684],[38708,52114,36349,6070,37566],[14008,55353,31257,38358,19606],[10487,8640,33443,54772,15523],[2648,46056,17055,53003,34063],[48666,20964,44800,31706,41317],[17077,29056,35424,14258,26842],[1855,39187,28288,45740,30264],[50921,6615,806,37732,2356],[21267,56073,18728,45387,51307],[4262,33178,16799,31864,41009],[3468,1359,3961,21844,11825],[42835,6776,55465,22282,10194],[41697,37568,19596,21798,8428],[26241,50824,17292,46684,4831],[17871,15178,30795,19608,43681],[51317,49488,51472,42584,28162],[36259,35185,38028,5836,39761],[30255,33692,6171,39859,7896],[10883,43120,45994,30778,9913],[56314,55978,32689,3107,9992],[9945,29698,2126,16828,26859],[49631,41198,16511,26894,54387],[46551,2561,12348,55936,2032],[26914,39966,18493,43904,51291],[4280,56985,45048,14616,39328],[23528,46607,44202,54423,56373],[17938,21946,13231,41968,2006],[27157,46763,15750,1326,37732],[42579,53231,27007,32276,11513],[25807,5862,17461,3770,52518],[42794,11813,35629,21330,52376],[784,35223,28281,49605,34055],[45325,16432,30299,57132,56026],[35008,5947,42951,29971,10851],[328,48486,49132,45825,42847],[19720,28912,16956,20007,13796],[33001,19333,12017,52179,21267],[15274,16720,30373,4501,55157],[50622,39450,12810,47192,38654],[3918,37698,50446,15960,46212],[26675,35227,31906,56876,30537],[52514,16466,51701,46246,12082],[15208,547,52381,42318,24914],[52179,3837,12350,19333,34977],[15876,8953,23417,32130,47435],[3171,42654,14730,54998,7052],[3961,18585,54014,28615,56636],[30029,53075,15205,52083,18906],[3322,48403,52596,15042,10022],[13705,45089,27009,52095,18777],[23800,2687,9134,18243,38985],[27843,55721,3268,35355,445],[55568,52115,40325,25468,29072],[21069,20360,31743,15372,23720],[30925,41706,45525,3134,54858],[51064,39138,4664,7444,28207],[45573,1289,2503,47228,46342],[50854,12833,595,30728,22747],[851,33521,50214,56363,44535],[43334,38593,16984,2916,38092],[48595,32578,34121,16714,40673],[51451,28651,20745,48811,1836],[23990,37382,24819,13763,48423],[28573,24016,49181,37240,37143],[34258,31305,28098,19368,17791],[38893,31119,31830,12080,55066],[20859,56530,2716,28348,10844],[37275,29126,30117,18208,35216],[10762,21228,328,48516,146],[42687,2911,15864,45668,12718],[1532,52329,48989,14306,50172],[51330,20438,52487,18837,40097],[50872,957,7277,17152,36624],[35208,6870,34653,33964,2545],[50441,46027,32733,26994,34436],[8353,47589,12313,17858,40958],[40492,13941,11072,26992,52943],[44498,53052,17764,29536,21274],[24033,53343,38579,28601,26467],[42076,37520,28981,30319,50375],[21989,19185,6862,2526,12869],[18132,56083,40651,30022,27003],[29803,42872,29346,55978,40197],[39616,39620,52547,33133,51317],[35682,36852,25826,52374,19867],[10255,20340,26496,6371,39544],[17763,16439,488,31615,12350],[48388,7300,38089,46214,46411],[22283,48442,31989,35304,31325],[22937,34865,54219,48714,26262],[37196,30076,54606,56069,40061],[46529,43201,45221,17440,7204],[34597,52249,30730,2213,27240],[56539,37271,24893,19867,16863],[14817,8953,21466,45264,3691],[56416,37296,32316,29655,25194],[47750,31305,5869,55662,9406],[40968,16551,22027,26857,26496],[32113,29238,8227,16599,160],[45049,15999,43316,30730,33677],[4308,14706,25241,20516,57311],[1575,16543,51146,50614,30780],[27665,32746,17598,16960,4861],[39189,55142,43542,18183,5931],[38925,2126,40461,52179,12],[15296,50428,2705,30021,1430],[27900,7009,8727,6166,9899],[54968,13530,5538,19832,14661],[40975,7011,34871,5841,15812],[40405,28349,490,15510,20150],[23417,39118,1632,35399,23486],[18494,12601,23739,33961,953],[20246,1279,54568,38873,52291],[47139,10093,32451,14846,28799],[18311,29901,160,8070,16996],[4911,38903,29381,50324,49420],[528,47395,19459,52397,42975],[36374,34794,20459,43172,47099],[36821,46947,34011,33513,40140],[45798,49399,27407,23908,41716],[46714,4736,47332,31531,20113],[29072,7184,49879,22870,33998],[38992,37652,55765,26060,1400],[20469,12260,48055,3816,1178],[14473,17772,10079,6309,17016],[46058,28392,37876,15523,18555],[48153,14842,38500,29157,27071],[36773,12469,10833,9576,2049],[16084,39026,2745,51027,33213],[18705,11542,45309,36058,3837],[54040,29445,46371,46607,14531],[7009,6166,46325,34036,360],[47614,36315,43650,13621,44527],[33650,31522,49016,25704,4105],[53749,49354,29256,13149,27793],[32364,48714,31522,37382,56725],[40520,36738,48133,42256,40452],[47999,45234,24850,55465,53581],[42054,4372,7135,31615,48832],[21723,2102,55511,29072,34733],[29126,37916,29901,33677,21079],[2014,30587,43093,49090,22937],[30960,37823,23005,18879,13077],[38607,30374,44317,23618,4442],[35424,9033,57058,54269,44927],[52904,39106,34685,16172,1627],[24419,4805,16984,55465,3662],[51081,41508,24848,47638,27618],[35657,39300,34609,45488,22248],[35163,36398,46598,31360,20087],[8518,38187,26262,57204,21678],[142,2224,56437,12438,50113],[7875,42577,17078,47266,14720],[50738,31671,11546,34653,5158],[47821,30428,49991,53956,48352],[13560,3616,52518,53402,45183],[18494,35401,49914,54800,37271],[23053,12217,20585,31342,16159],[24819,39517,43113,7921,18311],[21636,16266,20628,35082,8070],[8399,38257,29766,28374,32840],[31119,26811,34287,14186,30804],[16250,33340,55122,22681,15400],[36183,2120,49121,7424,24963],[16355,54715,1542,34552,55100],[2356,41673,37732,31750,4801],[6428,57220,43307,46466,45910],[35689,33151,1645,45038,7679],[51561,47175,2341,11289,8367],[41910,6171,13252,33269,22358],[43356,50223,48837,31257,9019],[13098,23412,52901,50237,44234],[30917,2858,33802,161,21295],[33846,6612,25901,1487,12360],[31910,141,56069,25553,12510],[33915,42341,57125,43753,35998],[34572,45398,41526,39932,5219],[3696,37006,52003,52557,25868],[2770,4173,3696,51314,24199],[13948,46819,46823,44901,42883],[5735,52860,57625,4879,28751],[24816,37735,56412,24974,42916],[15911,5274,13947,1400,56509],[31692,28759,11653,28590,19611],[26473,13054,24680,32895,52425],[21612,19153,30425,9262,1186],[44560,12979,33351,30048,38978],[56605,38925,14596,8892,34036],[26924,15076,36832,31910,32207],[38931,11656,20919,22524,18756],[26965,47625,48029,13849,24354],[55342,40492,18312,48906,36433],[42494,34997,30795,48493,49998],[12324,21631,31711,49119,17455],[18455,42189,53685,43987,17884],[13560,48714,25180,50495,3090],[28603,38229,44990,7550,37500],[56341,34795,48497,35033,30424],[166,27229,42092,52111,21755],[53352,53002,34486,3284,24166],[43991,51008,29735,57533,16984],[17469,30374,23656,5329,36088],[39390,27906,11723,40792,8854],[2595,20101,20864,31762,31518],[24651,31199,2916,26241,52095],[37043,24841,7631,25737,21824],[17566,25890,56725,42815,43873],[43577,37328,47403,51317,4335],[21079,42602,55787,27320,13149],[36540,20148,5011,52802,16801],[27468,8263,17764,532,38950],[32519,23078,39748,29803,14623],[7620,43623,3696,21671,33371],[42076,20026,50916,53709,4497],[16812,15262,4405,19337,2594],[9913,10817,16330,1454,52705],[53270,24589,40799,2774,40252],[40853,11721,50707,9977,24599],[20658,33474,53075,31615,4186],[1451,57008,54652,28946,24756],[17562,56921,57160,366,30292],[44060,53452,29834,37381,19730],[18311,21636,26262,22612,8610],[6290,2697,43192,17791,161],[4186,26383,7135,27996,6608],[9061,55216,40947,48563,3475],[14008,55353,44187,4262,42119],[53716,36697,55967,57409,2561],[36140,39877,31314,31671,4970],[24599,56141,12167,54409,3235],[48743,26895,5487,43677,27378],[42748,31192,29672,31167,8817],[958,18053,54877,53331,18822],[39450,47192,10365,54328,40225],[42779,24365,2502,2916,47255],[2854,1859,51135,40076,37965],[4308,14301,2824,29727,17986],[24886,51486,57501,43109,33026],[12355,42164,6418,46975,42883],[22937,19814,15630,32958,33650],[3091,42307,29761,52546,19606],[10053,48869,42361,14728,49337],[14008,38358,55353,33659,17292],[26238,7467,22798,40671,37528],[34739,29718,5198,27096,23401],[43510,2503,24400,3807,18294],[55741,47765,30864,51307,9309],[4527,1572,23803,23950,26210],[45996,15083,36417,3273,6216],[47934,45565,6880,28182,40969],[11844,40134,7419,10311,27606],[52720,31319,48497,20749,37438],[26189,25977,33273,36400,53856],[14655,39238,17254,51962,46961],[7564,40357,14197,54066,33992],[30915,48378,23808,43884,50920],[10093,15876,21798,41955,28237],[32517,10687,8014,43409,14356],[39283,45171,38283,42479,40848],[25750,48562,11389,18508,21652],[4552,48045,11788,53551,21173],[22536,56803,6764,36611,55500],[49538,32703,39508,15184,16267],[15541,12785,9461,34433,4143],[37611,39129,29474,47259,50426],[37904,748,41196,14467,26598],[29852,20601,29465,23808,23833],[43715,3086,28981,56604,14039],[41519,48012,5355,4341,22801],[10534,26171,39875,49129,10721],[55002,54917,21091,37985,41109],[78,29995,56358,10412,23320],[41673,45052,2356,4801,31750],[37550,57085,5541,43336,20385],[24810,45701,16467,56721,20986],[48135,36934,21193,24875,40696],[43677,16798,26895,5487,24551],[45089,28699,36185,13705,23666],[31298,28470,5299,23833,23825],[47173,24959,2189,11143,56083],[39505,29011,3700,19825,42435],[22524,1039,52401,52397,18705],[38746,29056,24568,52287,1858],[57119,10113,38481,12206,1262],[31292,44587,33992,9309,36261],[51419,44855,10399,12437,38766],[21406,7703,49284,30007,34563],[4622,38276,41508,18707,3314],[5484,45493,15380,19715,13879],[443,47381,51201,9102,15062],[15884,30902,22534,36532,10562],[7488,3581,5053,23125,33143],[44120,42232,33660,4137,54378],[43355,13413,6704,26419,31192],[47991,31029,6267,34122,55275],[34030,10712,33650,32364,32963],[958,30325,2492,31303,13988],[47411,16081,37166,10201,9114],[34261,23454,51027,47644,35381],[44187,31546,13758,33992,28173],[37050,25125,25417,46763,25453],[23663,19763,38002,10786,39946],[33576,43255,36656,7789,50417],[25207,33031,56188,34688,53451],[20925,56938,43665,21411,12438],[2804,49160,20700,50223,3865],[29932,8198,51873,8944,29626],[41154,49860,49966,43893,3691],[47145,26383,57448,5757,12212],[35812,21385,51981,37684,53117],[38650,24838,49799,18238,7032],[9636,56314,28348,12929,9490],[3423,34610,27100,42735,18338],[2199,39388,38413,54642,40462],[40520,14899,17528,43204,37462],[15694,42985,16676,33413,53487],[40780,50216,18390,43993,33265],[1859,16396,31389,28632,2291],[50241,29834,37382,39118,20625],[32732,28981,55475,6413,18038],[37177,20336,12851,10100,10714],[11971,184,28113,38877,48352],[4186,35401,33474,48786,48818],[2807,29437,5635,11652,31367],[5310,34468,328,31829,39591],[38894,9830,36646,620,51430],[12305,47457,24837,18697,742],[13488,6690,1569,4014,27425],[22291,1016,36265,12469,15629],[1471,48021,18362,42794,52376],[28552,50314,51694,33585,32756],[11719,16645,33243,44262,48903],[28123,52131,35238,46747,5047],[3346,54495,35485,11296,50944],[17091,16409,14842,20247,44452],[50223,56872,10682,12754,33133],[40081,22723,44180,25366,17103],[53297,41863,27277,37449,5652],[50324,20457,47793,2126,17860],[16419,48378,27110,54427,16628],[51022,7093,52661,5101,50770],[17495,44465,40926,10098,8359],[19867,35137,13306,48786,44853],[31517,40191,44529,24226,14844],[20247,17938,39187,32356,9389],[18792,55336,49123,30325,16958],[45083,11371,50350,16704,55141],[43719,22149,43158,39554,14473],[28274,33856,29981,24528,15858],[11392,12433,40619,3691,404],[25384,2964,45366,38191,4190],[53956,9169,38332,20604,41619],[37153,32494,52738,31388,10794],[43715,33650,8530,6835,49016],[34186,46897,50158,38947,23845],[57533,4181,36969,29735,48072],[44253,34157,20919,40130,47518],[28374,1326,49129,6931,30401],[6771,16331,4805,47247,50551],[29452,24097,43623,32787,14572],[56725,1632,7851,15876,48855],[49786,56073,4622,34182,10227],[50217,3034,11964,12046,18579],[9895,23428,13693,3872,27096],[43968,27825,8857,33682,20456],[15876,9945,33403,56725,47435],[48216,28190,53362,43142,21580],[3644,55047,52657,45396,45039],[57287,57061,54990,25565,22659],[4637,38997,46994,10359,42530],[31160,23713,43774,46163,41635],[49313,28400,55751,41768,47765],[42951,10779,28981,9416,32683],[40461,32833,38662,39555,33001],[13608,31898,8012,2204,54837],[48334,54474,12756,18143,29357],[27466,55185,43156,27840,47857],[31257,28946,54800,35401,26300],[42120,3823,48539,616,51928],[29392,41581,40774,13273,18291],[42622,39309,5779,36427,55568],[38112,40083,43644,39118,52827],[13758,25071,41658,26895,4805],[47187,51769,50370,56225,47491],[42872,29346,24419,30666,17844],[32492,29595,11664,48891,19406],[6193,47162,26655,47230,49560],[50380,43409,25192,13615,16676],[52705,52083,30426,48034,16311],[40968,33559,41154,18863,156],[24116,12355,4421,2149,21637],[39970,30980,23234,55220,21266],[9458,40125,10883,5869,42918],[720,11710,15666,55670,56033],[38693,49297,6446,37922,57555],[4085,40425,7350,33386,21837],[18636,37240,44219,20857,3697],[53021,3379,11163,8419,27406],[25516,44099,5479,11673,19159],[42777,1530,708,56138,28406],[50278,10488,49420,54503,39075],[22244,25619,34904,29626,29053],[17263,22087,23990,38717,28469],[29465,47338,23808,42361,29620],[27447,19606,43719,13551,51522],[19715,47032,20700,12155,39143],[22284,21505,2157,19126,38060],[4305,51715,16329,25446,4372],[22899,5663,12833,16984,18697],[36183,45550,25990,7424,30573],[4493,17077,37577,20099,38746],[55006,23628,17804,42092,53611],[37382,29834,41712,32364,56725],[8773,31576,38663,56441,45531],[19619,55338,56618,48749,8953],[6865,35414,56098,490,28343],[1289,46920,12236,34285,16628],[56241,19444,39731,12988,8177],[49311,44603,10671,39526,46589],[29792,25681,53878,51343,32281],[6091,20529,47581,4811,25721],[8140,16094,9810,45139,40237],[29119,41366,37234,27399,46601],[29056,10925,28394,50324,38746],[18338,39267,11723,11931,21590],[4421,40494,5459,16057,14781],[39616,44006,15372,36753,19391],[7863,42536,35894,41651,30669],[49639,12130,9110,7009,23121],[38763,14410,17485,42606,6753],[33474,54800,34748,54292,4479],[50622,38571,27242,39450,49026],[27652,27138,49483,56862,13884],[57393,10926,30050,50605,31010],[48741,19122,42975,28603,57020],[49901,15176,49799,21616,16720],[6407,35622,28910,32419,37285],[20604,41955,7965,54678,29045],[43831,13475,491,20912,53052],[8648,37443,20181,50143,55313],[51081,8040,5685,9983,24321],[41567,5585,36647,53836,21798],[32211,36940,39328,27703,11437],[36183,7424,13044,15118,24963],[39859,28248,35331,20118,14731],[21755,35119,27345,41736,53793],[27407,22388,11835,37223,24977],[53583,11853,5158,39571,4284],[29277,44472,2453,38092,6356],[35005,25666,49132,16846,5202],[42830,955,23155,17368,46615],[45089,53559,15930,2503,18674],[10535,32873,18741,47123,42648],[20951,20465,56613,52147,6487],[26922,16262,11656,13197,13309],[33136,40490,47252,33102,12374],[24472,28175,26587,3284,6191],[29454,45153,54358,30631,33136],[28851,56083,15351,31238,51670],[35856,40081,14294,10687,53962],[15178,30532,43681,30795,12212],[4362,32203,47143,27839,48034],[38008,29452,2695,31596,51061],[30536,50551,46947,22612,7487],[49180,54219,32796,9416,19814],[1325,10717,40045,15010,19373],[12989,57234,28540,34234,11739],[50910,10160,43394,564,55275],[36071,140,38692,30540,56824],[19261,16984,22107,21042,44987],[48378,8640,4805,42695,21091],[26843,4937,12721,39427,32719],[20102,30117,11837,36575,43204],[39649,32981,1223,40234,45941],[43273,12901,44158,51837,3348],[9168,26265,27487,28465,17901],[25415,19261,10775,17513,48679],[31495,11955,21095,52849,13122],[20657,36187,30783,28572,217],[37028,29066,13903,6735,6316],[11712,30631,51271,34280,21469],[19849,48827,33112,3006,15946],[17360,24607,43444,46560,52748],[47994,55892,22559,37885,20822],[32359,46056,33950,23453,23299],[10851,35008,20942,50840,24834],[2745,52916,25587,40875,49117],[11311,30895,10836,44295,42674],[46169,16984,38717,13081,38092],[44750,27585,26357,46598,48764],[54334,4442,40733,45117,50061],[38820,45088,17564,51227,51291],[38124,15916,31345,49009,38568],[56796,46456,14999,51201,37915],[36140,14006,39979,51838,29568],[23760,15529,24013,55238,11148],[27729,35138,39418,16381,30540],[11805,56519,46865,38772,48886],[6829,42101,36494,25048,47035],[34732,595,38601,6413,56059],[35594,37916,50046,4234,27472],[45207,12352,56721,20555,19939],[47192,50622,28719,21558,39450],[3488,33260,12454,17121,29274],[25482,44521,42044,52065,1990],[56288,24949,8364,23315,27605],[5574,49785,22890,53226,33312],[25238,33190,49488,52080,12469],[48714,13882,15306,45070,3594],[28962,33846,53953,26635,19846],[46703,45117,48418,19883,44697],[22971,17728,19445,43760,5198],[10433,40092,9416,18494,42303],[30930,25125,35877,9328,28568],[55923,48391,26618,50350,37121],[1454,11024,35354,4205,14810],[12438,51305,19921,39897,25371],[42570,20291,528,10883,48678],[9147,26822,18191,4439,22218],[28395,40140,28981,12371,37050],[30113,41048,20685,39030,6199],[39573,22284,34063,45291,45658],[30393,2127,42007,33541,56098],[46598,16380,6191,16140,12291],[55042,22182,28724,51061,42205],[50838,39910,46201,41816,49314],[20150,15442,17360,45059,27760],[38728,57257,36968,28668,17461],[11289,29185,2581,12080,43277],[51819,26583,12017,27321,31906],[8369,8947,13457,37528,39593],[27357,41841,47351,27491,32760],[28503,11163,25076,19362,39616],[7009,54389,38855,35701,16124],[50712,48362,38465,13758,40941],[8518,11894,19673,4362,28878],[56269,29620,3092,23833,29852],[16277,24461,5485,27162,32093],[5676,19007,41009,56218,6989],[32865,38468,57409,38746,11928],[35773,33318,29430,37885,705],[21798,52870,13309,20942,33237],[29028,18636,44187,56061,40081],[56026,13655,50441,40078,46027],[57311,43904,51961,28932,43748],[23892,25338,34474,48050,53500],[42905,8773,22787,37525,45667],[40001,19876,12021,51110,13882],[52017,28190,46670,40947,35544],[38608,43937,6072,51299,51485],[17844,40895,29724,32411,7454],[18494,42468,56241,50488,41959],[27412,23769,21094,55164,40257],[35227,25106,9164,54480,34013],[6491,38667,3938,55322,37234],[47398,35195,30111,47806,50231],[16833,45442,11349,4421,16517],[40631,33650,39517,35682,34670],[35375,43779,3243,49685,50675],[30038,24706,43835,7558,1990],[39616,36753,54484,33133,56341],[11717,40544,33863,6418,42975],[24808,42480,42168,23368,16046],[10724,48024,55385,21044,6151],[34441,27741,36620,22655,6708],[1139,6004,28004,16520,15677],[52901,9532,34594,5019,26368],[20412,5017,7007,39106,40089],[6705,15651,33999,16789,4624],[33959,428,52185,47088,13849],[10255,13942,10783,1391,41154],[28392,28017,18555,42950,18015],[5044,13154,44079,21483,18991],[48563,51457,18991,1729,21868],[35218,7504,141,46763,24837],[56774,47512,43192,18103,28447],[33650,33219,26227,43120,5264],[7714,18578,4143,20953,23666],[46763,53828,20370,29072,33467],[5355,16708,37240,39992,51568],[27730,12105,10783,14105,34121],[1640,29834,10808,50191,1921],[36300,29037,30884,40492,49293],[3691,23212,39118,1632,16262],[20794,48923,184,28878,41619],[35915,36939,12243,10833,36773],[13655,34285,50614,53609,1289],[30084,17244,34066,30250,54507],[19669,8954,13283,12765,44890],[46291,48008,565,50539,1085],[50644,17266,55087,31122,22230],[10488,47184,53052,38425,4805],[33031,56188,28934,57012,49564],[3143,53162,25779,54678,17324],[29723,48752,31081,19088,26622],[57469,8193,15327,42460,31406],[51717,9899,52738,4442,6166],[19382,26437,29053,48504,42232],[56802,34594,46070,42453,6216],[10770,42253,42378,45528,44410],[8263,51146,31298,43904,29495],[24605,9526,30579,22523,30431],[46007,4737,33413,55499,54866],[3940,27182,14500,4573,39601],[16123,21688,18555,7984,48968],[23726,3379,43327,5771,42007],[51317,50701,13203,32473,42952],[8954,48563,45679,35227,55188],[3723,57038,57351,56203,52642],[40260,42740,18893,35331,3929],[29097,22027,25231,48005,13363],[38925,23151,33001,35506,56605],[44081,28603,19683,36374,34250],[16608,46178,53985,23683,7161],[35118,29643,19831,14690,33806],[44031,19122,516,33971,40635],[44187,52731,51291,38525,40969],[38954,7669,17694,37840,42084],[19956,3060,55418,49063,15809],[17235,56178,47482,6764,3306],[44697,26549,47349,10916,8910],[8530,49016,10712,43650,47614],[43212,51764,13579,9097,37999],[11163,5893,5310,12663,26272],[34536,30721,38593,39129,55815],[5832,14737,17461,39583,19629],[6898,32888,50441,56162,49009],[27182,29626,51343,21169,47184],[36944,34704,48094,37181,34016],[41260,47976,10322,31482,17810],[54799,4205,39911,7776,1327],[44398,35414,50380,24188,31175],[32016,30438,6337,13372,20127],[32519,23078,39748,14623,38564],[53360,22549,9588,34055,20181],[49745,2396,21568,14827,35853],[33403,16291,24607,41955,21629],[57020,9996,37839,1219,46296],[24914,11835,14520,28540,18517],[15307,46344,45141,21173,18072],[8777,13149,36943,30619,39310],[39379,4615,31834,474,6837],[9191,39554,30719,45692,24363],[56149,57338,30399,29997,3243],[29161,30647,50955,48594,40172],[39428,10370,11652,13991,32010],[43681,54412,34432,22765,15178],[23137,15428,52099,47136,8616],[720,2816,55049,24850,46301],[1076,50241,18648,40228,30426],[39555,10034,51286,16124,31974],[28719,959,40643,47192,34656],[54534,14538,43148,43984,43236],[1000,26804,34806,2167,51838],[3268,28349,43524,53358,31806],[18056,36798,6300,22499,53500],[14666,28076,12857,2126,39197],[14290,51150,18160,56125,32127],[48921,21274,29620,44939,27523],[25714,40896,16496,55491,37312],[32436,18172,55991,38857,4382],[28780,50529,29852,25512,10985],[37353,40000,23425,27234,32492],[22907,11214,45331,45417,51663],[15540,10844,33474,45628,35401],[15147,38847,42615,14620,32712],[3301,42333,20529,36832,31039],[7839,6732,48048,39024,47704],[26895,18777,6644,48714,3090],[43912,18665,14675,56509,1852],[33474,20658,11310,10844,4186],[29072,34077,10986,26078,23403],[34819,29606,28897,12261,38147],[48349,47,53500,6168,860],[1761,5026,50580,25216,5526],[8892,54389,20491,34113,34036],[33286,21755,21613,36632,51485],[36821,56314,1774,34298,17844],[41385,14455,44436,18392,3572],[48771,9977,6149,18835,37077],[37075,56314,13560,18323,48714],[35888,13226,55342,42950,12091],[16373,1131,33658,26300,19758],[40615,57220,16742,26532,6554],[33060,15529,40019,14057,57591],[23700,4623,13623,28392,18174],[55100,57421,37342,16651,21605],[6634,35140,17336,38927,15305],[11694,27892,44138,33484,30372],[9357,3385,31858,31682,53521],[18655,18536,55821,46308,26924],[11443,3267,1540,45220,40519],[1020,47123,52721,56383,36234],[30540,35138,11065,29932,27729],[26207,24620,32760,3638,1764],[46806,32455,57616,29161,11656],[50649,18915,26895,7550,33362],[37196,24776,24959,39505,43535],[55478,9118,31253,22067,37754],[8910,2308,15415,53887,37012],[45517,45807,35414,55705,2822],[25301,12433,29346,43120,36974],[47192,4014,39294,20625,1640],[28830,22765,34432,10741,42883],[17304,33451,21507,44848,29346],[50087,16600,1062,40227,18463],[35867,49967,27286,55606,53097],[16118,46648,44027,19678,33585],[49515,48981,29955,19874,6],[28990,45085,31815,51023,17986],[47601,45683,50822,9758,2822],[56367,19752,26583,24035,33009],[33112,24875,11182,45637,36552],[959,40643,4014,1601,48132],[56725,24977,42303,18517,11005],[49676,22055,37687,40953,45541],[18870,11336,3108,32648,55784],[31063,18978,2643,56032,16735],[50921,806,31750,6615,4801],[12785,7412,30321,34433,49490],[49289,28524,12439,37228,17256],[32179,5044,46178,42460,40969],[24268,27583,806,25321,46184],[205,31924,39164,12280,54529],[39423,48595,46890,6986,32578],[21643,52805,40478,448,36901],[20389,42706,41038,51636,40999],[54535,41590,46316,44686,37485],[17788,24201,19827,32531,49075],[29092,54888,40668,14105,39155],[44834,55113,46680,7182,19488],[15960,26869,35410,33443,12498],[7561,26353,56304,9684,38221],[37409,34865,20003,10712,36821],[53270,13822,33092,9669,2774],[42815,7851,34077,9336,37437],[10777,37223,43957,47512,4186],[37626,40492,16628,29357,32473],[44638,11755,5219,46375,50342],[53479,28981,46178,23772,34653],[6147,39324,6931,3268,445],[25799,10926,50605,30050,2028],[38764,19994,40246,9967,28709],[16350,209,42848,13501,22393],[26054,4604,17566,7677,48674],[34559,24407,15819,22649,38268],[42325,28062,44650,6615,49914],[32733,8640,26487,26869,368],[7746,29584,17492,37542,41636],[21193,37624,31561,48595,5207],[8205,16025,42835,746,634],[50757,10177,25681,26665,43515],[32190,54419,4033,753,19889],[48787,54989,47330,20602,7552],[45089,13705,9474,19554,28699],[24726,51658,43273,43281,23737],[18346,46365,49024,7816,10986],[51485,36162,8357,28394,46161],[24834,15052,2663,34330,40245],[50939,21244,13456,16666,15651],[48891,10229,27265,26336,50079],[32088,34594,35443,30014,13956],[51853,23212,11881,4123,49479],[54289,25767,40302,14844,51917],[14538,2742,37148,19498,36804],[18096,7477,19785,43693,9669],[49544,40282,7916,12246,10455],[50417,45977,15632,53962,28204],[20573,33443,36332,31323,25681],[15933,11054,7839,671,52680],[25970,7443,5035,22906,19709],[27683,5101,8618,25595,41618],[1442,832,37662,35025,99],[42187,47999,53581,154,38085],[1632,17566,56725,10185,49911],[29214,4912,32247,7397,7461],[15425,40005,40438,1802,22713],[41578,43894,14980,3467,6147],[22851,5352,41313,38261,27700],[21386,30915,11226,11723,25067],[6805,9102,25666,876,35119],[39616,28503,47341,27828,19362],[53678,16825,1355,9486,26187],[26262,39517,18311,22612,20625],[5146,11626,28961,914,19220],[51202,15159,47470,154,29284],[20960,20431,11361,56828,36859],[3501,48022,25767,41952,16968],[55820,31694,49436,4587,2952],[36516,32245,45977,54473,7212],[28802,32317,32473,50158,1391],[8618,57421,18482,16025,10479],[25238,45414,9659,9338,4896],[48547,46940,47228,12236,23857],[26202,3756,2952,29735,50660],[9007,49868,6232,35326,35606],[48786,11310,18494,5687,44356],[17783,9036,55743,36903,52229],[30620,28652,16149,37228,16144],[43738,40691,29343,52184,45229],[25207,4623,23700,48910,11538],[19141,57061,49082,44356,11894],[36967,13426,56448,3944,37543],[31404,31270,17544,16159,36931],[24767,52095,1802,24553,48818],[13655,21079,41880,41678,8922],[45499,55176,36167,56633,43629],[21294,4017,55015,3559,51446],[49602,10308,21613,50999,11853],[32273,8188,57492,10186,45088],[53987,7867,26726,4372,23196],[7916,54771,19674,54764,42363],[24041,27299,55573,47634,1860],[4545,23158,45426,55797,16256],[57564,16221,22301,8195,32008],[42407,39379,52971,56367,751],[49784,46691,15505,13684,22698],[3527,51317,48413,28932,28045],[36071,40999,39310,22889,56069],[35363,25433,29761,6608,5063],[21079,29327,2002,38500,53378],[9336,49785,19185,36519,30727],[34411,50229,24819,48366,17263],[53080,16025,21079,9563,8622],[28374,30094,52589,41697,21676],[38089,12374,48255,5470,5523],[53126,29597,37521,20382,1705],[14890,34617,1809,45230,21737],[12684,8008,57142,14842,35865],[24419,53581,42872,40640,7487],[2185,10763,41252,12711,18828],[40626,31550,43294,16331,5981],[26767,1851,32288,39187,49297],[12454,51672,55765,9024,22789],[23368,40978,13479,45517,5491],[54283,19739,36613,30424,21555],[23994,12350,8239,13781,2916],[39129,9998,57545,43334,39616],[30412,44292,52210,19291,19629],[20159,37815,18817,4529,560],[7393,31561,46058,21193,19277],[55026,19737,5995,56509,37696],[41700,3782,55151,8584,45403],[7251,54094,8263,29536,24340],[17484,6901,47803,9427,11363],[34851,54535,36002,34335,36265],[48432,42748,21732,29368,19048],[7274,17890,9983,33145,1851],[56553,47426,1695,1598,27163],[43911,52114,528,27292,54298],[34182,39309,6114,16568,18217],[47192,50824,5210,50622,4014],[47979,13446,32824,13512,6857],[17414,45818,6386,46560,26994],[9431,26932,24527,15294,8426],[31167,29997,28264,11239,32471],[40176,8264,34906,6288,56131],[46346,37196,25683,37434,47123],[821,4103,14901,8911,24282],[6302,43353,13061,39706,53126],[4014,5210,18038,40643,47192],[42303,51114,26294,12232,29717],[38663,428,28578,33178,16914],[1380,7066,42753,50530,46207],[466,18626,43611,26956,46657],[9072,3616,26895,13560,47169],[48997,31597,28159,30076,12880],[28616,13013,1458,2445,32869],[42695,4072,43408,5299,50614],[13083,2964,56844,19486,12169],[51717,1831,39231,17364,41516],[49771,32577,37658,50962,21920],[54408,2044,51121,6613,2369],[26638,14475,47779,15892,55930],[22855,54393,55238,20412,53054],[22696,20150,4539,7278,50216],[8239,52095,44472,54904,1365],[24419,18705,15750,21507,45899],[34013,25433,7266,31305,35571],[32288,30113,17202,55737,24313],[46179,4957,3906,1017,49159],[44583,29635,26077,5887,13652],[9830,38858,5355,21587,16883],[19577,45390,56026,50949,38604],[47488,48678,8279,6867,7282],[25448,5728,13166,29344,31446],[21938,28751,31039,46141,16222],[40540,14008,6114,44043,48748],[36208,29743,30170,50296,32847],[45520,56435,29999,56138,4131],[13721,19333,18623,52252,16035],[28349,32907,27643,28474,40948],[19654,40557,12041,24043,40236],[198,38981,11467,49011,36343],[18555,55588,26437,21091,28392],[54474,49066,2488,42952,33970],[57393,50605,31010,10926,30050],[30426,45357,42680,16329,30800],[4114,52783,9104,50358,49714],[55409,44679,42053,7092,56018],[2126,37922,19271,26678,26826],[33728,20595,47316,3405,20638],[36238,26294,11231,49142,8363],[22007,43936,49963,44442,33940],[31283,55568,50417,4711,54334],[27610,49098,19911,38890,35613],[21614,51331,18107,619,51121],[48714,55953,6413,32364,37520],[27675,7957,50809,46957,39985],[17753,49049,34982,44870,33408],[56314,26895,9636,3756,49479],[54782,11546,3194,47259,49024],[24419,26329,17263,49399,38229],[55469,19640,14373,21644,11041],[1992,2006,21298,35028,54445],[1859,37993,44241,28001,38857],[31852,56866,13082,41579,45441],[31729,31198,55289,12944,15056],[52008,5019,14475,38429,55930],[39554,53380,20522,38663,28573],[6554,41647,37480,20781,6335],[26200,44972,48330,25711,36551],[35423,46466,56966,32370,13122],[19837,46500,33056,52926,2519],[11097,17241,9886,6280,48972],[30503,10916,25468,46102,17152],[32504,19185,37119,12569,46560],[36532,42235,33677,7560,2503],[27043,36341,42256,47441,17654],[51007,46548,54193,19831,30183],[24396,33393,18697,43617,53746],[5913,18917,8164,54127,21501],[23368,32719,42168,15290,24615],[47832,29576,27071,37355,14577],[30022,4307,1355,37202,52893],[47070,55275,39213,30113,38891],[56616,5604,21893,29711,11182],[30372,37799,44751,55289,49347],[30183,11988,20794,11583,5877],[44619,26973,20847,33879,42282],[11074,50143,45791,19889,1704],[4107,5487,40140,428,55529],[14357,17461,31984,28658,44565],[34768,8255,27708,57345,11170],[18516,26879,18626,37922,18217],[24703,3238,35294,46675,53275],[2503,10985,10255,45573,18555],[30706,19833,36707,29846,5036],[12709,30191,43957,40092,24756],[38006,25839,53500,30115,14308],[45679,40081,55612,6704,29616],[20408,49676,23683,21370,54414],[2876,47184,50614,42577,53685],[30714,42826,3528,5872,34169],[30353,6942,34598,57591,22714],[7050,21207,8798,52926,10100],[56739,51538,26464,4261,44399],[5101,28098,36003,1450,34610],[33112,9685,18051,19271,1990],[17871,15178,56888,36387,22366],[7066,50296,45972,41070,53845],[52669,20700,43450,25940,34692],[50225,6836,20895,4067,35206],[34614,37478,14336,33985,18980],[29117,42677,23242,33909,55048],[11652,22444,32010,31367,36945],[56719,57072,7414,29343,12123],[29778,35785,27371,54389,33001],[17858,5535,50989,31305,37047],[9340,31561,5207,18555,48595],[9966,49328,7335,51830,6375],[5901,11982,39256,29048,13480],[45403,19632,32208,30371,47092],[18101,27316,4100,6488,29190],[7032,51682,46965,4805,35414],[304,36055,45920,22429,28232],[256,46088,38663,8177,53380],[51911,44738,22723,6070,33998],[14008,7179,40125,6924,22149],[56026,7875,22578,54474,47266],[7247,13022,35073,55568,29832],[46178,56521,36707,38993,14008],[23417,1512,5026,41875,4773],[41678,49504,16455,25231,28064],[1052,53729,37617,16600,52728],[41647,40344,55863,1813,12437],[19606,17791,25433,17740,5101],[25480,5869,2212,19287,40785],[25205,25659,56069,33770,41901],[16563,30260,47477,22979,5210],[13460,1735,32500,56855,36244],[15297,1335,731,32186,23464],[1642,23319,54160,34199,31607],[22015,34347,11080,20714,5154],[44472,28374,26429,18012,31038],[21455,42896,15598,14754,327],[35331,9162,42740,21329,16144],[22757,12756,12902,29430,9631],[30266,42866,17805,27320,15884],[30071,37012,26368,27843,19034],[4466,4741,2308,12663,39472],[5726,41526,12689,48636,16863],[43404,10226,3346,43855,22738],[34486,55615,54423,16367,55275],[42305,17628,22878,54861,18189],[7556,9409,42702,45679,41590],[29253,9754,38583,38389,14787],[56171,41070,15923,10399,12437],[44187,3060,13283,4805,40581],[29635,38555,41068,42325,20318],[48958,45627,21843,34086,47982],[6764,7665,8580,404,40550],[16786,23342,18015,46144,19785],[42332,37294,12420,53021,36227],[5564,51753,43239,15736,7816],[31255,38159,1874,46819,11391],[48516,44081,40929,10762,21228],[46027,7131,31206,57406,15795],[9156,24494,126,34292,32734],[16888,40664,8504,55491,6746],[53141,53581,41049,27442,20522],[47603,8749,43278,12256,1227],[18494,48099,54800,24756,33474],[30167,13969,35857,39911,34246],[3092,14105,51317,28687,42496],[16709,21700,19751,31458,6527],[3932,29030,42771,52863,45287],[44996,15523,40696,38499,51682],[38583,54389,40461,32321,2126],[7583,16081,55422,5141,14738],[38358,46613,36969,46693,38034],[41286,32414,53986,33065,12373],[4442,35657,38680,27167,35439],[17913,8922,26780,38950,21079],[18909,30902,161,32309,30859],[3555,21155,9532,5872,25952],[11170,29643,12948,28068,36402],[30134,12144,49101,6634,7410],[17077,56034,37724,3474,55616],[42253,17642,43894,22208,3750],[42935,35867,34362,53293,11246],[40643,959,11977,42422,48132],[12606,51930,31255,31106,28411],[22779,45063,33633,55406,24196],[41955,16292,12508,14642,37678],[5526,19554,16996,56725,3696],[4805,43510,53611,27972,24410],[18501,31238,28503,32494,40177],[21248,4750,43480,29864,53785],[40991,12217,31342,31655,41048],[42130,4677,52768,23907,327],[38923,11253,28374,18539,40592],[25937,19445,9612,12102,23368],[28447,9859,7805,12833,16984],[24166,36589,30372,23803,45441],[31773,33224,30426,16946,46874],[24119,12401,46098,4282,22356],[32413,17520,31160,47908,47546],[25808,49049,25290,6607,11431],[55322,33964,8182,8910,34721],[21193,32578,48595,3207,8777],[37893,52734,1646,37221,42685],[55705,57197,2628,7591,50278],[51457,44634,40103,4805,37485],[2774,24589,33884,53270,25587],[26973,47300,38372,26947,18562],[56954,17245,31363,50834,26187],[40407,45573,34558,12236,46071],[32472,5337,38646,40357,31974],[1870,28078,27261,55238,25191],[20529,47581,41070,3301,30170],[30973,22409,54572,38655,43395],[15291,25864,29932,41247,27794],[57491,3778,126,41574,31754],[42985,56319,15025,18372,52926],[11723,38893,39477,24639,1289],[5207,12901,35498,27316,29190],[24979,25350,36308,38758,29970],[21479,24968,56026,27468,8263],[16786,32555,46476,34177,15761],[16628,37626,32473,1289,28968],[38506,22534,46027,22549,17884],[35173,49059,35589,595,5879],[39339,57338,42325,35015,22696],[39018,3225,14273,52531,52648],[48276,56069,19887,47695,22098],[39035,46182,7007,40279,1176],[6949,48722,22784,14308,860],[8959,31211,51150,17608,54955],[44350,10688,28687,34806,38950],[16237,33895,47477,49356,6992],[35731,27071,23141,21590,7527],[39176,9357,41859,2071,18461],[26679,24866,51837,19982,20920],[47395,50782,56135,35894,26241],[42718,2962,52876,21193,45917],[447,28078,46300,13122,390],[29150,20700,18893,26557,5047],[17119,53402,40509,28856,4253],[29643,15247,26575,49420,4622],[25106,9167,19161,22244,28566],[19640,38144,41550,54315,30153],[29346,44355,39283,21343,38085],[6274,19565,15644,32275,7131],[6151,47228,12236,46071,26437],[50168,10537,33373,26679,57023],[56938,35181,51485,34486,17471],[37568,34461,29638,23927,42847],[52236,46110,29813,15297,48642],[56904,1623,53017,56803,14000],[49681,43158,56379,14306,1532],[10724,41702,12236,50529,16454],[14384,14443,49925,7827,3379],[30561,48501,53690,33309,4076],[25371,31007,19853,50334,30859],[54259,12713,15720,8612,20175],[4171,42995,56801,17508,8286],[14572,35807,36146,16093,31989],[51695,42674,33569,47259,38054],[36071,445,24262,25990,30573],[17804,4309,24709,53808,5113],[25966,54332,48366,10844,36796],[50614,46990,45573,26874,21016],[32898,15510,53003,45936,8897],[36235,55727,37050,5333,11546],[14403,17996,13193,38650,43905],[38571,959,39719,11843,18038],[16628,38194,39242,40492,19101],[34719,8584,46135,26871,49606],[4186,20026,33474,17632,54292],[13475,20527,47184,53611,54917],[27759,19407,46184,53330,5333],[46819,35973,18189,39038,48598],[14008,17292,36714,55353,10817],[16072,51595,6285,1607,22789],[18777,6644,50385,7487,3756],[12469,25384,5924,49249,12169],[656,21637,18966,19723,43316],[43113,39123,43357,28352,14723],[37623,10368,2387,37822,21153],[3700,39505,12324,5011,42478],[10582,48595,28017,35557,8950],[32840,17782,54172,42848,13370],[14663,41549,38177,52427,30115],[1639,42994,10556,53678,28503],[25194,1802,35682,1076,8239],[29510,40177,55494,38985,7375],[34182,35701,52179,54389,46657],[28562,29415,45552,44355,13446],[29834,40845,3295,39118,44156],[13702,16304,8356,39439,2761],[8744,49197,18991,5723,1704],[28573,15010,28109,52095,5120],[39630,25749,4923,857,16666],[44935,40561,41474,50602,54787],[46166,56005,22713,1144,31655],[48444,33536,50439,20625,16563],[46155,15031,50577,40161,43611],[51641,37708,9209,13518,564],[44462,57632,7996,20847,15651],[39123,43162,43113,21493,24419],[54020,7739,12606,10175,46342],[25085,44765,3665,20954,11041],[16144,25135,20663,37400,39329],[11589,4299,54475,13038,4425],[3662,43943,54878,39004,11462],[56849,447,40926,32858,43991],[53035,28441,30960,3214,52217],[4263,35088,5388,46969,26383],[23726,36055,53021,52926,20570],[49743,33264,32036,22779,56905],[11893,36532,33420,16216,11155],[56069,12906,2309,14617,1747],[45723,25660,14110,46940,15495],[12929,22377,36969,16671,8042],[31005,4068,25092,25989,37530],[47318,29071,23967,10637,30541],[10228,37944,52479,46823,44354],[30350,40425,42337,14310,26012],[13614,52790,34368,9868,49184],[48029,54460,5161,51157,25669],[9012,34594,15115,53783,49403],[53264,38707,30980,17596,31692],[38903,19453,8640,30560,25990],[9046,40051,47634,44144,17150],[36387,56888,48216,17714,56108],[42411,37312,8726,619,32528],[37971,41482,14006,14099,27141],[6269,33587,46607,43869,21751],[7519,21565,38420,29036,12450],[12044,8897,51561,10739,44901],[32936,21801,9382,30440,25369],[9899,23641,20727,39309,53693],[50062,55991,53929,4145,23453],[45723,14414,28736,7764,46789],[51965,52414,44156,14054,38785],[1145,27460,29092,1575,25231],[44927,34197,11553,1605,18438],[5047,8408,34594,1712,28485],[55737,35538,32288,19333,412],[26783,47123,26205,31962,2273],[40679,24364,25093,50380,27719],[9309,28020,1292,25824,11186],[52779,36071,33082,49983,32531],[20940,43920,40324,39674,2548],[13260,53685,43987,56083,19982],[21193,11538,56002,31561,43554],[57593,4989,36353,17700,10079],[52338,37525,32800,6171,31443],[12447,54309,57204,6064,31813],[47266,31835,56026,2083,25830],[47173,19466,40608,32471,44890],[8777,56476,51061,29452,55884],[10055,26280,15754,43079,41955],[5487,27378,10351,24551,26895],[8584,11120,46085,15785,45791],[44463,10442,32126,37773,41582],[55572,832,16439,29343,30148],[54427,29430,18312,40492,45573],[6542,24094,25749,16707,53223],[49860,22102,48153,55662,44331],[15683,42855,16704,15981,49520],[17039,50342,28686,46623,22283],[16367,48029,41656,30352,34486],[17966,51641,32198,8978,23286],[19568,3787,31397,3614,10042],[26943,24149,7228,11510,38137],[31257,19606,48741,23345,14008],[5714,37605,20407,39388,804],[20700,42718,14105,32317,28802],[14426,2147,16523,15529,53808],[18206,25683,17387,32934,16149],[39267,34597,34583,42307,11065],[42153,38975,613,33207,21393],[7739,2912,46070,54475,6708],[33467,17628,34271,23593,48637],[39706,9008,19646,38195,44020],[6314,5872,46056,8951,29531],[5141,5024,56398,27020,36344],[35081,18143,55966,49468,33970],[45517,7525,14309,40282,20030],[7434,35856,30190,54514,26009],[46657,22335,48133,34663,7230],[26086,10163,14696,46018,45521],[23809,1236,44623,29723,29635],[309,46916,41344,12560,48813],[997,56730,55478,14356,48207],[52540,29742,39615,13457,6385],[52496,22485,27776,390,38663],[47091,52427,36613,46877,7356],[11064,31939,15497,3361,39925],[26549,20090,42216,31509,27418],[42838,33930,4869,23564,52242],[50551,12475,55000,6771,17204],[40275,38150,51926,1695,34934],[10835,26467,46031,31477,57189],[7660,43764,41375,18710,54251],[28023,16743,51407,17152,1704],[23155,27019,45234,2595,37578],[11427,40830,27418,15415,10675],[7161,37047,8669,17791,17858],[5747,12552,54185,11027,42168],[56905,17564,41018,22779,56774],[27423,33065,11921,51702,26684],[21343,56925,34063,30736,19767],[46056,33950,45245,39775,18141],[3700,33940,29011,39505,4901],[16710,42680,30800,25824,8439],[32359,3555,33914,40492,12767],[40191,29763,32471,56051,17240],[1289,27460,49504,26743,49606],[661,18626,22314,41122,5961],[15282,24232,20937,28118,434],[40682,4442,37785,11070,53895],[33474,34748,48299,1274,8177],[44120,14842,29961,4017,7124],[3243,16734,47644,12025,51186],[38419,49259,26081,38398,42711],[26467,42019,43574,29578,35530],[30503,26549,32782,32864,25468],[4362,53371,43573,5853,1800],[39590,41610,5606,4091,23777],[14696,30463,36085,402,4909],[5872,49470,40591,8951,26172],[34808,37424,42341,14485,11195],[176,13691,47266,50701,3278],[48539,42702,53611,10985,1833],[35218,36006,16768,22560,15975],[38942,32113,35231,29869,36986],[57204,6064,42656,3107,40700],[42176,48216,17714,45414,45573],[15056,22473,54269,15999,10562],[22798,34590,27677,27563,45446],[39554,3124,11439,45620,217],[32760,53878,34997,29372,1081],[2774,32597,51009,44616,53270],[42232,7731,45679,48906,1131],[38708,29996,13822,6070,3090],[48241,25035,36782,36698,11484],[33131,25713,20910,34073,44398],[27138,14049,40152,37026,10927],[9763,57489,1987,46748,1985],[23045,52901,6216,37106,24914],[29992,6857,57220,40644,35154],[41875,54173,18309,8527,49383],[42697,3362,18730,55264,13906],[55588,174,31561,10255,1160],[28104,21585,399,14077,16470],[31023,41672,51209,18088,11427],[21594,55121,13516,9716,41646],[2003,40412,22283,34016,56341],[12204,43395,10122,44771,5606],[18759,19867,15120,56745,55119],[10836,49075,30886,29533,33379],[23430,57561,9655,9371,7252],[5802,50701,53917,10487,55892],[8971,22906,20381,7929,3008],[31106,4392,6221,49503,8947],[16144,32729,27605,20529,8710],[9539,6166,6519,33992,44892],[4085,6189,45416,36513,19611],[3301,41070,27676,50296,4538],[12039,21568,21671,52469,5981],[6151,51053,5689,24857,29531],[1672,9389,4148,1546,9382],[48653,35969,9972,2242,52404],[8426,13798,542,51568,50506],[50644,29940,12401,20984,51799],[21707,22136,30285,33370,30536],[38413,40036,36244,34092,28780],[48406,39013,2023,18261,5197],[38768,8518,6947,54473,10300],[1530,10228,9183,38003,38758],[32841,55979,40851,38680,6790],[25071,50183,12705,19077,388],[21844,44927,35689,35424,52242],[47308,998,20382,31660,17461],[18101,6889,37624,24804,35888],[22793,39945,49674,16454,36163],[12944,18968,31729,33420,18304],[55702,24116,22627,4822,1532],[34157,578,37497,7396,48957],[5872,5643,54251,4634,53360],[19408,18593,17039,22283,35304],[51548,35774,35877,52332,22331],[45321,29603,33862,23254,42955],[37995,32473,57421,35289,55544],[46704,41917,1468,29088,24893],[35969,29710,17885,17396,17428],[49075,29097,50404,51861,36383],[45518,33228,38037,25847,39824],[36369,51050,48856,3140,4442],[37310,46046,42042,3004,36558],[32162,54058,15753,42139,29852],[33295,49276,27596,9577,5994],[47830,28698,24563,32306,13030],[15911,5964,12442,19486,2262],[57140,5470,17973,41698,47783],[38481,2093,42073,12723,5647],[11702,55325,42923,47097,49504],[29346,42872,24419,21507,3837],[45117,10428,6542,39300,57119],[28219,23322,20229,23998,43776],[29661,8205,41207,54662,40530],[1567,45205,17865,16627,9012],[12897,39310,17541,55346,40999],[19785,773,24589,19565,20432],[57565,24146,46075,9073,35050],[42993,12976,43918,9336,19686],[48674,41875,38332,57486,44166],[41247,42692,2876,1289,34285],[29620,38499,22027,18143,31561],[49771,6072,30207,40907,56314],[2912,13230,5159,42352,35910],[55077,25170,21105,47727,11371],[328,9152,8285,29672,47951],[8489,50051,43386,20563,42111],[30889,54357,33559,26232,21842],[8897,48078,23857,4585,5120],[21678,33940,21629,21424,45803],[26021,8751,47999,9636,36707],[24799,35677,22027,28687,31119],[29238,20498,21255,20459,50592],[1253,1532,14306,854,45031],[28307,54304,51331,16118,1627],[53476,4033,52710,17206,16162],[50441,52280,6319,6371,15523],[12245,21622,10185,297,12474],[32442,50217,26869,8640,23833],[17463,15756,24740,34900,23610],[5635,37803,8793,20246,18183],[2167,45996,37400,6269,57340],[21161,48230,18707,30932,40579],[7819,48711,39688,36055,33499],[8883,33287,3247,22182,5200],[6020,24575,18535,21982,23254],[31502,47736,37719,13235,52411],[14599,29943,40245,25847,35414],[43025,37619,33883,43396,8470],[3014,35739,18593,46375,56291],[630,51485,55461,37153,7434],[45860,41368,7009,54389,34182],[20030,45517,16267,23730,5714],[45048,52750,29794,33869,51321],[28612,41730,50539,18232,35239],[8831,57494,8999,48014,40673],[21424,20452,27760,3488,46070],[38873,51050,45532,45791,26575],[6732,36724,41758,7939,46897],[9352,38666,46928,11589,2426],[20246,39796,40704,35327,52802],[54678,25779,39481,6321,3143],[56069,39817,15872,8217,55685],[29199,4545,17870,52180,8735],[34787,18586,15323,26001,28990],[31010,55100,30482,53021,46965],[50223,43356,15290,1532,54800],[53003,2648,2659,8797,59],[15072,47869,56124,33862,56921],[51330,15078,36201,6175,2802],[4073,37569,40484,27820,56468],[43264,37530,51432,38440,42577],[6467,10762,10227,33102,47948],[5026,1761,50580,24569,34020],[21338,17428,23315,16144,25293],[20638,28774,16555,52230,20595],[43764,56069,57234,43986,39379],[5101,39983,161,31305,44399],[7122,3284,16468,40325,30931],[55031,46264,5607,7965,31695],[2876,47747,44528,28687,30884],[24419,55978,42872,10701,21855],[42232,9707,1672,18379,49249],[51545,2342,26399,30584,34795],[52263,34462,23610,40561,51061],[46327,10757,54690,45941,16874],[21700,36521,23843,12080,38816],[12442,26684,5893,17506,42251],[26842,41122,18673,31404,21207],[20402,15704,36187,30789,50951],[20522,30426,12552,43373,15052],[15213,2759,17805,19066,37382],[4347,23151,26234,46486,41952],[55066,17719,54724,7929,36433],[1367,21946,22936,2512,8246],[28006,45567,56401,4499,32930],[6114,34122,33992,12130,13372],[20457,14258,9886,46553,12467],[55763,43375,31660,15060,52490],[16768,41255,1774,14403,52131],[27452,33207,22950,51337,46894],[3276,10844,11310,8193,52396],[7816,27513,46346,31326,33651],[41656,19573,53583,39741,38979],[6746,4116,38667,50417,16734],[931,3620,42232,50701,42950],[15372,46388,42879,41585,7032],[32235,43691,126,54711,40898],[9685,44579,39403,54393,13038],[44462,33573,38569,28173,44571],[3936,46241,51991,7444,3728],[46667,44006,9540,2481,15670],[15979,25132,12575,48056,2595],[1400,44081,24726,43281,53573],[11866,4078,41080,5570,11170],[54118,19300,24979,7525,46648],[34281,44936,14730,37880,28062],[39176,13356,49925,50520,21447],[34471,9983,47482,28004,10346],[8334,19333,52400,13530,2126],[28981,37050,23307,28395,40140],[11992,13296,9006,40816,37482],[31668,41962,16156,31826,26379],[44807,15632,43684,33845,691],[13042,38071,33237,404,30377],[25216,35798,20031,29161,31],[9764,24914,49129,6848,56336],[47894,18072,23903,41232,37648],[27428,28722,46365,5879,37568],[9983,5685,6145,34764,41700],[34863,32754,15439,48169,25229],[56476,54286,42638,29097,15217],[55466,52507,11269,23842,50082],[3712,42253,48027,54780,20741],[8851,12017,30751,47332,16568],[43441,18107,1665,6147,25795],[23212,42031,57422,16262,44580],[18792,48244,9309,35613,8365],[49963,16329,6476,30426,44156],[5832,29597,47308,998,23824],[55142,54828,46085,17986,38851],[57564,20176,50408,5826,56722],[1632,13646,25000,30229,56725],[37302,48653,24296,389,31039],[49914,44187,11310,26859,19444],[26895,8854,4107,18915,5487],[46410,36517,55441,34434,45669],[57489,53500,22784,52472,40405],[15372,4474,30183,43025,1325],[1428,17132,2049,55216,16426],[14538,25046,14982,27487,22841],[14690,27029,26452,19407,22889],[27595,56130,39893,21266,25906],[25043,26859,57075,56775,9309],[32043,25654,52870,38533,14885],[6386,20126,25162,3993,24403],[40595,22276,22664,32211,30134],[36224,31502,38205,57075,55690],[46953,39872,43355,28108,26935],[35412,36824,50296,10099,10482],[30656,33501,2492,6263,25410],[11618,19816,28101,51286,27487],[29582,39877,42273,25794,51837],[14538,1535,4070,25238,30947],[47936,25833,57251,33957,38691],[34434,50168,36517,57023,46410],[29619,12902,24256,33240,40671],[8312,3700,288,42852,9495],[42745,23974,21266,8309,4529],[34303,7095,45048,33889,22913],[25603,4772,7850,48908,3345],[50585,54098,18506,30608,56905],[19883,5574,5556,23720,2617],[28970,29641,7683,41517,40344],[19020,50644,15800,33539,35262],[14675,56129,56509,36297,6074],[27141,9193,25114,37969,8640],[55531,38367,20923,51575,39578],[41700,317,48643,8105,10851],[13990,25893,2343,7194,19094],[34290,4711,44351,39786,14675],[33281,6581,3350,37652,12437],[51167,31190,48418,46941,29641],[14885,14609,53909,48622,10187],[24410,7021,52488,6151,34734],[17556,43056,53650,38339,20296],[21026,25236,11467,47308,5436],[42701,49702,33693,36945,33026],[45628,10844,35401,42879,33474],[56547,28841,45117,44177,28424],[21644,12948,54315,27981,44149],[45388,15420,5197,2560,5177],[57393,48939,46753,50788,9102],[31684,27622,4567,44984,54572],[7389,51410,24813,27081,31211],[47491,14263,37932,55630,16157],[13882,48714,4409,547,16671],[33557,2231,23050,10923,56073],[9309,31712,5888,50151,18038],[2584,37626,15745,55648,11182],[50520,20984,16081,21447,13356],[16081,27608,28945,20643,2117],[54251,41690,13284,34077,16169],[33742,6166,18626,16439,34296],[52099,53907,2648,6314,614],[55100,9552,11138,4088,50669],[40061,41356,11696,48903,51485],[6880,45565,45915,43871,18597],[28903,21582,13152,36979,25679],[31691,4270,25568,28392,33559],[47156,6608,25781,52688,44651],[27505,24635,21173,40997,52309],[47465,25998,36323,11978,5459],[52550,47934,41092,19111,11956],[6593,50358,15972,31191,27904],[14816,3921,38443,55465,24760],[31177,35877,53987,20432,31441],[3081,43087,14848,32505,36173],[30172,11506,10870,46488,5544],[52522,51694,48211,48388,48362],[54336,19773,23271,28802,31561],[40017,16628,42985,46600,48334],[13147,29986,29938,20219,54652],[4442,8204,25116,34356,19832],[27857,27954,36780,57097,14606],[55479,15702,33218,42932,46467],[44130,16654,4872,18707,20431],[55176,451,32351,4881,26456],[32850,8195,13747,55158,32765],[6238,22018,209,9548,15872],[16081,28925,18081,13693,37354],[49197,4282,10818,21266,21582],[40821,12975,34434,19709,49852],[19611,45416,4531,55441,32669],[15492,47256,55802,18762,28950],[8433,54240,9346,2404,55265],[18461,37878,44878,41859,45679],[17360,26864,39085,34946,24607],[30350,6853,57257,42337,14310],[11465,33358,17024,42227,52020],[56401,25056,45915,6721,42955],[53353,6852,52121,70,327],[31813,31325,3857,18124,42411],[25453,22824,56401,26253,29561],[7731,11370,25415,23254,49336],[46816,23128,34581,15074,31550],[13054,56379,56098,47934,45679],[6418,12184,27329,30048,21423],[47218,22726,31692,53223,18233],[54080,38680,41040,21244,40733],[33501,14982,23238,9388,26053],[57161,12413,37355,10098,8359],[193,34733,34586,5604,36903],[19531,2476,20242,3108,41511],[12144,6634,9394,48251,1628],[14982,1704,33501,26479,857],[56098,6634,12144,6247,16081],[27784,3782,27431,36517,20872],[20551,27141,30560,8640,19453],[4137,6382,52768,26935,43355],[12257,8202,40237,29428,39406],[47124,34946,17360,40173,55466],[13356,21447,39176,25833,50520],[49676,5893,39189,31591,38368],[11560,4518,27721,747,40137],[10406,24021,53956,43860,7456],[43883,16537,42022,45669,4137],[53845,6091,27569,14115,46997],[10534,6314,47286,1521,49835],[41590,13054,12076,41256,45679],[10063,53492,28182,46031,17591],[14787,33188,19114,21307,13233],[7275,55409,34099,52958,12196],[2492,48244,55573,24320,10745],[34394,288,30631,49249,13300],[40019,39588,16339,44465,52686],[1542,20360,22526,4909,18938],[27482,55238,24261,1532,26227],[49431,11228,41680,52808,40191],[30062,51049,29940,12144,29431],[37016,16851,37434,54334,28785],[19816,31253,18967,32407,958],[6455,30401,37784,21938,25590],[46138,22573,23329,31158,30631],[55568,50417,11204,29832,43617],[57406,46070,12413,6147,45936],[38857,31695,45692,27395,47175],[39877,20544,17471,34228,8763],[17572,11432,12805,17070,52479],[32040,23692,3361,33190,19066],[20026,16329,18376,20855,15644],[17360,39541,39085,19982,20920],[9698,38426,6520,38112,12451],[36478,1578,35690,35084,25795],[55238,22855,9061,27608,35341],[22356,44669,901,30719,56444],[21988,35381,21843,37692,55763],[40016,11465,33358,10537,54533],[17836,27619,42169,38002,29685],[45705,5872,53003,9998,14398],[42623,27052,19080,30504,51984],[55799,2403,50612,48264,17306],[46919,46974,25056,23329,38768],[43409,40025,2601,14730,3171],[36780,5120,26434,6314,12091],[13054,11580,16081,55216,9549],[46596,9309,31901,7731,15981],[39385,13768,44461,55478,27622],[8599,18399,6986,52766,10063],[24012,12948,14197,25279,34531],[7525,8616,7356,55149,57511],[44679,55409,44078,1567,52411],[20340,54334,52115,45510,45044],[11944,14538,10923,21989,54289],[43155,21307,44560,51974,51979],[5910,40191,38705,43738,4442],[31253,36519,36470,12437,38486],[32531,28392,18428,16454,5207],[6152,26205,44295,9998,8369],[36797,26533,43216,32991,24268],[38768,37892,26934,48566,53952],[39956,35527,35865,50152,28038],[46823,56138,38195,3409,15735],[36089,28006,52444,44510,33993],[25290,57403,25210,47625,3020],[41081,32784,8330,47922,45101],[11432,53223,54127,49412,22726],[44911,10485,11371,51672,56387],[39911,13969,44922,35682,53370],[21473,37676,52959,8489,11853],[35798,9096,44027,41955,38945],[55531,10704,12685,18285,30393],[57627,49975,24369,14704,47547],[47737,8865,56005,104,53277],[18461,50520,31858,6581,52115],[33993,13368,23254,1023,29603],[37977,44756,10750,45333,35174],[83,25002,2601,32359,48403],[9400,86,48536,39121,40929],[46598,20150,31946,47391,52725],[3340,25824,37289,4,22318],[35571,37047,9522,54921,26675],[27132,43478,43617,46941,51799],[41198,50834,47332,17576,5881],[22515,44331,43355,5306,17045],[36028,1931,9958,46651,49634],[57591,55951,6166,30350,46007],[182,11490,885,22841,9118],[51757,1312,26336,44789,33886],[25829,6114,46228,16439,33992],[29493,37214,32983,50903,46820],[23610,23824,27843,50914,45510],[1910,9278,1421,3086,33138],[37449,1957,8444,11866,54852],[29295,27546,42699,42054,751],[15850,56660,19518,54178,11506],[38680,30111,34609,19728,4442],[40733,33746,8428,36913,42377],[20029,57591,35856,12356,37355],[50686,8830,29757,3501,25845],[10346,52791,7303,51482,21524],[2807,26034,35327,30371,14870],[47218,7583,5682,18233,35079],[29587,39169,54618,55568,1136],[55317,20576,54350,56320,40645],[18313,39830,6542,2492,48227],[25285,47011,5790,13287,25833],[45263,31793,35154,9698,19253],[55368,56956,29761,45172,22622],[48061,45669,37355,37874,25603],[25984,26308,27081,16045,31],[54346,31255,52540,49697,45417],[4327,19338,3785,53055,21799],[22281,25637,48143,51838,51191],[40016,52020,35555,28933,53719],[10836,29097,49075,45545,174],[7960,15203,43181,36045,52152],[11269,31962,5092,11427,6708],[36317,8504,36312,55499,40191],[13331,51457,50376,39180,51480],[51653,38229,8518,32517,41526],[14279,40904,24680,43625,20298],[13768,3597,46917,48222,36196],[48263,55899,22265,31355,1322],[35075,9061,16081,7685,43719],[53492,10063,45568,18597,56561],[34764,30268,21244,9983,13165],[48783,53019,42337,54514,56730],[47491,25026,31502,4976,45923],[15418,16091,3007,36911,9596],[25795,49835,51209,25683,26980],[35414,1451,15880,22612,55350],[43691,53436,23453,11613,22499],[39075,82,43405,31711,3024],[26419,1756,971,13368,13054],[19061,55568,34701,7247,46346],[33680,38768,38797,31167,32979],[14026,13403,5723,32301,51209],[57166,14406,49011,37933,10173],[7658,52102,44994,347,46225],[57492,7351,10186,24108,14536],[35197,3825,19686,52184,40331],[48724,31936,23593,51153,4576],[22723,38751,4186,51365,36153],[32615,27843,33975,41792,11371],[37462,23269,24012,12115,26813],[1628,1662,38912,40152,12401],[56073,6462,51307,52409,13904],[10879,50759,26943,31924,47894],[27418,43617,11605,29832,865],[32032,2052,12302,22269,55568],[18109,35783,42760,21798,33085],[37143,37410,653,55044,30764],[6931,42610,30503,19883,37595],[21447,6869,10818,55176,51842],[31413,30408,57223,41640,53452],[55640,33383,48834,11490,45521],[42047,51053,46940,47894,28154],[35890,138,24655,39778,26708],[28173,14330,29049,36876,8913],[56605,6191,22877,25807,45791],[39578,56368,10278,21186,27332],[7465,53569,32040,22106,32898],[910,11388,39838,41350,49641],[20029,32602,10456,26048,43276],[27041,14361,17336,14885,5924],[12469,35837,18183,3140,10763],[20297,23270,15166,10485,31451],[7385,24119,15492,47976,50520],[7731,18233,43948,13154,27418],[35544,27852,14771,13022,14931],[29510,31238,5310,33281,28125],[34120,46940,43408,54342,10985],[26387,42993,24001,31414,31895],[26205,34971,19544,15328,7930],[4728,52115,30348,44446,619],[30863,28365,36398,30214,20087],[46336,297,45060,13701,38112],[45190,35414,34384,19488,8428],[45002,25194,52601,7806,7601],[39406,29906,16550,11744,19048],[46302,1530,37648,3295,2559],[56,25423,17363,42764,56045],[55478,57591,57161,37355,27608],[14162,5103,50082,10398,22848],[20567,9966,44079,20383,43058],[46138,40103,56029,14225,37538],[22841,17851,37355,35856,182],[20847,47491,20604,16460,36765],[55343,38793,39260,38595,34977],[405,6562,4319,48255,20685],[47980,6696,46022,52490,26693],[55208,3878,23573,2644,24743],[36436,53918,18971,6519,7009],[50336,50216,39161,5044,5798],[17024,17712,43325,20029,23581],[25415,26020,9104,48050,47275],[50417,49396,55568,11578,38667],[12097,5158,9096,47106,50296],[32729,974,17416,4382,22890],[47712,31134,53785,38717,38513],[57140,24853,48432,3985,7601],[28264,44189,57063,55639,29763],[40715,2233,35979,10253,34189],[23610,10808,26037,51542,31660],[4280,36610,6195,45048,29778],[14279,43325,39351,37879,46235],[18917,33475,35777,25102,57075],[25038,38178,21334,9261,1139],[45669,13519,40019,17599,50348],[16367,47732,26409,52604,56698],[27031,25027,27050,52452,33520],[48278,39013,17963,14210,38890],[51201,40318,44145,41095,40911],[51926,37400,16144,53929,7545],[44719,9748,23093,34720,46744],[20745,42305,26063,23298,26796],[25753,15647,40397,36329,28671],[19034,1521,49983,56633,37595],[30737,20730,9748,44719,23093],[52406,2631,38337,45996,20662],[38890,20730,23093,9748,39013],[52929,8359,18252,44800,9748],[52852,41250,31912,39734,16086],[47300,44719,54857,2631,8851]],"weights":{"51106":146,"20778":185,"40146":720,"31443":1096,"54837":244,"55920":1914,"44472":537,"38239":236,"22918":492,"48523":70,"38319":112,"11197":148,"50814":231,"38149":245,"50278":406,"7560":98,"53836":388,"18189":305,"45451":1087,"21105":400,"1878":390,"21916":245,"13758":743,"50531":330,"16176":179,"14900":467,"25":109,"27453":267,"38500":376,"56841":81,"53080":177,"9563":365,"13149":262,"18536":1050,"8301":314,"56530":383,"23666":729,"32732":380,"30532":173,"8397":331,"48888":363,"25755":573,"4702":115,"37120":263,"38372":203,"48892":251,"33785":89,"1052":240,"25249":394,"43664":319,"12468":76,"34871":395,"18648":408,"29346":784,"30281":731,"51306":479,"23990":193,"20092":252,"9474":437,"3322":1351,"7131":360,"40455":247,"28360":405,"54986":796,"15519":448,"21024":324,"41068":917,"23053":378,"32978":274,"12596":689,"26562":133,"45157":441,"34186":433,"7251":319,"160":382,"1672":492,"57421":766,"16025":437,"56314":458,"21507":426,"21544":227,"33806":294,"56916":281,"52095":309,"10985":702,"49010":290,"11795":453,"38868":190,"46940":939,"53161":70,"19465":97,"17565":42,"56767":267,"1602":188,"21255":101,"20459":111,"20498":139,"38697":90,"41769":91,"7762":530,"31349":191,"40829":58,"4870":65,"15626":260,"35021":855,"25038":491,"52500":175,"41236":326,"55991":583,"40632":364,"7865":459,"8193":246,"35682":460,"42879":278,"15327":364,"10185":231,"23978":254,"26894":116,"18966":189,"14710":158,"2978":324,"51522":325,"45131":288,"46515":98,"14591":359,"52131":400,"24804":233,"17387":201,"17200":620,"27569":182,"35628":66,"18352":81,"15896":86,"17820":124,"12063":199,"8070":365,"52619":186,"36058":368,"41697":1626,"34340":180,"26420":290,"31257":309,"54846":224,"6290":127,"11701":66,"38229":481,"29916":197,"29727":966,"43715":633,"37636":375,"748":786,"12600":738,"39265":273,"37223":262,"21385":82,"47859":512,"12189":222,"13127":319,"8749":602,"21076":146,"14267":351,"20102":206,"24651":532,"30426":754,"27329":757,"54916":121,"18379":116,"37627":90,"26273":176,"28264":695,"18092":242,"32471":682,"44189":57,"12517":361,"4014":844,"20625":770,"39450":178,"5210":195,"22282":217,"20756":236,"37525":168,"51967":238,"12907":314,"34572":310,"55418":445,"53117":283,"50439":223,"24551":623,"24553":213,"30021":349,"10606":190,"44634":237,"39009":145,"8620":179,"8922":366,"1795":225,"26467":233,"28553":401,"12753":210,"30812":197,"12705":563,"12902":143,"55121":390,"41070":355,"52656":241,"3859":277,"17732":235,"3403":158,"16786":191,"5299":594,"47486":273,"51619":1703,"37382":841,"52529":254,"14948":597,"33427":391,"10683":230,"7292":362,"29996":298,"28859":97,"13154":744,"8777":439,"51961":265,"8666":315,"57311":283,"6985":95,"37520":349,"38708":319,"15189":1587,"52962":330,"26980":563,"28013":421,"9588":293,"12091":519,"19363":154,"51495":536,"5584":290,"31377":178,"17907":133,"46693":61,"17032":145,"8522":253,"42383":145,"57204":547,"46817":314,"27460":199,"33195":204,"34285":1355,"32473":449,"41129":89,"6924":153,"32887":158,"38907":947,"53215":84,"42303":547,"48714":1191,"45611":158,"6685":107,"42943":213,"32936":213,"21590":455,"55612":266,"39351":1223,"7430":476,"20122":446,"54362":368,"10875":488,"50373":174,"3697":316,"53075":362,"52083":425,"43957":282,"28102":161,"29045":121,"39513":261,"38332":512,"18805":183,"28346":330,"40643":1949,"21397":139,"21558":286,"19836":207,"10365":718,"16388":608,"34468":153,"21195":79,"45996":285,"1196":227,"3973":91,"29542":170,"46598":495,"3855":218,"32989":161,"13480":187,"18605":92,"51697":105,"14936":126,"47550":233,"34411":172,"5681":352,"18036":86,"33086":60,"40196":249,"11787":251,"2124":271,"29592":74,"10883":242,"26738":350,"40125":270,"33502":55,"48709":129,"39878":366,"19051":130,"18702":243,"32569":216,"13796":559,"32840":450,"20749":397,"36924":312,"39388":672,"494":235,"9966":411,"47664":122,"49399":423,"12632":60,"14918":145,"50385":182,"1338":309,"51227":318,"26655":1473,"40130":757,"52101":369,"19504":143,"28123":674,"29825":155,"46534":317,"16628":279,"43489":136,"4107":166,"10351":355,"33362":331,"41889":147,"3170":66,"34819":403,"16970":235,"46068":193,"50824":388,"52397":142,"1039":136,"52401":111,"43296":375,"13770":118,"15960":678,"7929":790,"41722":236,"43681":539,"4134":255,"15178":280,"37238":91,"1542":304,"15372":418,"4591":109,"6937":359,"4474":92,"14062":370,"9169":539,"23230":460,"19831":555,"56516":337,"15146":58,"14008":200,"9913":611,"14816":420,"39348":185,"37500":223,"47999":671,"10433":313,"11298":62,"21460":425,"11835":712,"29870":222,"39710":249,"10704":246,"41234":378,"55294":639,"14285":176,"53551":252,"55122":320,"16250":341,"35771":664,"19606":491,"56604":312,"19774":113,"34433":170,"13608":392,"12785":431,"25460":228,"6070":845,"55745":109,"44452":302,"4805":719,"29048":136,"44795":144,"26693":377,"16918":533,"41784":533,"15552":456,"27216":152,"23861":332,"38903":323,"51708":259,"41758":196,"24819":1047,"44411":102,"31966":147,"9439":137,"3333":263,"49607":186,"28051":142,"53114":169,"12510":405,"49638":312,"15752":195,"23500":289,"17871":214,"16604":62,"8586":413,"50380":933,"27468":1686,"8239":468,"47330":254,"48011":378,"37046":446,"31033":171,"12763":245,"53186":279,"16996":278,"24199":300,"105":615,"37083":308,"30191":592,"34865":430,"26167":105,"15297":354,"40999":419,"32592":174,"41337":38,"11004":165,"2529":511,"13853":120,"51110":84,"50844":92,"31325":542,"18759":159,"45803":527,"6064":216,"41371":35,"26119":230,"54858":677,"12236":640,"22545":274,"40895":676,"49125":84,"38217":191,"5847":414,"49196":149,"5751":212,"19814":234,"54219":200,"34511":122,"39995":333,"46754":364,"11619":49,"55334":74,"18254":233,"42481":179,"10273":424,"20937":200,"23274":118,"846":130,"32281":221,"5569":269,"3555":556,"6151":755,"47694":240,"21079":236,"57454":150,"54767":326,"4302":268,"43092":134,"33109":66,"43334":614,"34453":425,"18649":163,"6716":477,"39101":344,"14306":296,"55814":251,"18503":247,"1131":528,"44274":306,"38049":268,"7746":263,"48881":380,"35544":1031,"34735":173,"1106":112,"3893":215,"13153":86,"24419":419,"54084":369,"42460":309,"38717":879,"30528":103,"22311":188,"39753":50,"5755":301,"1800":525,"54946":263,"31522":550,"35718":247,"6835":109,"15812":275,"56069":797,"742":1266,"22612":720,"33410":140,"49923":287,"52298":275,"38292":196,"29886":220,"47169":319,"33513":296,"22415":593,"13560":369,"28068":405,"53391":271,"3475":188,"40243":333,"55325":293,"34628":464,"47976":379,"50191":560,"12436":220,"31991":153,"46244":395,"36100":128,"2981":543,"28904":123,"51636":946,"46698":179,"56843":150,"6801":66,"9340":250,"26557":733,"15246":181,"34936":314,"52667":106,"3837":474,"7295":116,"34278":201,"13621":78,"36315":535,"37085":121,"26914":394,"16495":336,"18143":717,"45602":81,"47879":191,"16822":102,"40633":387,"53499":235,"54404":244,"54694":292,"21555":239,"34873":225,"27044":597,"11853":492,"51701":381,"14616":550,"22975":144,"37523":61,"53468":389,"55126":309,"56410":148,"52764":408,"57329":176,"29238":287,"30775":103,"25310":74,"27744":139,"12579":1039,"21553":113,"28313":361,"7583":199,"26370":281,"17844":655,"12597":366,"2916":1024,"40581":180,"47270":128,"43719":325,"3276":699,"22244":292,"37732":342,"27208":326,"31379":135,"55491":326,"4293":360,"2952":822,"16201":76,"49063":159,"8337":474,"29685":359,"8055":213,"4762":357,"15946":264,"24046":46,"37617":316,"49973":217,"10936":28,"4931":329,"42435":315,"1285":85,"34324":372,"50228":172,"15052":605,"53581":741,"12465":355,"25113":415,"24550":339,"47143":614,"54990":503,"34575":80,"44270":381,"51715":330,"30405":187,"16329":443,"49963":472,"4372":434,"28064":386,"23565":229,"38159":282,"4148":140,"55350":253,"55721":506,"49097":508,"45195":597,"51734":121,"33474":353,"35401":316,"23085":200,"54800":265,"10844":239,"6279":189,"2356":661,"13719":244,"2912":423,"48455":229,"35755":369,"2648":535,"40573":665,"44545":348,"41260":173,"32796":212,"40631":219,"36796":426,"25218":383,"26515":103,"8696":545,"49337":214,"56379":571,"23261":215,"32800":148,"22723":407,"17126":351,"17194":189,"52301":468,"50168":1295,"47676":782,"37153":230,"32321":755,"3369":108,"1067":404,"51416":431,"10851":386,"16262":388,"5625":117,"40078":615,"44528":700,"38384":159,"7100":184,"54876":30,"3874":282,"36035":323,"29546":228,"3354":352,"17116":292,"41712":378,"56725":869,"57269":59,"19715":399,"31561":716,"6857":1594,"21994":779,"13879":105,"47395":158,"10438":72,"52487":147,"46947":418,"31661":136,"26895":207,"25830":257,"53962":478,"8589":189,"854":187,"45691":168,"12899":278,"49038":186,"18517":401,"22937":586,"57513":353,"18636":251,"27811":217,"13287":269,"33321":170,"17484":143,"52725":265,"43373":196,"33659":184,"18684":242,"32676":711,"46763":535,"30800":334,"703":280,"35808":102,"5316":171,"47589":97,"57494":220,"40990":68,"14272":224,"41247":453,"56269":210,"6490":95,"27071":1096,"55681":204,"51426":375,"12197":469,"47961":134,"8762":437,"6374":235,"33159":802,"42699":1500,"37652":721,"56600":626,"29606":575,"27921":227,"4186":495,"41959":313,"21493":488,"42872":580,"2716":528,"47266":460,"47591":179,"56234":156,"56026":326,"7581":64,"11776":300,"43120":234,"9458":267,"6435":150,"24589":607,"38161":154,"54588":62,"40799":129,"49512":79,"33643":240,"57006":174,"9049":76,"55100":357,"43948":576,"35724":356,"23478":129,"35514":1058,"27386":319,"49860":373,"36943":521,"11155":161,"50428":194,"13799":423,"392":386,"25321":739,"30104":194,"36987":577,"7558":152,"44230":317,"48077":212,"31925":82,"46110":65,"48251":184,"37355":686,"43918":711,"33680":715,"11931":971,"47532":214,"17463":161,"16313":317,"48187":190,"12829":222,"4262":434,"34030":349,"33650":479,"10712":307,"29827":520,"56803":629,"3691":761,"40619":300,"39118":1057,"37064":255,"12432":245,"4695":136,"36153":566,"12897":583,"50950":146,"14763":153,"1630":289,"44294":333,"28945":374,"42227":652,"46325":1398,"12281":596,"46852":311,"9416":522,"53689":199,"4394":134,"26540":126,"22351":172,"44208":128,"16657":188,"18208":189,"33536":769,"30117":177,"2997":152,"51592":984,"30255":469,"55985":253,"52596":636,"5333":379,"1824":132,"40975":246,"19444":408,"47188":292,"21423":323,"26737":253,"23634":92,"50183":221,"32364":255,"16656":158,"55953":531,"36821":390,"42092":446,"5676":256,"46623":472,"13193":236,"29585":147,"14778":198,"13251":169,"28074":119,"17586":179,"50770":203,"11621":378,"11654":67,"42612":247,"51903":52,"161":790,"28098":277,"2697":199,"2416":251,"26675":183,"50370":317,"38114":251,"13489":67,"23637":643,"25308":87,"43560":234,"41706":177,"16629":159,"36374":401,"42270":399,"28232":162,"24524":187,"54960":270,"57173":340,"45148":183,"27557":91,"38762":85,"39925":183,"2041":52,"12220":66,"37458":121,"18583":68,"34488":457,"52444":393,"20028":154,"36041":573,"1035":163,"40561":1160,"50717":198,"41182":795,"31713":230,"51457":521,"50983":59,"17902":64,"34810":358,"44386":164,"6228":183,"7286":369,"43192":497,"23302":274,"29164":156,"52115":945,"2617":169,"6941":160,"15630":104,"7335":288,"21801":344,"40369":91,"56532":389,"8125":77,"328":335,"12427":616,"40723":213,"33149":227,"26262":224,"3813":117,"37452":198,"28921":123,"22234":73,"47711":419,"7521":307,"38564":357,"2926":124,"2028":631,"13325":347,"2413":117,"28759":95,"37050":792,"37221":375,"6091":983,"45970":271,"20507":395,"17255":120,"28023":1274,"36859":641,"3420":348,"19016":198,"28392":659,"22027":201,"47184":513,"17719":357,"56682":581,"176":364,"15059":198,"24584":249,"19565":166,"48592":112,"28657":172,"2398":343,"4442":1113,"57489":472,"26583":518,"31130":132,"54850":299,"56616":192,"48783":162,"20340":658,"14583":185,"30794":763,"20658":236,"18494":343,"52896":57,"37611":116,"33692":107,"48741":194,"875":87,"27959":146,"11232":183,"25924":80,"30353":86,"5619":53,"20376":61,"39305":382,"32105":164,"2231":313,"48153":241,"14911":90,"35489":355,"31362":201,"30579":598,"46138":460,"56029":141,"6721":1396,"11170":382,"25083":476,"56861":565,"52959":558,"5355":191,"26227":473,"3124":504,"39129":529,"35231":222,"11375":342,"15247":1259,"37371":207,"7740":94,"4801":595,"31750":95,"6615":533,"5276":359,"42629":224,"55302":105,"22949":241,"45683":419,"41525":60,"44901":414,"24903":361,"53783":609,"44603":167,"1503":87,"52805":374,"51946":46,"298":114,"29053":334,"15360":81,"25448":496,"41812":588,"7961":153,"38088":195,"36841":292,"2859":365,"38033":140,"46555":28,"54947":62,"44841":212,"50551":440,"52763":66,"48893":168,"23908":255,"48100":269,"40724":230,"6337":377,"45669":874,"10726":345,"25415":636,"56775":234,"55529":130,"6059":251,"5487":335,"23952":157,"6328":241,"30536":454,"47378":124,"24918":97,"49048":71,"40377":133,"44384":1322,"49966":551,"5877":430,"56246":478,"19156":87,"17950":185,"43779":439,"23911":219,"39310":336,"31381":73,"20030":1090,"23554":136,"25480":325,"31305":533,"5101":311,"34258":216,"42951":152,"29834":425,"57616":371,"5636":254,"16103":313,"37075":322,"33884":846,"33599":373,"14627":156,"43142":169,"871":114,"38358":157,"14692":383,"23076":163,"23022":109,"17583":310,"20336":610,"27365":87,"5520":48,"22129":74,"11989":66,"1274":87,"56098":601,"13231":170,"14388":186,"33879":236,"44958":292,"50241":357,"38459":144,"44060":269,"20064":89,"8770":132,"34699":607,"15262":333,"20875":60,"42256":332,"50359":159,"57022":189,"32831":118,"1259":285,"4078":540,"53647":289,"10770":283,"43611":682,"6913":181,"26999":220,"35930":149,"34140":341,"39554":428,"1325":949,"52792":97,"11104":87,"16040":95,"23594":252,"37904":247,"43456":144,"17263":414,"18705":430,"47192":304,"56218":127,"26310":205,"38664":264,"29298":48,"28287":63,"32680":213,"19723":274,"19730":652,"27443":212,"12466":83,"16961":449,"29828":461,"49129":1111,"8236":437,"2170":367,"490":542,"38092":700,"6554":508,"30076":745,"36002":261,"15629":406,"31158":371,"1016":323,"39267":617,"55606":97,"38362":160,"55517":64,"8546":272,"9606":181,"12301":241,"86":274,"57432":447,"2309":114,"40199":209,"1324":187,"2559":352,"1121":186,"738":214,"38680":591,"43738":279,"16094":617,"2006":240,"20247":424,"25817":191,"8954":462,"46080":79,"9506":427,"24882":588,"39578":372,"13661":308,"13125":197,"25231":347,"26512":213,"33775":805,"24279":315,"41955":527,"10691":156,"8953":657,"45722":438,"57065":558,"38204":62,"8343":215,"10746":398,"16828":159,"46241":198,"1367":620,"21946":251,"17628":667,"44894":279,"21605":329,"19368":80,"44011":497,"9356":248,"14276":87,"11824":85,"32337":252,"42551":138,"42106":391,"16710":134,"14485":233,"54689":288,"36037":113,"528":255,"37107":82,"4608":515,"48352":1036,"844":385,"18673":575,"21334":361,"8198":693,"21274":841,"19516":111,"56158":461,"54995":73,"7704":304,"1245":235,"7550":230,"12959":236,"27109":232,"4490":84,"45994":243,"53141":345,"28344":624,"5920":92,"45163":273,"47180":322,"18155":139,"17230":1001,"50647":666,"26618":622,"13022":401,"31167":235,"17986":847,"52738":565,"53297":536,"23286":174,"34296":288,"14039":216,"3835":183,"53441":151,"12807":140,"8207":254,"18360":299,"51317":430,"50614":485,"55002":255,"52483":103,"20291":285,"42790":183,"7949":209,"20925":605,"45908":270,"5435":353,"30887":85,"3604":207,"16699":194,"53921":182,"5859":40,"10955":317,"54861":232,"35285":88,"21029":169,"9030":233,"18159":116,"39517":255,"56002":342,"3108":856,"26796":486,"4623":158,"5432":317,"19408":461,"37909":260,"46101":293,"248":151,"45052":570,"15781":478,"36650":193,"10418":677,"28150":255,"41568":295,"39562":798,"55149":518,"45039":357,"10398":466,"18184":143,"43256":160,"39677":610,"17054":146,"1451":157,"10927":128,"30483":119,"49149":219,"6605":154,"25180":548,"44513":243,"11500":177,"3120":246,"57234":1134,"1596":354,"19270":80,"56872":501,"14094":328,"32590":297,"18262":140,"8260":526,"46988":202,"47857":328,"26779":187,"21980":184,"30348":690,"20696":371,"37530":424,"33340":889,"12606":442,"30624":98,"5793":78,"28653":165,"24605":198,"40288":357,"53794":311,"14479":97,"47088":160,"25799":241,"54536":357,"56143":985,"11153":357,"16757":353,"2626":312,"41423":136,"23984":275,"53683":124,"44510":464,"16708":850,"6446":356,"53678":124,"40949":97,"830":356,"47656":236,"49681":407,"43158":260,"1532":550,"18664":193,"5901":236,"11982":272,"21266":977,"1430":251,"10722":241,"41029":641,"35182":260,"45427":288,"20167":754,"32784":635,"29723":742,"8892":632,"26241":446,"19660":122,"32316":310,"22967":72,"52525":179,"49180":303,"29761":303,"41212":215,"54474":459,"12267":336,"45103":161,"21169":349,"534":193,"50114":654,"18953":294,"3850":136,"18399":540,"1282":215,"38604":320,"51064":234,"15416":129,"17791":266,"52492":94,"50158":226,"32539":308,"17884":396,"8263":493,"19827":282,"19382":214,"18555":466,"23938":171,"1831":220,"42638":273,"24821":227,"38335":115,"45861":112,"20489":136,"39440":392,"25235":1176,"13027":403,"8580":330,"46447":1027,"24372":366,"7939":420,"20868":187,"9773":314,"46894":292,"8656":513,"30115":320,"24196":599,"46897":265,"14358":299,"35641":185,"37568":785,"55337":207,"19627":279,"22915":185,"43943":604,"6410":218,"656":150,"10206":596,"3011":33,"7728":85,"34609":609,"43451":199,"33887":117,"3527":159,"16745":135,"48413":234,"10350":131,"27378":212,"16798":301,"25130":493,"55119":650,"10836":482,"18164":448,"40791":141,"34384":1303,"17204":321,"55705":1197,"52506":202,"43302":175,"42545":106,"29626":331,"13691":181,"1349":130,"40777":139,"5805":306,"57522":56,"33394":75,"19276":567,"11386":379,"53180":471,"16093":923,"35807":147,"45388":422,"40246":222,"54937":97,"20444":406,"32031":293,"806":157,"50921":141,"50137":267,"51362":407,"52549":75,"52486":115,"22136":434,"47073":545,"39123":208,"28926":86,"21855":170,"27853":129,"50223":255,"26081":156,"49259":113,"9835":290,"53035":443,"53166":278,"12233":896,"14890":270,"35442":323,"43894":291,"4901":232,"48371":808,"42176":180,"56392":245,"41673":202,"30795":512,"50441":728,"6898":383,"24286":145,"52511":458,"55141":406,"54762":573,"8751":286,"19185":616,"45120":208,"4334":170,"37807":178,"6704":434,"7124":257,"36417":260,"4011":373,"7695":254,"34143":165,"53537":209,"57008":350,"3856":112,"53248":293,"26272":551,"146":445,"45559":285,"52547":152,"7622":125,"33133":211,"19703":212,"17440":525,"46529":407,"3171":291,"55631":305,"4054":139,"42918":235,"25713":373,"57596":445,"31615":392,"44813":309,"42386":289,"55155":215,"20245":162,"19766":107,"55371":127,"1175":454,"20856":401,"10296":1086,"18012":646,"47924":668,"55480":2223,"34586":300,"47740":424,"31901":374,"45281":124,"8368":123,"39994":125,"45755":135,"56316":120,"8544":264,"23202":263,"38571":387,"9461":416,"57533":273,"35174":336,"37908":186,"49877":112,"19484":102,"37598":147,"9665":193,"46984":915,"48619":92,"32436":1196,"52710":318,"27633":684,"48851":504,"1855":258,"43520":212,"24964":139,"2120":171,"22377":248,"8657":134,"20953":673,"48447":232,"40651":236,"43987":224,"1686":119,"18175":530,"8041":111,"47182":146,"33264":126,"7620":436,"53878":855,"14871":134,"14842":343,"20638":666,"16511":83,"41198":411,"13205":210,"17847":364,"42815":128,"32165":113,"34056":207,"43178":428,"5551":136,"42719":139,"38112":466,"12433":856,"40096":310,"21184":98,"43115":169,"29620":333,"12167":52,"37387":336,"24977":496,"37799":196,"41071":317,"28240":628,"15007":578,"686":186,"13297":83,"54428":541,"27477":283,"37756":129,"43365":78,"40973":56,"44821":257,"18910":624,"15361":73,"14403":193,"28918":163,"21371":101,"54436":307,"35497":488,"12810":48,"12530":213,"55828":126,"15296":155,"1125":136,"48654":218,"11547":304,"14912":473,"23209":466,"53002":811,"24489":281,"41619":430,"56032":322,"30593":456,"13942":376,"46690":331,"23593":306,"29526":284,"33467":481,"11837":278,"8518":438,"6637":311,"21678":237,"38768":402,"35337":243,"620":732,"7532":244,"22358":218,"6274":493,"1640":445,"5664":362,"26437":466,"2503":735,"56297":235,"13966":438,"27906":287,"35368":355,"53192":473,"5264":504,"9992":140,"46961":218,"37212":396,"24191":243,"10785":208,"6476":460,"28564":117,"23927":243,"17160":636,"35785":312,"32489":218,"12621":559,"35438":231,"12778":506,"37493":166,"4088":432,"36778":191,"40045":151,"8405":192,"37790":134,"25471":82,"9859":561,"32516":560,"30789":282,"40785":270,"32997":74,"4810":150,"16269":51,"31315":162,"24377":108,"28004":299,"26660":192,"2792":303,"55466":836,"9522":304,"5005":431,"55353":129,"24778":273,"20267":182,"26452":308,"49397":207,"32597":147,"99":832,"3332":230,"53798":314,"20872":409,"20015":113,"19508":162,"13781":462,"37853":403,"47393":221,"10827":153,"44629":257,"45080":867,"22524":367,"8608":65,"49411":114,"11438":99,"38703":51,"22839":59,"9636":553,"37578":115,"23155":639,"10485":327,"20632":500,"11684":93,"51465":211,"26765":128,"10961":153,"6487":859,"42702":354,"11221":213,"56149":862,"18441":121,"46432":143,"20643":195,"16057":205,"53374":299,"51935":320,"35013":106,"22578":265,"53206":419,"38022":187,"52876":335,"40492":438,"16883":302,"12581":919,"25192":846,"38187":192,"3599":308,"16169":347,"47274":138,"28113":89,"23386":183,"38877":214,"18311":442,"15722":146,"36495":97,"16492":171,"12685":286,"44982":671,"34458":364,"51135":251,"42147":107,"45899":440,"27090":87,"5541":437,"57085":288,"53771":918,"21411":350,"47427":543,"28478":375,"42674":452,"43774":164,"42336":457,"32492":683,"28946":168,"19066":479,"52838":155,"46346":388,"24875":438,"53265":420,"31649":279,"39145":357,"16753":128,"33459":38,"3412":192,"10216":71,"45425":211,"41779":74,"1191":804,"11182":704,"8527":536,"36888":248,"57340":451,"11840":280,"34724":436,"53106":90,"24509":495,"45607":502,"1708":998,"14738":513,"31829":368,"49790":162,"11271":170,"34744":329,"33403":601,"28159":453,"29763":287,"33507":305,"50629":282,"14384":1021,"26382":188,"52338":307,"7011":233,"28580":45,"43880":293,"42478":719,"26487":824,"9882":136,"4099":277,"33863":49,"26090":167,"46990":251,"6418":567,"42153":399,"15185":152,"23994":379,"30845":485,"25031":219,"19293":446,"40851":202,"22269":578,"14015":560,"6562":690,"24805":1181,"23786":278,"21487":167,"27036":74,"27653":870,"10986":372,"50417":890,"29848":727,"25818":401,"33417":284,"9261":390,"30286":79,"56061":184,"42975":193,"40227":231,"1062":170,"55978":319,"51480":274,"16600":139,"3977":196,"3821":141,"32309":178,"42935":230,"39616":345,"1480":112,"12102":294,"23563":538,"17467":293,"27793":723,"25874":364,"18550":483,"37624":489,"5484":642,"3309":181,"34831":290,"15380":137,"43063":212,"11844":379,"55014":262,"27086":327,"44305":119,"32413":138,"44003":1027,"45902":315,"30372":297,"48392":463,"211":384,"43706":326,"23803":522,"46178":771,"18214":843,"54652":206,"45667":293,"47107":125,"33739":409,"12849":239,"57636":81,"17292":261,"55093":126,"14396":78,"2560":458,"29161":460,"54644":242,"15228":242,"48388":211,"50738":1110,"17438":305,"31389":515,"28702":238,"42630":1026,"5640":352,"44620":215,"20913":383,"54197":240,"17858":173,"13260":375,"16536":402,"38845":636,"46019":149,"37413":160,"7819":107,"8529":508,"36785":100,"32873":428,"56367":731,"23472":106,"30391":552,"18141":251,"47714":75,"42916":296,"43623":685,"19274":502,"25230":289,"1454":534,"33940":664,"48662":168,"21866":293,"3379":355,"55765":906,"29340":213,"16515":78,"42602":146,"51442":60,"22696":268,"28496":229,"25369":149,"49702":658,"47046":173,"3559":521,"51446":435,"32934":731,"32488":399,"9007":185,"7738":130,"11877":124,"19388":247,"24767":182,"28740":274,"14889":518,"37550":129,"42955":494,"1394":157,"148":203,"14166":281,"2998":292,"37409":301,"40552":453,"31802":201,"6093":123,"4239":92,"50580":372,"3541":494,"47162":455,"36589":334,"48373":63,"3609":104,"5035":390,"45997":589,"1107":267,"4989":190,"39231":853,"8971":472,"45520":522,"39187":495,"10743":315,"37087":284,"28192":101,"13030":247,"24400":161,"52305":447,"47830":254,"34242":373,"29957":196,"28954":298,"7356":661,"4093":276,"31201":131,"46051":251,"27112":162,"29781":205,"37174":379,"1859":237,"31175":559,"47979":140,"31441":266,"39294":195,"32722":261,"33224":367,"33355":876,"29595":475,"7358":281,"53452":509,"49016":98,"7298":625,"47525":99,"57542":166,"4091":747,"1336":87,"29769":110,"53419":816,"49907":173,"15832":89,"27904":1098,"11121":427,"15720":326,"50860":225,"11191":260,"9209":432,"18173":517,"44163":353,"1048":334,"34428":117,"5535":79,"23808":137,"39242":254,"7888":534,"19101":334,"40480":143,"19911":216,"27622":1173,"43372":108,"912":335,"19153":1056,"47793":805,"52899":274,"48989":226,"28932":624,"12046":150,"43834":263,"2876":234,"41222":66,"26798":103,"48":470,"45019":62,"4639":252,"34177":196,"24967":196,"36300":165,"49293":568,"4587":236,"29616":491,"11026":61,"35195":283,"57061":229,"52518":370,"47800":177,"42305":640,"43006":175,"10849":243,"11881":249,"30314":99,"21842":344,"52631":419,"56835":177,"8854":602,"19352":212,"43677":191,"35399":398,"10194":456,"34298":242,"5658":281,"37220":252,"32584":302,"14505":97,"57406":710,"10399":191,"54624":212,"20322":359,"11843":367,"46952":142,"16950":118,"41250":476,"44207":80,"27511":443,"49788":164,"3261":453,"15213":535,"13294":586,"20008":209,"52490":410,"9612":425,"53632":336,"865":204,"37380":190,"51305":186,"39536":460,"3616":503,"31238":409,"14827":439,"27794":569,"13527":544,"29474":318,"32359":439,"46636":353,"44262":393,"36110":361,"6035":804,"46616":367,"51291":392,"54215":489,"27081":274,"8204":661,"34962":255,"10777":193,"43904":416,"18978":1055,"49066":329,"50350":229,"35294":200,"3911":143,"25388":166,"6142":361,"24703":278,"55601":262,"37043":538,"22420":283,"8637":274,"30503":274,"32782":93,"20208":137,"16887":116,"25468":266,"1632":350,"57033":47,"24760":126,"12864":133,"32485":91,"32560":742,"25393":53,"638":105,"26859":472,"45552":628,"57045":274,"8959":368,"34208":394,"1031":1154,"44687":91,"26232":793,"16543":161,"45089":522,"1227":602,"1232":223,"29631":533,"25695":791,"26210":140,"32360":152,"33913":97,"14716":172,"28481":319,"45637":794,"2037":124,"30620":366,"54014":166,"32916":187,"47224":580,"4604":341,"7677":681,"22527":74,"38278":344,"13675":288,"24850":993,"1212":154,"5026":1002,"720":1442,"41910":271,"6171":270,"37224":323,"22249":282,"6520":550,"21671":439,"6350":108,"43321":291,"26207":436,"42468":375,"32689":271,"16895":260,"50340":669,"33479":425,"11693":92,"4149":158,"37560":235,"1512":239,"5427":129,"35915":230,"55342":453,"2043":119,"52295":162,"46510":100,"23857":764,"47228":1174,"47488":435,"8743":360,"40926":846,"1440":212,"50476":206,"5613":195,"18038":489,"47553":261,"840":474,"49420":612,"4973":375,"35509":1571,"14115":143,"36903":372,"25683":435,"6324":204,"35865":537,"52148":92,"11583":357,"50018":397,"48196":264,"40200":188,"40780":404,"46125":373,"46316":277,"23316":210,"31221":516,"41893":288,"36558":186,"404":242,"6651":498,"29072":1428,"7252":329,"24231":66,"26676":23,"39865":164,"52324":685,"4773":693,"1030":400,"11893":1049,"30619":142,"22087":124,"29832":401,"16496":130,"51202":206,"6341":247,"19559":217,"1141":136,"57368":146,"2816":712,"44848":405,"12193":268,"48546":275,"12898":322,"428":150,"12194":287,"39039":199,"18535":145,"44271":97,"42781":127,"4747":101,"24303":612,"32881":150,"14258":1943,"38746":295,"24173":246,"3724":333,"50861":278,"52496":370,"6867":512,"44887":422,"18915":160,"54430":131,"7276":189,"42574":147,"17615":154,"39254":297,"1178":555,"37472":179,"10534":571,"50965":161,"445":446,"9727":131,"42697":483,"33228":140,"34765":235,"24186":254,"2242":559,"31660":630,"28751":1262,"46965":484,"32504":745,"36513":1257,"32494":483,"38908":353,"18777":412,"27421":156,"7424":334,"13044":34,"36183":341,"12041":106,"51406":155,"54899":429,"17183":236,"20159":115,"32691":712,"55926":78,"2083":281,"18312":338,"39547":56,"50495":479,"51181":150,"30772":150,"10005":162,"4347":52,"42847":286,"18615":166,"43650":178,"38506":387,"25714":223,"37052":574,"10794":267,"51307":310,"52783":221,"12017":699,"52179":1018,"42952":157,"3278":175,"27930":131,"56165":329,"33578":178,"18255":129,"5776":449,"38449":327,"16587":155,"30387":163,"42645":444,"26523":205,"10300":386,"19722":38,"29803":566,"38721":808,"52272":288,"54129":263,"19957":272,"55644":284,"10049":155,"15816":150,"17613":360,"17524":213,"28348":497,"1544":143,"17683":227,"12500":161,"46613":374,"46155":251,"53612":204,"35543":61,"31680":215,"54309":514,"55821":385,"22433":385,"37192":477,"40087":164,"24410":666,"52574":534,"33281":309,"19978":356,"37245":199,"31005":236,"56033":205,"33770":306,"44716":208,"54832":225,"42200":531,"20347":237,"13822":612,"47174":127,"51150":434,"6199":409,"330":482,"12270":645,"24529":150,"305":398,"16731":144,"51456":137,"37896":678,"49641":601,"29452":444,"43966":223,"57254":275,"32465":288,"26578":176,"34036":1246,"11380":489,"2146":241,"51717":548,"2896":796,"48785":308,"27079":162,"48653":425,"52569":422,"42333":320,"27587":483,"26923":111,"37979":239,"22845":94,"22496":135,"1774":212,"45779":446,"3060":394,"44234":491,"25679":322,"24533":345,"21207":203,"50981":460,"33074":270,"37240":410,"35969":670,"50316":411,"25590":416,"37434":581,"12348":501,"56610":160,"42859":250,"53969":514,"24899":248,"3786":72,"45876":135,"9118":364,"24097":149,"26857":758,"46803":157,"52606":274,"26371":270,"37480":175,"56362":225,"33435":789,"26301":236,"33031":155,"53451":258,"57012":153,"25207":211,"56188":164,"57528":187,"3273":683,"42793":445,"20268":380,"51695":915,"32379":337,"6931":835,"16155":131,"53567":222,"6309":244,"6072":566,"37538":286,"36773":444,"36265":258,"10833":196,"53208":82,"18855":421,"49782":428,"24471":390,"50750":205,"40036":353,"46920":259,"36553":178,"42584":183,"37439":75,"35783":1348,"52542":71,"52114":185,"4069":601,"47717":351,"43239":538,"46888":162,"54172":285,"965":185,"9145":501,"24859":257,"52287":353,"21600":125,"47951":333,"13081":1235,"41948":332,"8445":90,"13252":632,"35781":249,"28680":533,"50764":135,"7266":525,"4363":252,"36428":182,"42510":113,"31177":912,"15561":266,"457":107,"41425":270,"22801":116,"52390":222,"9389":257,"11731":242,"43264":608,"11874":180,"25424":324,"15291":314,"9382":154,"30440":91,"44188":59,"34733":647,"142":201,"9647":426,"8945":96,"54826":349,"12030":290,"32735":152,"45153":486,"42577":275,"35423":167,"45127":504,"25584":183,"42610":326,"6775":199,"32760":1007,"48366":305,"27760":388,"3700":493,"14552":188,"29634":300,"45414":333,"36602":217,"20516":666,"15883":631,"55444":113,"4010":112,"54902":427,"37693":246,"48743":124,"20521":284,"34541":222,"37657":124,"33930":574,"20043":114,"15507":74,"7284":180,"48998":151,"15056":328,"13013":319,"15999":181,"52065":378,"53126":477,"596":227,"3662":337,"13361":178,"56849":432,"48786":888,"13306":73,"45628":327,"28616":287,"10192":284,"57618":260,"54678":692,"26794":106,"13467":72,"11757":123,"37753":564,"14811":76,"2822":334,"40499":213,"54840":125,"50577":266,"43604":239,"14901":345,"6425":282,"40325":430,"37289":194,"1898":71,"20181":206,"17282":147,"1006":118,"7826":95,"41508":884,"28971":267,"24848":220,"40026":698,"1415":141,"42888":88,"57223":1133,"25900":201,"50011":128,"47722":337,"6103":58,"12518":107,"16840":46,"30002":100,"32606":110,"5503":295,"36387":347,"56888":254,"48216":215,"6114":688,"29698":502,"25829":308,"39213":258,"46228":396,"360":1515,"43253":536,"36698":368,"16886":115,"55607":84,"43640":85,"26587":929,"636":106,"9480":205,"35890":233,"46103":117,"40157":676,"18817":885,"48997":703,"15320":238,"7803":172,"36349":423,"37566":194,"8640":504,"33443":220,"15523":355,"54772":379,"10487":347,"46056":282,"53003":463,"34063":399,"17055":339,"44800":254,"20964":160,"41317":90,"48666":49,"31706":233,"29056":465,"35424":266,"17077":399,"26842":600,"28288":542,"45740":160,"30264":497,"18728":144,"56073":500,"45387":111,"21267":487,"41009":336,"31864":335,"33178":256,"16799":198,"3468":229,"1359":219,"11825":497,"21844":550,"3961":249,"55465":548,"42835":438,"6776":148,"21798":349,"19596":218,"8428":725,"46684":232,"4831":217,"19608":199,"28162":123,"49488":473,"51472":77,"36259":171,"38028":226,"5836":333,"39761":633,"35185":61,"39859":413,"7896":334,"30778":219,"3107":473,"2126":1131,"9945":290,"49631":130,"54387":314,"55936":110,"2561":110,"2032":177,"46551":154,"18493":371,"39966":213,"39328":576,"45048":642,"4280":563,"56985":63,"23528":471,"44202":203,"46607":319,"56373":125,"54423":304,"41968":117,"17938":222,"15750":185,"1326":268,"27157":190,"53231":221,"42579":119,"32276":83,"11513":100,"27007":184,"5862":120,"25807":420,"17461":634,"3770":551,"11813":166,"42794":80,"35629":83,"21330":272,"52376":537,"49605":218,"34055":844,"784":153,"35223":80,"28281":170,"57132":239,"45325":103,"16432":403,"30299":524,"35008":144,"29971":158,"5947":425,"45825":791,"48486":244,"49132":579,"20007":244,"19720":259,"28912":807,"16956":390,"19333":447,"33001":547,"30373":133,"15274":179,"16720":152,"4501":259,"55157":467,"50622":160,"38654":246,"37698":95,"46212":340,"3918":136,"50446":81,"31906":261,"30537":169,"56876":345,"35227":436,"52514":61,"46246":481,"12082":249,"16466":474,"547":204,"15208":222,"42318":194,"24914":1629,"52381":353,"34977":198,"12350":695,"32130":221,"15876":439,"47435":204,"23417":382,"14730":379,"7052":674,"54998":214,"42654":245,"18585":254,"28615":376,"56636":265,"15205":178,"30029":179,"18906":346,"15042":99,"10022":283,"48403":808,"27009":79,"13705":185,"18243":264,"38985":332,"9134":265,"23800":462,"2687":102,"27843":372,"3268":762,"35355":321,"55568":388,"20360":177,"23720":315,"21069":59,"31743":310,"30925":303,"45525":748,"3134":502,"39138":769,"4664":60,"28207":100,"7444":838,"45573":1007,"46342":412,"1289":350,"12833":412,"50854":60,"30728":284,"595":255,"22747":329,"50214":172,"56363":155,"33521":250,"851":136,"44535":58,"38593":507,"16984":741,"40673":260,"32578":266,"34121":767,"16714":418,"48595":345,"20745":63,"48811":63,"1836":140,"28651":101,"51451":94,"13763":233,"48423":109,"28573":693,"24016":365,"37143":194,"49181":166,"38893":241,"31119":116,"12080":773,"31830":208,"55066":614,"20859":145,"29126":208,"35216":329,"37275":160,"48516":507,"10762":303,"21228":264,"45668":324,"12718":83,"42687":117,"15864":370,"2911":178,"52329":136,"50172":274,"40097":424,"51330":124,"18837":133,"20438":124,"17152":164,"7277":84,"36624":90,"50872":113,"957":89,"35208":2157,"33964":272,"2545":137,"6870":173,"34653":580,"34436":91,"46027":1422,"26994":310,"32733":426,"8353":212,"12313":101,"40958":221,"11072":75,"52943":110,"26992":393,"13941":346,"29536":339,"17764":293,"44498":154,"53052":242,"24033":165,"38579":268,"28601":167,"53343":248,"50375":188,"30319":244,"28981":505,"42076":113,"21989":718,"12869":290,"6862":743,"2526":194,"30022":320,"56083":130,"18132":443,"27003":72,"40197":183,"39620":661,"25826":120,"36852":104,"52374":79,"19867":491,"26496":257,"6371":475,"10255":242,"39544":178,"17763":907,"488":357,"16439":1019,"7300":73,"46214":93,"38089":130,"46411":117,"35304":294,"22283":833,"31989":316,"48442":239,"37196":767,"54606":610,"40061":406,"43201":344,"7204":125,"45221":261,"34597":713,"2213":502,"27240":460,"30730":211,"52249":215,"37271":273,"56539":483,"24893":308,"16863":455,"14817":866,"45264":185,"21466":259,"56416":146,"25194":617,"37296":356,"29655":244,"47750":155,"5869":106,"55662":455,"9406":230,"16551":174,"40968":181,"8227":227,"32113":167,"16599":85,"33677":172,"43316":147,"45049":84,"14706":158,"4308":285,"25241":156,"1575":313,"51146":344,"30780":190,"16960":215,"32746":177,"27665":313,"4861":157,"17598":511,"55142":773,"18183":410,"5931":402,"39189":90,"43542":555,"12":245,"40461":780,"38925":446,"2705":495,"7009":215,"9899":155,"6166":523,"8727":249,"27900":320,"5538":292,"19832":439,"14661":335,"54968":548,"13530":304,"5841":112,"40405":155,"20150":990,"15510":270,"28349":262,"23486":245,"12601":86,"33961":198,"953":107,"23739":291,"52291":230,"54568":210,"20246":775,"38873":204,"1279":948,"47139":270,"32451":273,"10093":431,"14846":82,"28799":360,"29901":112,"29381":126,"4911":320,"50324":424,"19459":306,"43172":195,"34794":88,"47099":194,"40140":289,"34011":248,"45798":261,"27407":181,"41716":261,"4736":83,"47332":1774,"31531":87,"20113":168,"46714":999,"33998":380,"7184":636,"22870":370,"49879":355,"26060":509,"38992":503,"1400":636,"12260":547,"3816":207,"20469":167,"48055":350,"14473":150,"17772":467,"17016":317,"10079":197,"46058":351,"37876":142,"29157":153,"2049":527,"9576":97,"12469":1454,"39026":154,"51027":508,"16084":394,"2745":271,"33213":417,"11542":253,"45309":97,"46371":332,"14531":338,"29445":328,"54040":160,"44527":58,"47614":143,"25704":238,"4105":430,"29256":60,"49354":340,"53749":354,"36738":246,"40452":154,"48133":418,"40520":166,"45234":414,"48832":355,"42054":278,"7135":322,"2102":404,"55511":335,"21723":154,"37916":310,"49090":193,"43093":89,"30587":188,"2014":285,"30960":381,"13077":181,"37823":135,"23005":165,"18879":298,"23618":296,"30374":120,"38607":229,"44317":366,"57058":469,"9033":141,"54269":386,"44927":332,"39106":394,"52904":484,"16172":226,"1627":332,"34685":457,"27618":363,"51081":380,"47638":62,"39300":268,"22248":700,"35657":459,"45488":462,"31360":229,"36398":129,"20087":175,"35163":45,"50113":88,"2224":147,"56437":154,"12438":280,"14720":174,"7875":280,"17078":233,"5158":401,"31671":433,"11546":884,"53956":505,"49991":77,"47821":101,"30428":554,"53402":531,"45183":156,"49914":996,"20585":426,"31342":764,"12217":207,"16159":207,"43113":626,"7921":326,"21636":365,"16266":62,"35082":1309,"20628":54,"29766":220,"8399":179,"38257":299,"28374":767,"14186":129,"34287":471,"30804":99,"26811":395,"15400":329,"22681":140,"49121":181,"24963":170,"16355":60,"34552":680,"54715":377,"46466":308,"57220":516,"43307":119,"45910":142,"6428":160,"33151":238,"35689":210,"1645":51,"45038":134,"7679":152,"2341":680,"47175":337,"51561":486,"8367":207,"11289":237,"33269":153,"48837":152,"9019":189,"43356":314,"52901":448,"13098":112,"23412":562,"50237":41,"30917":87,"2858":286,"33802":676,"21295":124,"12360":457,"25901":96,"1487":243,"6612":132,"33846":132,"31910":378,"141":94,"25553":98,"42341":152,"57125":274,"43753":182,"33915":332,"35998":192,"5219":328,"41526":591,"45398":697,"39932":143,"52003":115,"25868":136,"52557":63,"37006":370,"3696":355,"4173":333,"2770":163,"51314":103,"46819":434,"42883":776,"46823":745,"13948":301,"5735":107,"4879":72,"57625":250,"52860":230,"37735":103,"24974":149,"24816":346,"56412":123,"15911":471,"5274":298,"13947":245,"56509":2086,"11653":217,"31692":371,"28590":143,"19611":423,"24680":596,"26473":177,"52425":139,"13054":414,"32895":172,"1186":288,"21612":222,"9262":268,"30425":1213,"30048":487,"38978":358,"33351":160,"44560":405,"12979":426,"14596":333,"56605":503,"36832":183,"15076":430,"26924":111,"32207":75,"18756":536,"11656":464,"38931":100,"20919":201,"24354":148,"47625":358,"26965":392,"13849":364,"48029":795,"48906":254,"36433":173,"48493":146,"49998":227,"34997":220,"42494":164,"12324":236,"17455":189,"21631":200,"49119":233,"31711":236,"42189":167,"53685":251,"18455":253,"3090":374,"44990":174,"28603":306,"34795":901,"48497":711,"56341":807,"30424":428,"35033":588,"166":51,"52111":56,"21755":281,"27229":141,"24166":540,"53352":400,"3284":383,"34486":210,"51008":701,"29735":809,"43991":369,"23656":136,"5329":97,"36088":124,"17469":269,"11723":640,"40792":559,"39390":69,"20864":491,"2595":450,"20101":347,"31762":149,"31518":161,"31199":325,"21824":88,"24841":73,"25737":252,"7631":96,"43873":338,"25890":330,"17566":188,"47403":196,"4335":339,"37328":479,"43577":149,"55787":149,"27320":236,"16801":323,"52802":885,"5011":376,"20148":77,"36540":162,"38950":382,"532":246,"39748":74,"23078":201,"32519":130,"14623":131,"33371":199,"50916":368,"53709":72,"4497":195,"20026":311,"2594":339,"19337":760,"16812":189,"4405":270,"10817":135,"52705":483,"16330":91,"2774":265,"53270":203,"40252":76,"11721":140,"50707":253,"40853":474,"24599":338,"9977":414,"24756":304,"57160":137,"366":36,"30292":106,"56921":393,"17562":347,"37381":568,"8610":229,"26383":129,"6608":367,"27996":331,"9061":1043,"55216":359,"48563":160,"40947":220,"42119":121,"44187":573,"57409":100,"53716":106,"36697":74,"55967":318,"39877":238,"4970":311,"36140":324,"31314":432,"3235":280,"54409":113,"56141":419,"29672":187,"8817":320,"31192":442,"42748":449,"18053":144,"18822":135,"53331":472,"54877":300,"958":933,"40225":219,"54328":205,"2502":174,"24365":179,"47255":103,"42779":340,"2854":287,"40076":152,"37965":257,"2824":191,"14301":837,"33026":216,"43109":46,"24886":222,"57501":314,"51486":350,"12355":210,"42164":106,"46975":87,"32958":172,"52546":120,"42307":278,"3091":252,"48869":422,"10053":213,"14728":84,"42361":189,"7467":551,"22798":309,"37528":520,"26238":598,"40671":280,"23401":317,"5198":728,"34739":80,"29718":87,"27096":422,"18294":266,"43510":179,"3807":352,"30864":77,"47765":172,"9309":832,"55741":522,"1572":440,"23950":101,"4527":191,"6216":598,"15083":203,"6880":319,"40969":626,"28182":176,"45565":357,"47934":693,"40134":147,"10311":515,"27606":158,"7419":435,"52720":68,"31319":275,"37438":677,"53856":317,"33273":247,"26189":168,"36400":160,"25977":1527,"17254":104,"39238":158,"51962":330,"14655":72,"40357":171,"33992":494,"7564":187,"54066":162,"14197":289,"30915":132,"50920":165,"43884":148,"48378":380,"28237":420,"32517":409,"8014":220,"43409":958,"14356":875,"10687":547,"38283":506,"42479":239,"40848":187,"39283":145,"45171":517,"18508":182,"48562":202,"21652":409,"25750":142,"11389":127,"4552":254,"11788":110,"48045":295,"21173":426,"36611":188,"22536":258,"55500":133,"6764":355,"49538":189,"16267":316,"15184":86,"39508":40,"32703":64,"4143":661,"15541":138,"50426":417,"47259":422,"14467":450,"26598":463,"41196":615,"23833":204,"29465":145,"20601":180,"29852":372,"3086":218,"48012":168,"41519":376,"4341":353,"10721":720,"39875":1748,"26171":932,"37985":247,"21091":417,"54917":195,"41109":80,"56358":342,"29995":186,"10412":376,"78":616,"23320":166,"20385":116,"43336":237,"45701":277,"24810":153,"56721":198,"16467":87,"20986":150,"36934":694,"48135":406,"21193":792,"40696":335,"36185":185,"28699":369,"31298":416,"23825":255,"28470":249,"47173":476,"11143":240,"2189":211,"24959":572,"39505":473,"19825":224,"29011":381,"1858":206,"24568":310,"10113":185,"1262":774,"12206":502,"38481":210,"57119":366,"36261":416,"44587":362,"31292":259,"38766":150,"12437":364,"44855":31,"51419":382,"34563":60,"49284":193,"7703":51,"30007":350,"21406":148,"38276":382,"4622":1125,"3314":256,"18707":463,"45493":196,"51201":86,"9102":1220,"47381":374,"15062":122,"443":145,"10562":159,"22534":572,"15884":749,"36532":639,"30902":196,"7488":172,"5053":242,"23125":578,"33143":100,"3581":102,"42232":557,"4137":238,"54378":62,"44120":136,"33660":273,"13413":256,"26419":475,"43355":348,"34122":211,"55275":407,"31029":388,"47991":88,"6267":254,"32963":146,"13988":416,"31303":305,"30325":692,"2492":901,"37166":283,"16081":1376,"47411":368,"10201":170,"9114":384,"35381":435,"34261":319,"47644":684,"23454":84,"28173":311,"31546":156,"25125":360,"25417":272,"25453":301,"10786":803,"39946":353,"23663":1978,"38002":262,"19763":1998,"33576":252,"7789":508,"36656":112,"43255":254,"34688":27,"56938":529,"43665":164,"49160":35,"2804":178,"3865":153,"20700":528,"51873":346,"29932":231,"8944":285,"41154":406,"43893":184,"57448":191,"47145":98,"12212":83,"5757":146,"35812":208,"51981":436,"37684":246,"24838":67,"49799":126,"7032":394,"38650":235,"18238":272,"12929":530,"9490":890,"18338":240,"42735":174,"34610":182,"27100":325,"3423":290,"38413":178,"40462":109,"54642":208,"2199":326,"43204":64,"14899":157,"37462":131,"17528":85,"16676":975,"33413":268,"42985":302,"15694":301,"53487":338,"50216":1213,"33265":464,"18390":629,"43993":75,"16396":223,"2291":314,"28632":525,"6413":230,"55475":224,"12851":100,"10100":161,"37177":119,"10714":67,"11971":202,"184":238,"48818":78,"5635":543,"11652":525,"31367":236,"2807":195,"29437":331,"39591":345,"5310":407,"36646":429,"51430":286,"9830":269,"38894":620,"47457":87,"24837":174,"18697":253,"12305":59,"1569":485,"6690":257,"27425":111,"13488":98,"22291":147,"48021":158,"18362":77,"1471":76,"28552":288,"50314":304,"51694":617,"33585":248,"32756":95,"16645":68,"48903":121,"11719":70,"33243":72,"35238":254,"5047":613,"46747":517,"11296":231,"50944":335,"3346":137,"35485":307,"54495":437,"17091":172,"16409":268,"12754":260,"10682":127,"17103":301,"40081":589,"44180":401,"25366":1342,"41863":197,"37449":501,"27277":1687,"5652":319,"17860":591,"20457":348,"16419":304,"27110":551,"54427":206,"51022":88,"7093":100,"52661":188,"8359":145,"44465":308,"10098":532,"17495":204,"35137":232,"44853":402,"24226":372,"44529":146,"14844":586,"31517":464,"40191":808,"32356":292,"49123":415,"18792":655,"55336":94,"16958":167,"16704":1105,"11371":1094,"45083":412,"22149":369,"33856":71,"24528":92,"28274":132,"15858":331,"29981":125,"11392":200,"25384":337,"38191":116,"2964":435,"45366":111,"4190":80,"20604":415,"31388":246,"8530":195,"38947":282,"23845":331,"48072":94,"36969":623,"4181":174,"34157":483,"44253":151,"47518":205,"30401":608,"16331":445,"47247":222,"6771":257,"14572":251,"32787":463,"7851":246,"48855":290,"34182":784,"10227":624,"49786":630,"50217":166,"18579":265,"3034":137,"11964":371,"3872":799,"23428":357,"9895":256,"13693":1205,"43968":126,"20456":221,"27825":244,"33682":190,"8857":176,"21580":366,"53362":77,"28190":893,"55047":297,"52657":538,"45396":430,"3644":921,"22659":87,"57287":81,"25565":136,"42530":621,"46994":112,"38997":320,"10359":554,"4637":149,"23713":418,"41635":92,"46163":182,"31160":557,"49313":256,"55751":108,"41768":430,"28400":250,"32683":67,"10779":233,"32833":248,"39555":386,"38662":319,"8012":275,"31898":278,"2204":315,"29357":315,"48334":172,"12756":299,"27840":237,"27466":157,"55185":419,"43156":181,"26300":118,"42120":279,"616":230,"3823":217,"51928":197,"48539":280,"40774":220,"41581":344,"29392":84,"18291":425,"13273":399,"36427":264,"39309":377,"5779":75,"42622":233,"40083":529,"52827":254,"43644":150,"25071":268,"41658":138,"56225":177,"47491":575,"47187":105,"51769":435,"30666":342,"19406":781,"11664":557,"48891":900,"6193":135,"49560":271,"47230":223,"13615":272,"48034":483,"16311":612,"18863":312,"33559":420,"156":151,"2149":1264,"4421":388,"21637":417,"24116":292,"23234":172,"39970":503,"30980":310,"55220":644,"15666":206,"55670":107,"11710":122,"37922":613,"38693":64,"49297":254,"57555":240,"40425":232,"33386":171,"21837":231,"4085":220,"7350":156,"20857":102,"44219":323,"8419":381,"27406":224,"11163":360,"53021":565,"44099":182,"5479":145,"25516":270,"19159":385,"11673":372,"708":274,"56138":292,"28406":350,"42777":363,"1530":360,"39075":355,"54503":164,"10488":98,"25619":266,"34904":112,"28469":78,"47338":62,"13551":431,"27447":367,"39143":447,"47032":154,"12155":148,"21505":292,"38060":74,"22284":291,"2157":84,"19126":130,"25446":410,"4305":466,"22899":154,"5663":143,"25990":133,"30573":76,"45550":223,"20099":234,"37577":259,"4493":377,"53611":495,"17804":256,"23628":130,"55006":180,"8773":638,"38663":630,"31576":211,"56441":122,"45531":363,"19619":186,"55338":600,"56618":1060,"48749":377,"6865":381,"35414":373,"28343":106,"56241":421,"8177":308,"39731":522,"12988":388,"39526":190,"10671":549,"46589":55,"49311":155,"29792":86,"51343":280,"25681":438,"4811":124,"20529":408,"25721":84,"47581":286,"8140":74,"40237":332,"9810":158,"45139":412,"27399":148,"46601":83,"37234":264,"41366":136,"29119":78,"28394":534,"10925":110,"40494":267,"5459":360,"14781":235,"44006":349,"36753":71,"19391":441,"42536":267,"30669":135,"41651":190,"35894":291,"7863":226,"12130":262,"49639":307,"23121":313,"9110":182,"6753":133,"14410":191,"38763":113,"17485":191,"42606":103,"54292":145,"34748":152,"4479":249,"49026":95,"27242":187,"27138":123,"27652":200,"49483":1176,"13884":78,"56862":418,"30050":68,"31010":266,"50605":43,"10926":70,"57393":518,"19122":309,"57020":264,"15176":69,"49901":101,"21616":106,"32419":372,"37285":309,"35622":294,"6407":84,"28910":99,"7965":359,"13475":394,"491":120,"20912":91,"43831":279,"37443":437,"8648":86,"55313":345,"50143":498,"24321":54,"8040":323,"5685":628,"9983":252,"36647":72,"5585":87,"41567":719,"36940":338,"11437":100,"32211":283,"27703":251,"15118":222,"35331":1564,"14731":600,"20118":569,"28248":463,"53793":54,"41736":141,"35119":77,"27345":172,"22388":322,"53583":148,"39571":275,"4284":155,"6356":424,"2453":347,"29277":127,"25666":287,"16846":260,"5202":912,"35005":254,"42830":185,"46615":330,"17368":182,"955":571,"18674":184,"53559":697,"15930":154,"10535":285,"47123":414,"18741":320,"42648":142,"20951":407,"56613":292,"20465":909,"52147":68,"26922":184,"13197":272,"13309":439,"40490":141,"33102":428,"33136":239,"47252":124,"12374":388,"6191":334,"28175":471,"24472":1007,"30631":424,"29454":186,"54358":388,"28851":151,"51670":180,"15351":269,"35856":1131,"14294":427,"4362":581,"32203":189,"27839":360,"2695":253,"31596":52,"51061":421,"38008":416,"7487":464,"15010":152,"19373":75,"10717":216,"34234":169,"11739":501,"28540":132,"12989":168,"43394":140,"10160":162,"564":336,"50910":114,"38692":50,"36071":165,"30540":285,"140":269,"56824":254,"21042":197,"22107":129,"44987":213,"19261":292,"42695":200,"39427":121,"4937":273,"32719":295,"12721":137,"26843":448,"36575":59,"39649":156,"1223":202,"40234":172,"32981":202,"45941":188,"12901":2083,"43273":266,"3348":188,"51837":262,"44158":225,"17901":493,"9168":348,"28465":63,"26265":117,"27487":262,"48679":64,"17513":121,"10775":490,"13122":215,"21095":289,"31495":157,"52849":343,"11955":145,"20657":349,"217":296,"36187":266,"28572":792,"30783":256,"37028":56,"29066":318,"6316":102,"6735":350,"13903":300,"11712":118,"51271":528,"34280":121,"21469":141,"19849":227,"33112":650,"48827":244,"3006":113,"46560":523,"52748":335,"17360":333,"43444":358,"24607":621,"55892":167,"20822":171,"47994":73,"37885":448,"22559":137,"23299":228,"23453":623,"33950":162,"24834":257,"20942":374,"50840":275,"40875":251,"25587":351,"52916":191,"49117":134,"44295":153,"30895":290,"11311":86,"46169":309,"27585":242,"44750":912,"26357":283,"48764":200,"40733":1200,"50061":242,"45117":408,"54334":429,"45088":328,"38820":154,"17564":436,"38568":311,"38124":301,"15916":237,"31345":180,"49009":328,"14999":306,"46456":442,"37915":137,"56796":122,"29568":449,"39979":123,"14006":302,"51838":384,"55238":563,"15529":671,"11148":331,"24013":647,"23760":408,"35138":169,"27729":224,"39418":141,"16381":226,"56519":282,"46865":109,"38772":108,"48886":188,"11805":165,"6829":272,"36494":129,"42101":96,"25048":100,"47035":119,"38601":40,"34732":157,"56059":266,"35594":348,"4234":312,"27472":131,"50046":332,"12352":591,"19939":157,"20555":116,"45207":136,"28719":579,"3488":2210,"17121":376,"12454":434,"33260":163,"29274":1171,"1990":354,"44521":67,"25482":489,"42044":339,"56288":67,"8364":243,"23315":456,"27605":2034,"24949":380,"33312":579,"5574":260,"53226":423,"22890":211,"49785":351,"33190":193,"52080":89,"25238":186,"15306":81,"3594":286,"45070":114,"13882":590,"53953":350,"28962":207,"19846":848,"26635":263,"48418":195,"19883":460,"46703":537,"44697":272,"17728":64,"43760":231,"19445":237,"22971":208,"40092":606,"35877":784,"9328":212,"30930":66,"28568":337,"37121":317,"48391":267,"55923":182,"4205":132,"11024":316,"35354":192,"14810":199,"19921":162,"39897":65,"25371":343,"48678":176,"42570":215,"26822":242,"22218":1024,"18191":54,"4439":407,"9147":179,"28395":191,"12371":94,"30113":528,"20685":540,"39030":426,"41048":312,"45291":123,"39573":485,"45658":82,"33541":332,"2127":326,"42007":481,"30393":752,"12291":429,"16140":156,"16380":149,"55042":285,"22182":681,"28724":536,"42205":1181,"49314":275,"39910":124,"50838":62,"41816":244,"46201":470,"45059":340,"15442":396,"38728":135,"57257":532,"36968":714,"28668":343,"29185":316,"43277":342,"2581":383,"51819":956,"27321":264,"39593":284,"8369":384,"13457":812,"8947":786,"27491":228,"41841":324,"47351":282,"27357":193,"19362":426,"25076":424,"28503":212,"38855":292,"35701":249,"54389":1273,"16124":300,"38465":140,"48362":167,"40941":109,"50712":194,"28878":530,"11894":140,"19673":372,"3092":575,"24461":393,"5485":179,"16277":667,"27162":217,"32093":147,"6989":235,"19007":180,"32865":300,"38468":192,"11928":1387,"705":119,"33318":281,"35773":166,"29430":147,"52870":223,"33237":163,"29028":206,"13655":204,"43748":367,"34474":290,"48050":466,"23892":237,"25338":322,"53500":857,"22787":166,"42905":225,"40001":495,"19876":276,"12021":693,"46670":264,"52017":112,"43937":326,"51299":763,"38608":296,"51485":731,"32411":753,"29724":371,"7454":417,"50488":250,"40257":678,"21094":90,"27412":471,"23769":313,"55164":209,"9164":276,"54480":151,"25106":252,"34013":155,"3938":401,"38667":713,"55322":218,"6491":462,"47398":250,"50231":87,"47806":110,"30111":368,"16833":168,"45442":217,"16517":261,"11349":190,"34670":492,"3243":207,"35375":505,"50675":127,"49685":137,"24706":188,"30038":372,"43835":85,"54484":664,"40544":124,"11717":75,"24808":359,"23368":1359,"16046":203,"42480":236,"42168":398,"10724":791,"21044":193,"48024":243,"55385":243,"34441":208,"36620":485,"6708":296,"27741":450,"22655":543,"16520":412,"1139":542,"6004":146,"15677":128,"26368":428,"34594":1113,"5019":864,"9532":258,"40089":54,"5017":257,"20412":259,"7007":320,"15651":317,"33999":214,"4624":220,"6705":328,"16789":166,"33959":219,"52185":107,"1391":197,"10783":335,"42950":256,"28017":369,"18015":358,"21483":323,"18991":560,"44079":299,"5044":375,"1729":75,"21868":147,"7504":110,"35218":331,"56774":109,"18103":94,"47512":209,"28447":203,"33219":162,"7714":295,"18578":125,"53828":265,"20370":162,"51568":614,"39992":378,"12105":406,"27730":294,"14105":306,"1921":192,"10808":212,"30884":260,"29037":295,"23212":177,"20794":676,"48923":820,"36939":153,"12243":226,"53609":85,"30084":538,"30250":282,"54507":165,"34066":112,"17244":430,"13283":286,"19669":129,"44890":356,"12765":112,"48008":121,"50539":705,"46291":299,"565":73,"1085":144,"55087":639,"17266":343,"31122":408,"50644":155,"22230":67,"38425":125,"28934":156,"49564":388,"3143":440,"53162":143,"17324":107,"25779":444,"31081":310,"48752":235,"19088":402,"26622":208,"31406":251,"57469":118,"48504":541,"56802":323,"42453":291,"46070":1978,"42378":151,"42253":239,"45528":202,"44410":147,"29495":257,"9526":94,"22523":248,"30431":175,"4737":249,"55499":712,"54866":271,"46007":228,"14500":301,"3940":198,"27182":428,"39601":289,"4573":292,"48968":126,"7984":419,"21688":27,"16123":213,"5771":312,"23726":68,"43327":145,"50701":347,"13203":150,"45679":810,"55188":102,"52642":962,"57351":141,"3723":304,"56203":399,"57038":226,"40260":286,"18893":388,"42740":532,"3929":511,"48005":388,"29097":477,"13363":491,"23151":288,"35506":284,"19683":772,"34250":338,"44081":584,"16608":141,"53985":13,"23683":572,"7161":152,"14690":208,"29643":228,"35118":50,"516":82,"33971":249,"40635":73,"44031":61,"52731":352,"38525":350,"42084":307,"38954":387,"37840":108,"7669":918,"17694":300,"15809":141,"19956":239,"3306":127,"56178":455,"17235":209,"47482":404,"10916":275,"8910":733,"47349":134,"26549":351,"9097":594,"13579":124,"43212":270,"37999":503,"51764":140,"5893":572,"12663":231,"30721":210,"55815":370,"34536":243,"5832":330,"19629":279,"14737":545,"39583":96,"56162":453,"32888":240,"34016":265,"36944":119,"34704":185,"37181":108,"48094":194,"10322":321,"17810":146,"31482":141,"7776":303,"39911":160,"1327":240,"54799":169,"44398":2913,"24188":141,"30438":547,"32016":274,"13372":275,"20127":93,"53360":280,"22549":431,"21568":427,"35853":484,"49745":398,"2396":275,"16291":139,"21629":1161,"1219":209,"9996":48,"37839":57,"46296":99,"14520":203,"46344":329,"15307":322,"45141":314,"18072":310,"31834":914,"4615":121,"39379":284,"6837":156,"474":403,"9191":215,"24363":506,"45692":324,"30719":409,"29997":435,"57338":422,"30399":73,"50955":116,"40172":410,"48594":186,"30647":158,"10370":228,"39428":83,"13991":303,"32010":252,"34432":282,"54412":76,"22765":381,"47136":823,"23137":398,"52099":410,"15428":754,"8616":474,"55049":325,"46301":178,"40228":302,"1076":299,"31974":295,"10034":144,"51286":503,"34656":118,"959":253,"43236":79,"54534":125,"14538":236,"43148":392,"43984":87,"1000":723,"26804":324,"34806":172,"2167":143,"43524":173,"53358":197,"31806":554,"22499":458,"18056":608,"6300":448,"36798":579,"14666":364,"28076":289,"12857":247,"39197":352,"18160":446,"14290":173,"56125":339,"32127":169,"27523":175,"44939":203,"48921":881,"40896":94,"37312":269,"38857":783,"18172":400,"4382":398,"50529":368,"25512":221,"28780":83,"40000":178,"23425":1029,"27234":135,"37353":417,"45417":454,"11214":344,"51663":185,"45331":190,"22907":214,"15540":282,"32712":203,"15147":100,"42615":72,"14620":318,"38847":368,"3301":180,"31039":334,"6732":776,"48048":692,"39024":793,"47704":1298,"7839":377,"6644":178,"43912":208,"18665":58,"14675":361,"1852":66,"11310":390,"23403":208,"34077":397,"26078":554,"28897":232,"38147":81,"12261":375,"47":853,"6168":349,"860":556,"48349":905,"25216":153,"1761":178,"5526":344,"34113":98,"20491":217,"33286":277,"21613":224,"36632":766,"41385":586,"44436":124,"3572":618,"14455":274,"18392":84,"48771":311,"6149":288,"18835":262,"37077":207,"18323":474,"13226":92,"35888":314,"19758":101,"16373":242,"33658":305,"26532":440,"16742":228,"40615":366,"33060":334,"14057":81,"40019":404,"57591":802,"23700":127,"13623":31,"18174":117,"16651":259,"37342":303,"35140":292,"15305":481,"6634":384,"38927":137,"17336":439,"44138":358,"33484":179,"11694":44,"27892":219,"31682":270,"9357":263,"53521":203,"31858":115,"3385":424,"46308":189,"18655":113,"3267":416,"45220":537,"1540":266,"40519":397,"11443":226,"36234":313,"52721":159,"1020":248,"56383":480,"11065":131,"1764":294,"24620":170,"3638":595,"32455":130,"46806":210,"50649":78,"24776":517,"43535":582,"22067":216,"31253":1866,"55478":542,"37754":155,"2308":342,"37012":296,"15415":299,"53887":276,"45517":910,"45807":134,"36974":756,"25301":143,"10741":124,"28830":174,"33451":197,"17304":159,"50087":65,"18463":248,"53097":42,"49967":91,"27286":90,"35867":414,"16118":880,"46648":377,"44027":421,"19678":338,"19874":170,"29955":191,"6":260,"49515":340,"48981":309,"31815":317,"51023":477,"45085":311,"28990":291,"50822":83,"47601":345,"9758":312,"24035":334,"19752":743,"33009":212,"36552":553,"1601":249,"48132":483,"11005":99,"45541":253,"22055":466,"49676":475,"37687":161,"40953":661,"11336":508,"32648":176,"55784":82,"18870":185,"2643":213,"31063":176,"16735":94,"30321":256,"49490":320,"7412":99,"17256":171,"49289":289,"37228":184,"28524":376,"12439":274,"32179":570,"46184":171,"24268":156,"27583":109,"54529":678,"205":299,"31924":667,"12280":366,"39164":211,"46890":107,"6986":470,"39423":304,"448":297,"36901":181,"21643":338,"40478":498,"20389":182,"41038":305,"42706":85,"54535":297,"37485":136,"44686":122,"41590":430,"24201":92,"32531":464,"49075":400,"17788":178,"29092":464,"54888":200,"39155":742,"40668":230,"19488":284,"44834":528,"55113":74,"7182":208,"46680":284,"12498":102,"35410":108,"26869":220,"7561":202,"38221":125,"56304":180,"26353":151,"9684":67,"20003":137,"33092":417,"9669":257,"9336":436,"37437":291,"37626":138,"50342":315,"46375":465,"11755":182,"44638":256,"53479":279,"23772":106,"6147":1896,"39324":279,"28709":285,"38764":62,"9967":115,"19994":49,"42848":771,"209":128,"22393":326,"13501":228,"16350":434,"48674":125,"26054":302,"15819":283,"24407":256,"22649":166,"38268":206,"34559":262,"44650":95,"42325":497,"28062":311,"368":76,"41636":186,"37542":252,"29584":219,"17492":153,"5207":511,"746":57,"8205":334,"634":92,"10177":174,"50757":190,"26665":190,"43515":302,"4033":605,"19889":208,"753":264,"54419":194,"32190":328,"7552":131,"54989":217,"48787":261,"20602":361,"19554":273,"51658":449,"43281":427,"24726":343,"23737":99,"49024":285,"7816":308,"18346":268,"46365":387,"36162":495,"8357":622,"46161":196,"2663":494,"40245":240,"34330":231,"13456":493,"16666":160,"50939":171,"21244":676,"26336":381,"27265":218,"10229":268,"50079":225,"13956":311,"35443":150,"32088":208,"30014":201,"49479":981,"51853":406,"4123":667,"25767":295,"51917":346,"40302":395,"54289":366,"36804":88,"19498":296,"2742":352,"37148":624,"19785":305,"43693":163,"18096":173,"7477":116,"49544":269,"7916":215,"12246":238,"10455":230,"40282":335,"28204":147,"15632":603,"45977":721,"36332":443,"31323":302,"20573":277,"52680":254,"11054":183,"15933":54,"671":160,"25970":160,"7443":68,"22906":400,"19709":322,"27683":225,"8618":162,"41618":125,"25595":264,"832":277,"1442":134,"35025":147,"37662":507,"38085":302,"42187":232,"154":340,"49911":198,"7461":139,"7397":228,"4912":133,"32247":445,"29214":124,"15425":292,"40005":105,"1802":269,"40438":183,"22713":631,"14980":739,"41578":448,"3467":233,"41313":139,"22851":173,"5352":73,"27700":138,"38261":158,"21386":168,"25067":1022,"11226":124,"876":168,"6805":149,"47341":114,"27828":177,"26187":481,"1355":74,"9486":213,"16825":224,"28961":35,"11626":262,"914":406,"19220":400,"5146":130,"29284":572,"47470":348,"15159":350,"20960":164,"11361":184,"20431":451,"56828":409,"41952":1035,"16968":335,"3501":345,"48022":174,"55820":152,"31694":76,"49436":177,"36516":58,"54473":542,"7212":170,"32245":598,"28802":476,"32317":175,"10479":181,"18482":194,"4896":90,"9338":314,"9659":345,"48547":254,"50660":362,"3756":240,"26202":165,"49868":54,"35606":268,"6232":269,"35326":238,"44356":170,"5687":143,"52229":299,"9036":284,"17783":334,"55743":529,"28652":344,"16144":439,"16149":351,"45229":376,"40691":406,"52184":634,"29343":457,"48910":188,"11538":268,"19141":150,"49082":161,"56448":404,"37543":601,"3944":523,"36967":329,"13426":390,"36931":226,"31270":196,"17544":271,"31404":514,"41678":231,"41880":160,"36167":175,"55176":873,"43629":357,"56633":304,"45499":190,"55015":195,"21294":69,"4017":392,"49602":389,"10308":355,"50999":167,"10186":300,"32273":150,"57492":200,"8188":322,"53987":276,"26726":254,"7867":306,"23196":853,"54764":162,"54771":10,"19674":184,"42363":643,"27299":186,"1860":287,"24041":312,"47634":391,"55573":246,"16256":234,"4545":82,"45426":195,"55797":163,"23158":105,"8195":148,"32008":66,"16221":116,"57564":299,"22301":360,"42407":635,"52971":404,"751":281,"46691":620,"22698":740,"15505":411,"13684":430,"49784":315,"28045":113,"22889":123,"35363":88,"5063":102,"25433":170,"53378":199,"29327":328,"2002":159,"30727":439,"36519":255,"50229":453,"8622":206,"21676":226,"52589":235,"30094":93,"5523":223,"5470":204,"48255":358,"1705":627,"37521":91,"29597":498,"20382":195,"21737":355,"45230":78,"1809":191,"34617":321,"8008":406,"12684":479,"57142":79,"40640":261,"41252":230,"12711":149,"2185":573,"10763":378,"18828":328,"40626":366,"5981":453,"31550":389,"43294":434,"32288":898,"26767":341,"1851":332,"9024":568,"22789":471,"51672":457,"13479":506,"40978":528,"5491":595,"36613":149,"54283":195,"19739":237,"57545":111,"9998":300,"44292":303,"30412":733,"52210":117,"19291":160,"560":277,"4529":418,"37815":356,"7393":529,"19277":241,"37696":141,"5995":182,"55026":1736,"19737":75,"41700":408,"3782":141,"8584":448,"55151":87,"45403":378,"54094":120,"24340":199,"11363":270,"9427":65,"6901":152,"47803":633,"34851":136,"34335":340,"21732":154,"19048":426,"48432":212,"29368":242,"17890":153,"7274":197,"33145":387,"47426":393,"56553":1274,"27163":234,"1598":411,"1695":501,"43911":164,"54298":362,"27292":388,"18217":219,"16568":396,"13446":494,"13512":258,"32824":383,"17414":208,"6386":345,"45818":81,"8426":431,"24527":163,"26932":688,"9431":82,"15294":283,"11239":92,"56131":204,"8264":370,"40176":143,"6288":295,"34906":341,"4103":519,"8911":48,"821":68,"24282":584,"13061":178,"43353":88,"39706":328,"6302":220,"12232":267,"51114":96,"29717":278,"26294":159,"28578":276,"16914":357,"42753":326,"50530":109,"1380":146,"7066":794,"46207":71,"46657":629,"18626":637,"26956":495,"466":69,"9072":405,"31597":371,"12880":200,"32869":124,"2445":234,"1458":213,"4072":328,"43408":242,"12169":376,"56844":302,"13083":264,"19486":158,"41516":264,"17364":449,"21920":197,"32577":263,"49771":218,"50962":197,"37658":184,"2369":148,"54408":516,"51121":277,"6613":339,"2044":311,"47779":748,"14475":385,"26638":449,"15892":202,"55930":670,"22855":298,"54393":244,"53054":458,"7278":165,"4539":427,"54904":277,"1365":461,"35571":290,"17202":182,"24313":163,"55737":228,"3906":408,"46179":259,"49159":62,"1017":214,"4957":1055,"29635":468,"44583":371,"13652":198,"26077":154,"5887":240,"38858":80,"21587":70,"50949":235,"45390":407,"19577":215,"7282":276,"8279":618,"29344":251,"5728":193,"13166":828,"31446":137,"21938":252,"46141":73,"16222":230,"44043":643,"48748":162,"40540":154,"32847":203,"36208":459,"29743":315,"50296":510,"30170":153,"4131":274,"29999":228,"56435":135,"16035":283,"13721":516,"52252":876,"18623":175,"32907":351,"40948":594,"28474":405,"27643":209,"19654":106,"24043":127,"40236":329,"40557":353,"38981":191,"198":250,"11467":935,"49011":494,"36343":122,"55588":185,"33970":563,"2488":409,"45357":161,"42680":256,"9104":175,"4114":287,"49714":423,"50358":215,"42053":510,"44679":89,"55409":281,"56018":315,"7092":154,"19271":167,"26826":443,"26678":432,"33728":161,"3405":348,"20595":187,"47316":208,"8363":135,"36238":115,"49142":483,"11231":82,"43936":560,"22007":585,"44442":577,"4711":375,"31283":380,"38890":201,"49098":301,"27610":440,"35613":252,"51331":224,"619":393,"21614":198,"18107":303,"46957":254,"39985":62,"7957":124,"50809":151,"27675":410,"33408":238,"34982":150,"44870":322,"17753":144,"49049":207,"3194":209,"54782":368,"26329":109,"11041":1154,"14373":252,"21644":535,"55469":345,"19640":1374,"1992":348,"54445":64,"21298":351,"35028":58,"28001":521,"37993":476,"44241":430,"45441":239,"56866":415,"41579":75,"31852":181,"13082":480,"12944":144,"31729":244,"55289":339,"31198":365,"52008":420,"38429":500,"53380":241,"20522":135,"20781":119,"41647":308,"6335":213,"36551":242,"48330":164,"44972":215,"25711":107,"26200":94,"56966":220,"32370":217,"33056":52,"46500":246,"2519":207,"19837":1134,"52926":619,"6280":188,"48972":205,"11097":264,"17241":385,"9886":346,"46102":101,"12569":341,"37119":655,"42235":200,"27043":247,"47441":197,"36341":89,"17654":373,"30183":407,"54193":240,"46548":236,"51007":309,"43617":551,"24396":528,"33393":176,"53746":102,"8164":325,"18917":178,"54127":324,"5913":326,"21501":136,"24615":658,"15290":389,"29576":209,"14577":191,"47832":222,"37202":404,"4307":387,"52893":218,"38891":92,"47070":256,"5604":274,"21893":313,"29711":310,"49347":779,"44751":353,"11988":215,"42282":246,"44619":533,"20847":1160,"26973":232,"11074":399,"1704":698,"45791":616,"31984":59,"28658":651,"14357":276,"44565":126,"57345":163,"34768":132,"27708":103,"8255":280,"18516":624,"26879":673,"3238":268,"46675":59,"53275":418,"36707":448,"5036":586,"30706":141,"29846":78,"19833":109,"12709":84,"14308":1521,"25839":509,"38006":182,"54414":384,"20408":215,"21370":141,"3528":111,"42826":232,"5872":467,"34169":205,"30714":615,"34598":83,"22714":312,"6942":40,"8798":84,"7050":187,"26464":187,"56739":1453,"4261":160,"44399":173,"51538":166,"36003":277,"1450":273,"18051":179,"9685":234,"22366":47,"45972":261,"53845":218,"34692":182,"25940":200,"43450":114,"52669":343,"4067":447,"35206":450,"50225":236,"6836":171,"20895":119,"14336":182,"33985":317,"18980":740,"37478":273,"34614":876,"55048":230,"23242":450,"33909":349,"42677":233,"29117":75,"22444":201,"36945":121,"56719":120,"57072":126,"7414":236,"12123":155,"27371":244,"29778":721,"50989":270,"37047":453,"6375":111,"49328":320,"51830":358,"39256":173,"30371":449,"19632":335,"32208":265,"47092":147,"4100":146,"29190":95,"27316":169,"18101":242,"6488":318,"51682":318,"45920":151,"304":230,"36055":153,"22429":106,"256":415,"46088":281,"44738":244,"51911":46,"7179":55,"35073":203,"7247":336,"56521":233,"38993":293,"41875":285,"49504":373,"16455":1251,"53729":284,"52728":286,"1813":323,"55863":531,"40344":382,"17740":101,"2212":125,"19287":368,"41901":160,"25205":254,"25659":122,"22979":1208,"16563":492,"30260":456,"47477":483,"1735":251,"36244":226,"13460":201,"32500":128,"56855":230,"23464":581,"1335":98,"32186":124,"731":102,"34199":167,"1642":340,"23319":524,"54160":181,"31607":170,"5154":273,"11080":252,"20714":395,"34347":244,"22015":867,"26429":76,"31038":331,"14754":239,"327":409,"15598":166,"21455":185,"42896":666,"9162":351,"21329":221,"22757":198,"9631":57,"17805":193,"42866":262,"30266":73,"30071":397,"19034":216,"4741":472,"39472":271,"4466":199,"12689":116,"48636":134,"5726":1287,"43404":380,"43855":612,"22738":224,"10226":373,"16367":343,"55615":196,"22878":374,"9409":127,"7556":315,"14787":552,"29253":253,"38389":203,"38583":434,"9754":169,"56171":363,"15923":239,"38555":228,"20318":104,"34086":249,"47982":620,"21843":562,"45627":289,"48958":329,"40550":377,"7665":811,"46144":253,"23342":143,"36227":298,"12420":258,"37294":335,"42332":397,"51753":258,"15736":145,"5564":251,"1874":266,"31255":887,"11391":615,"40929":508,"31206":280,"15795":150,"9156":1072,"24494":119,"34292":77,"32734":354,"126":541,"8504":215,"40664":278,"16888":793,"6746":129,"27442":235,"41049":176,"12256":237,"43278":396,"47603":509,"48099":374,"34246":100,"13969":187,"35857":64,"30167":79,"42496":97,"28687":486,"31458":501,"21700":230,"16709":247,"19751":776,"6527":443,"29030":89,"45287":261,"42771":141,"3932":88,"52863":101,"44996":333,"38499":225,"5141":917,"55422":449,"38034":312,"53986":536,"41286":312,"33065":367,"12373":201,"32414":674,"35439":473,"27167":265,"17913":152,"26780":254,"30859":237,"18909":192,"25952":481,"21155":373,"36402":411,"12948":497,"49101":160,"12144":383,"7410":238,"30134":257,"55616":814,"56034":316,"3474":429,"37724":158,"22208":194,"3750":101,"17642":223,"53293":123,"11246":164,"34362":187,"11977":427,"42422":211,"31106":432,"51930":724,"28411":510,"33633":259,"45063":382,"55406":308,"22779":415,"16292":188,"37678":473,"14642":169,"12508":325,"27972":146,"18501":100,"40177":260,"21248":203,"29864":205,"4750":405,"43480":170,"53785":429,"31655":414,"40991":385,"52768":541,"23907":204,"4677":194,"42130":352,"18539":761,"38923":223,"40592":297,"11253":993,"25937":637,"7805":404,"16946":504,"46874":191,"31773":191,"12401":167,"46098":173,"22356":191,"24119":184,"4282":195,"47908":209,"17520":409,"47546":584,"11431":116,"25290":463,"6607":169,"25808":70,"34721":336,"8182":411,"3207":114,"37893":432,"1646":164,"42685":100,"52734":282,"2628":137,"7591":678,"57197":570,"40103":206,"18562":158,"26947":59,"47300":290,"31363":473,"50834":1012,"56954":201,"17245":321,"40407":442,"46071":275,"34558":665,"38646":412,"32472":69,"5337":200,"25191":394,"28078":463,"1870":118,"27261":185,"43395":614,"22409":759,"54572":187,"30973":628,"38655":753,"25864":63,"3778":332,"41574":686,"31754":334,"57491":203,"18372":314,"15025":154,"56319":160,"39477":131,"24639":374,"35498":179,"38758":293,"25350":197,"29970":61,"24979":178,"36308":137,"24968":210,"21479":94,"32555":52,"46476":158,"15761":266,"28968":219,"49059":248,"35589":206,"35173":207,"5879":256,"35015":117,"39339":117,"14273":45,"52648":63,"39018":169,"52531":180,"3225":214,"47695":301,"19887":90,"22098":86,"48276":188,"46182":226,"40279":216,"1176":176,"39035":499,"22784":387,"6949":431,"48722":631,"17608":319,"31211":620,"54955":324,"10688":192,"44350":235,"33895":180,"49356":368,"16237":145,"6992":164,"23141":131,"7527":130,"35731":476,"41859":304,"39176":387,"2071":419,"18461":75,"24866":469,"19982":1540,"26679":352,"20920":1540,"56135":270,"50782":261,"2962":137,"45917":169,"42718":400,"390":646,"46300":211,"447":449,"29150":382,"4253":250,"28856":44,"40509":69,"17119":153,"26575":504,"9167":177,"28566":97,"19161":218,"38144":684,"30153":269,"54315":248,"41550":635,"44355":236,"21343":292,"32275":63,"15644":426,"10537":107,"33373":310,"57023":162,"35181":475,"17471":160,"29638":225,"34461":247,"48642":98,"52236":40,"29813":65,"56904":88,"14000":242,"1623":91,"53017":149,"41702":490,"16454":976,"49925":469,"14443":300,"7827":293,"30561":165,"4076":69,"48501":172,"53690":264,"33309":134,"19853":545,"50334":158,"31007":106,"8612":60,"12713":190,"20175":307,"54259":286,"56801":106,"17508":561,"4171":144,"42995":216,"8286":177,"36146":273,"33569":545,"38054":193,"24262":108,"24709":114,"53808":349,"4309":915,"5113":180,"54332":222,"25966":365,"21016":92,"26874":291,"8897":537,"32898":636,"45936":319,"36235":192,"55727":264,"43905":118,"17996":65,"39719":213,"38194":239,"49606":100,"46135":223,"26871":202,"34719":273,"17632":124,"20527":213,"19407":416,"27759":246,"53330":824,"35973":112,"48598":191,"39038":181,"36714":283,"1607":204,"16072":154,"51595":222,"6285":283,"49249":713,"5924":249,"28352":189,"14723":252,"43357":125,"10368":270,"21153":95,"2387":75,"37623":172,"37822":83,"35557":149,"10582":114,"8950":61,"17782":510,"13370":182,"38177":199,"14663":230,"52427":308,"41549":137,"1639":197,"42994":259,"10556":120,"55494":75,"29510":346,"7375":277,"29415":414,"28562":422,"40845":369,"44156":401,"3295":449,"8356":138,"13702":192,"2761":109,"39439":230,"16304":265,"8744":212,"49197":540,"5723":339,"5120":295,"28109":443,"39630":135,"25749":355,"857":567,"4923":204,"41474":316,"54787":170,"44935":159,"50602":149,"56005":116,"46166":306,"1144":302,"48444":75,"40161":315,"15031":647,"37708":155,"13518":1103,"51641":116,"57632":302,"44462":407,"7996":298,"43162":532,"54020":164,"7739":767,"10175":1080,"25085":160,"3665":80,"20954":185,"44765":129,"39329":161,"25135":151,"20663":161,"37400":509,"11589":517,"4425":243,"4299":206,"54475":988,"13038":492,"11462":222,"39004":581,"54878":509,"32858":680,"3214":106,"28441":371,"52217":585,"4263":97,"5388":77,"35088":107,"46969":55,"20570":248,"32036":90,"56905":420,"49743":309,"33420":223,"16216":180,"12906":102,"1747":551,"14617":257,"15495":1056,"45723":686,"25660":714,"14110":612,"8042":148,"16671":315,"25092":298,"4068":265,"25989":100,"30541":301,"10637":350,"29071":197,"47318":250,"23967":81,"44354":103,"10228":554,"37944":99,"52479":303,"42337":322,"14310":116,"30350":249,"26012":633,"49184":188,"34368":273,"9868":439,"13614":240,"52790":382,"25669":338,"5161":198,"51157":405,"54460":792,"15115":547,"9012":358,"49403":524,"53264":327,"38707":452,"17596":335,"30560":320,"19453":165,"44144":355,"40051":400,"9046":98,"17150":245,"56108":189,"17714":232,"42411":312,"32528":159,"8726":221,"27141":368,"41482":260,"14099":85,"37971":132,"33587":202,"6269":736,"21751":602,"43869":322,"12450":349,"29036":222,"38420":390,"21565":96,"7519":61,"12044":326,"10739":515,"20727":145,"23641":158,"53693":195,"53929":304,"50062":446,"4145":230,"28736":277,"46789":234,"14414":443,"7764":335,"38785":176,"14054":335,"51965":511,"52414":262,"1145":205,"11553":180,"1605":143,"18438":203,"34197":188,"28485":194,"1712":139,"8408":245,"35538":366,"412":311,"2273":462,"31962":462,"26205":540,"26783":270,"25093":483,"27719":325,"40679":318,"24364":352,"25824":340,"1292":344,"11186":267,"28020":410,"52779":335,"33082":696,"49983":172,"40324":437,"20940":82,"43920":349,"2548":259,"39674":49,"43554":558,"36353":161,"17700":81,"57593":318,"31813":405,"12447":339,"31835":121,"40608":428,"19466":281,"55884":223,"56476":553,"43079":291,"26280":284,"10055":396,"15754":198,"46085":396,"15785":282,"11120":451,"10442":368,"37773":264,"41582":179,"44463":281,"32126":272,"30148":84,"55572":271,"16707":519,"53223":366,"6542":280,"24094":154,"44331":513,"22102":369,"15683":244,"42855":480,"15981":339,"49520":173,"28686":349,"17039":375,"30352":113,"41656":629,"32198":152,"17966":246,"8978":147,"31397":160,"3787":417,"19568":477,"10042":179,"3614":246,"24149":251,"11510":380,"38137":134,"7228":255,"26943":119,"23345":159,"804":202,"37605":317,"5714":593,"20407":277,"2147":303,"16523":555,"14426":393,"18206":174,"34583":223,"613":176,"21393":432,"33207":47,"38975":856,"48637":140,"34271":259,"9008":90,"38195":312,"44020":473,"19646":363,"6314":716,"8951":192,"29531":368,"5024":79,"27020":236,"56398":283,"36344":135,"35081":245,"49468":106,"55966":104,"7525":563,"14309":1956,"7434":345,"30190":102,"54514":156,"26009":93,"34663":651,"7230":284,"22335":207,"46018":281,"26086":362,"14696":319,"45521":186,"10163":595,"23809":76,"44623":574,"1236":975,"41344":315,"46916":373,"48813":568,"12560":594,"309":290,"997":367,"48207":297,"56730":654,"29742":394,"6385":257,"52540":751,"39615":322,"27776":216,"22485":173,"47091":206,"46877":203,"3361":290,"31939":422,"15497":284,"11064":443,"42216":735,"31509":233,"20090":255,"27418":334,"4869":203,"23564":499,"52242":378,"42838":156,"55000":119,"12475":115,"38150":242,"40275":376,"34934":614,"51926":208,"57189":46,"46031":428,"10835":812,"31477":165,"54251":386,"7660":105,"43764":386,"18710":143,"41375":282,"16743":434,"51407":219,"27019":293,"11427":509,"10675":286,"40830":341,"8669":518,"12552":125,"54185":126,"5747":223,"11027":95,"41018":63,"11921":209,"51702":163,"26684":945,"27423":184,"30736":274,"19767":283,"56925":182,"45245":497,"39775":329,"8439":144,"33914":232,"12767":143,"56051":239,"17240":401,"26743":276,"41122":483,"5961":194,"22314":136,"661":564,"24232":1233,"15282":320,"434":141,"28118":296,"53895":157,"40682":289,"37785":212,"11070":377,"48299":96,"29961":501,"51186":766,"12025":366,"16734":298,"38419":148,"42711":378,"38398":284,"42019":158,"35530":295,"29578":211,"43574":550,"32864":264,"43573":303,"53371":369,"5853":450,"23777":412,"5606":245,"39590":72,"41610":308,"4909":230,"402":189,"36085":344,"30463":139,"40591":349,"26172":190,"49470":237,"37424":304,"34808":214,"11195":1164,"1833":207,"16768":589,"22560":216,"36006":222,"15975":159,"29869":142,"36986":250,"38942":349,"42656":204,"40700":56,"22473":179,"45446":476,"27563":385,"27677":247,"34590":144,"11439":458,"45620":163,"1081":325,"29372":1236,"51009":250,"44616":68,"7731":958,"25035":282,"36782":218,"48241":68,"11484":170,"33131":317,"20910":578,"34073":365,"14049":396,"37026":738,"40152":291,"1985":101,"9763":156,"1987":328,"46748":97,"23045":115,"37106":183,"40644":381,"29992":240,"35154":589,"18309":237,"49383":234,"54173":271,"55264":71,"3362":546,"18730":96,"13906":261,"1160":260,"174":367,"28104":133,"399":110,"21585":351,"16470":320,"14077":150,"41672":107,"51209":572,"18088":219,"31023":730,"13516":179,"41646":132,"9716":648,"21594":243,"2003":313,"40412":236,"44771":55,"10122":463,"12204":497,"56745":241,"15120":227,"33379":158,"30886":271,"29533":457,"23430":132,"9655":154,"57561":159,"9371":404,"5802":132,"53917":404,"3008":103,"20381":253,"4392":481,"6221":808,"49503":254,"8710":182,"32729":584,"9539":163,"6519":812,"44892":379,"45416":336,"6189":144,"4538":228,"27676":277,"12039":492,"52469":262,"24857":917,"51053":494,"5689":201,"1546":153,"9972":300,"52404":355,"13798":220,"50506":571,"542":636,"29940":410,"51799":336,"20984":676,"21707":88,"30285":133,"33370":292,"34092":177,"39013":247,"2023":101,"5197":307,"18261":113,"48406":212,"6947":192,"38003":441,"9183":109,"6790":448,"32841":188,"55979":251,"388":218,"19077":212,"998":395,"47308":546,"6889":498,"36163":121,"22793":415,"49674":178,"39945":147,"18304":181,"18968":30,"22627":176,"4822":336,"55702":242,"578":300,"7396":331,"37497":853,"48957":153,"5643":212,"4634":300,"18593":638,"52332":673,"22331":395,"51548":125,"35774":121,"29603":248,"33862":358,"45321":516,"23254":493,"37995":193,"35289":120,"55544":213,"29088":215,"41917":160,"46704":118,"1468":222,"29710":167,"17428":703,"17396":172,"17885":238,"50404":185,"51861":444,"36383":100,"45518":524,"39824":488,"38037":329,"25847":299,"3140":1074,"51050":428,"36369":536,"48856":561,"37310":506,"42042":144,"3004":344,"46046":1161,"32162":120,"15753":160,"54058":277,"42139":271,"9577":326,"5994":309,"27596":239,"33295":172,"49276":159,"32306":336,"24563":714,"28698":108,"5964":642,"2262":64,"12442":574,"41698":207,"47783":228,"57140":629,"17973":413,"2093":99,"5647":277,"12723":87,"42073":429,"42923":171,"11702":149,"47097":499,"10428":156,"43776":108,"20229":70,"23322":288,"28219":428,"23998":272,"54662":427,"40530":134,"41207":241,"29661":237,"17865":363,"16627":240,"45205":366,"1567":254,"17541":337,"55346":204,"773":347,"20432":429,"35050":56,"9073":370,"24146":119,"46075":48,"57565":430,"19686":548,"12976":166,"42993":217,"44166":302,"57486":175,"42692":85,"40907":105,"30207":322,"35910":166,"5159":101,"13230":53,"42352":164,"55077":335,"47727":233,"25170":59,"9152":196,"8285":343,"50051":133,"8489":440,"20563":375,"43386":590,"42111":280,"30889":149,"54357":222,"4585":123,"48078":263,"21424":625,"26021":451,"35677":179,"24799":381,"50592":134,"1253":392,"45031":240,"54304":1166,"28307":330,"16162":647,"53476":258,"17206":141,"6319":122,"52280":137,"297":569,"12245":240,"21622":122,"12474":517,"32442":239,"24740":363,"15756":346,"34900":628,"23610":472,"37803":404,"8793":328,"40579":168,"48230":184,"21161":97,"30932":278,"48711":519,"39688":172,"33499":302,"33287":172,"3247":175,"5200":135,"8883":452,"6020":116,"21982":236,"24575":116,"31502":799,"13235":192,"37719":440,"47736":116,"52411":451,"14599":468,"29943":551,"43396":147,"43025":884,"37619":54,"8470":85,"33883":134,"56291":343,"3014":290,"35739":216,"55461":165,"630":149,"45860":233,"41368":270,"23730":282,"29794":447,"33869":188,"52750":1136,"51321":344,"41730":263,"28612":317,"35239":326,"18232":245,"8999":358,"48014":382,"8831":725,"20452":284,"45532":440,"36724":511,"9352":223,"38666":211,"46928":173,"2426":387,"40704":369,"39796":121,"35327":326,"6321":351,"39481":153,"15872":685,"55685":121,"39817":110,"8217":550,"17870":495,"29199":617,"52180":1137,"8735":169,"34787":121,"26001":190,"18586":110,"15323":63,"30482":133,"2659":223,"59":140,"8797":211,"15072":613,"56124":63,"47869":124,"15078":121,"36201":285,"2802":59,"6175":184,"37569":534,"40484":288,"4073":86,"27820":269,"56468":546,"38440":306,"51432":227,"6467":97,"47948":473,"34020":310,"24569":135,"25293":320,"21338":253,"28774":187,"52230":294,"16555":139,"43986":203,"39983":126,"7122":297,"30931":548,"16468":152,"5607":275,"31695":1154,"55031":107,"46264":309,"47747":747,"10701":110,"9707":139,"2342":202,"30584":369,"51545":223,"26399":257,"52263":158,"34462":806,"54690":111,"10757":230,"16874":141,"46327":583,"38816":420,"23843":65,"36521":52,"17506":137,"42251":46,"50951":488,"20402":186,"15704":93,"2759":104,"46486":291,"26234":190,"54724":322,"2512":305,"8246":122,"22936":210,"32930":742,"28006":766,"56401":558,"4499":200,"45567":172,"12467":86,"46553":199,"43375":158,"55763":339,"15060":167,"41255":370,"22950":54,"51337":57,"27452":80,"52396":167,"33651":145,"27513":124,"31326":173,"38979":273,"19573":253,"39741":115,"4116":443,"931":118,"3620":457,"41585":122,"46388":707,"40898":479,"32235":514,"43691":599,"54711":544,"44579":276,"39403":355,"33573":621,"38569":895,"44571":705,"3936":300,"3728":154,"51991":234,"9540":209,"46667":157,"2481":82,"15670":203,"15979":216,"25132":346,"48056":423,"12575":405,"53573":452,"5570":318,"41080":387,"11866":469,"19300":341,"54118":319,"44936":207,"34281":84,"37880":277,"21447":150,"13356":597,"50520":194,"34471":298,"10346":259,"8334":313,"52400":325,"23307":404,"37482":193,"9006":269,"40816":266,"13296":233,"11992":93,"41962":132,"26379":537,"31826":134,"31668":273,"16156":92,"43684":413,"44807":239,"691":238,"33845":134,"30377":167,"13042":301,"38071":218,"20031":318,"35798":381,"31":294,"6848":589,"9764":471,"56336":523,"41232":120,"37648":473,"47894":1139,"23903":1048,"27428":358,"28722":428,"6145":195,"34764":364,"48169":282,"25229":397,"15439":321,"34863":963,"32754":569,"54286":360,"15217":535,"50082":477,"23842":128,"11269":493,"52507":842,"3712":839,"20741":250,"48027":185,"54780":475,"8851":107,"30751":566,"1665":326,"25795":484,"43441":476,"44580":364,"57422":420,"42031":654,"8365":161,"48244":954,"23824":560,"38851":351,"54828":441,"5826":225,"50408":345,"20176":88,"56722":236,"25000":142,"13646":440,"30229":229,"389":371,"24296":194,"37302":205,"34434":1120,"36517":224,"46410":496,"55441":494,"52472":1332,"16426":64,"17132":308,"1428":1161,"14982":181,"25046":81,"22841":541,"27029":66,"56130":212,"27595":398,"25906":526,"39893":304,"57075":777,"25043":257,"38533":129,"14885":256,"32043":122,"25654":83,"25162":889,"24403":425,"3993":526,"20126":736,"22276":154,"22664":141,"40595":460,"36224":142,"55690":375,"38205":109,"39872":225,"46953":176,"28108":98,"26935":163,"10482":155,"10099":93,"35412":208,"36824":84,"30656":161,"25410":85,"6263":279,"33501":263,"11618":249,"28101":434,"19816":583,"42273":211,"25794":119,"29582":460,"30947":73,"4070":181,"1535":145,"47936":352,"57251":113,"38691":392,"33957":393,"25833":1180,"24256":123,"29619":129,"33240":295,"288":186,"42852":89,"9495":71,"8312":289,"23974":284,"8309":660,"42745":921,"22913":327,"33889":208,"7095":439,"34303":297,"25603":154,"4772":276,"7850":159,"48908":220,"3345":101,"18506":527,"30608":168,"54098":212,"50585":117,"5556":168,"7683":280,"29641":194,"28970":95,"41517":157,"33539":159,"19020":572,"15800":312,"35262":217,"56129":261,"36297":169,"6074":196,"9193":17,"37969":227,"25114":234,"55531":98,"51575":107,"20923":498,"38367":77,"48643":116,"8105":346,"317":271,"25893":53,"13990":141,"2343":133,"19094":68,"7194":151,"39786":178,"34290":238,"44351":225,"6581":380,"3350":105,"31190":189,"46941":324,"51167":50,"10187":653,"48622":159,"14609":184,"53909":117,"52488":562,"7021":438,"34734":486,"38339":94,"20296":171,"43056":109,"53650":118,"17556":107,"21026":149,"25236":474,"5436":258,"42701":704,"33693":184,"56547":562,"28424":392,"28841":174,"44177":132,"27981":990,"44149":305,"5177":244,"15420":88,"46753":69,"50788":189,"48939":115,"31684":550,"4567":206,"44984":69,"24813":71,"51410":134,"7389":265,"37932":93,"55630":97,"14263":553,"16157":135,"4409":282,"23050":334,"10923":259,"33557":155,"31712":231,"5888":619,"50151":132,"55648":325,"15745":313,"2584":252,"2117":290,"27608":642,"13284":153,"41690":262,"33742":509,"614":212,"53907":298,"11138":128,"50669":181,"9552":87,"41356":257,"11696":212,"18597":364,"45915":1664,"43871":343,"13152":675,"28903":205,"21582":385,"36979":109,"25568":209,"31691":327,"4270":160,"44651":392,"52688":266,"47156":278,"25781":309,"40997":280,"27505":85,"52309":83,"24635":348,"36323":66,"47465":499,"11978":163,"25998":51,"41092":223,"52550":140,"19111":126,"11956":124,"6593":279,"15972":558,"31191":310,"38443":150,"3921":356,"14848":321,"3081":478,"36173":218,"43087":169,"32505":616,"5544":147,"11506":151,"10870":311,"46488":921,"30172":162,"52522":753,"48211":313,"54336":170,"23271":149,"19773":361,"46600":248,"40017":254,"29986":218,"29938":299,"13147":488,"20219":163,"34356":113,"25116":116,"57097":227,"36780":209,"14606":1249,"27857":407,"27954":99,"33218":325,"46467":144,"42932":218,"15702":63,"55479":264,"44130":133,"4872":429,"16654":53,"451":352,"4881":297,"26456":184,"32351":226,"32850":307,"13747":203,"55158":428,"32765":89,"22018":134,"9548":231,"6238":57,"18081":433,"37354":93,"28925":169,"10818":693,"12975":291,"40821":78,"49852":236,"4531":509,"32669":385,"15492":185,"18762":204,"28950":256,"47256":456,"55802":452,"54240":296,"55265":121,"9346":273,"2404":198,"8433":140,"44878":302,"37878":181,"34946":294,"39085":669,"26864":826,"6853":106,"17024":250,"11465":179,"33358":80,"52020":109,"25056":294,"6852":53,"70":293,"53353":174,"52121":189,"18124":188,"3857":147,"22824":30,"26253":110,"29561":165,"11370":125,"49336":1684,"46816":171,"15074":142,"34581":429,"23128":114,"12184":430,"22726":471,"47218":292,"18233":1103,"54080":251,"41040":254,"26053":207,"23238":213,"9388":169,"57161":336,"12413":2411,"193":236,"41511":685,"19531":741,"2476":342,"20242":272,"9394":560,"1628":314,"26479":171,"6247":92,"27431":167,"27784":472,"20551":611,"6382":289,"12257":78,"8202":120,"39406":193,"29428":130,"40173":808,"47124":190,"38368":169,"31591":318,"4518":167,"11560":114,"27721":274,"40137":48,"747":114,"7456":182,"10406":301,"43860":74,"24021":152,"42022":155,"43883":198,"16537":183,"46997":281,"49835":267,"1521":689,"47286":231,"41256":194,"12076":200,"10063":442,"53492":371,"17591":249,"33188":207,"19114":144,"13233":174,"21307":356,"12196":127,"7275":173,"34099":518,"52958":477,"24320":74,"10745":203,"13300":161,"34394":103,"39588":89,"52686":893,"16339":261,"18938":387,"22526":108,"24261":91,"27482":89,"52808":392,"41680":653,"49431":222,"11228":20,"51049":372,"30062":111,"29431":416,"28785":352,"16851":151,"37016":280,"18967":146,"32407":371,"6455":162,"37784":317,"23329":357,"22573":167,"11204":100,"27395":210,"20544":366,"34228":212,"8763":106,"17572":755,"12805":372,"11432":587,"17070":411,"32040":339,"23692":186,"18376":748,"20855":114,"39541":302,"9698":434,"12451":401,"38426":451,"35690":168,"1578":224,"35084":425,"36478":876,"35341":336,"901":87,"56444":386,"44669":170,"21988":111,"37692":453,"54533":132,"40016":268,"27619":393,"17836":81,"42169":147,"45705":114,"14398":65,"19080":94,"30504":91,"27052":190,"51984":163,"42623":121,"2403":98,"48264":176,"50612":93,"55799":112,"17306":120,"46919":239,"46974":110,"2601":1938,"40025":507,"26434":290,"9549":183,"11580":96,"46596":697,"13768":686,"44461":409,"39385":371,"8599":345,"52766":223,"34531":230,"24012":147,"25279":443,"57511":523,"44078":111,"45510":274,"45044":272,"11944":157,"51974":359,"51979":204,"43155":256,"38705":245,"5910":299,"38486":357,"36470":284,"18428":337,"6152":480,"26533":312,"43216":133,"36797":328,"32991":126,"53952":127,"37892":281,"26934":58,"48566":326,"28038":370,"35527":903,"50152":778,"39956":225,"3409":137,"15735":338,"33993":535,"36089":246,"3020":170,"25210":195,"57403":214,"8330":134,"45101":135,"47922":198,"41081":253,"49412":302,"56387":411,"44911":220,"53370":226,"44922":282,"21473":157,"37676":722,"38945":450,"9096":692,"18285":331,"14704":92,"24369":171,"47547":153,"49975":136,"57627":218,"8865":111,"104":287,"47737":319,"53277":657,"13368":989,"1023":348,"44756":408,"45333":197,"37977":208,"10750":247,"25002":279,"83":184,"48536":364,"39121":233,"9400":428,"31946":250,"47391":367,"4":260,"3340":121,"22318":197,"54921":65,"43478":326,"27132":102,"17576":265,"5881":281,"22515":222,"17045":964,"5306":977,"49634":69,"9958":294,"1931":58,"46651":87,"36028":681,"55951":227,"11490":644,"885":388,"182":185,"1312":584,"51757":120,"44789":75,"33886":154,"46820":533,"29493":199,"50903":396,"32983":174,"37214":220,"50914":279,"1421":424,"33138":321,"1910":183,"9278":456,"54852":152,"1957":313,"8444":110,"29295":207,"27546":310,"54178":1736,"15850":551,"56660":610,"19518":125,"19728":538,"42377":288,"36913":153,"33746":864,"12356":397,"20029":527,"50686":187,"25845":83,"29757":71,"8830":163,"7303":492,"21524":187,"52791":322,"51482":270,"26034":257,"14870":138,"35079":208,"5682":335,"39169":345,"1136":695,"29587":328,"54618":172,"20576":94,"56320":77,"40645":100,"54350":595,"55317":222,"48227":209,"18313":259,"39830":286,"47011":354,"25285":124,"5790":239,"45263":164,"31793":93,"19253":527,"55368":101,"45172":149,"56956":177,"22622":61,"37874":90,"48061":262,"25984":399,"26308":876,"16045":197,"49697":890,"54346":327,"21799":668,"4327":212,"3785":147,"19338":123,"53055":79,"25637":271,"22281":228,"48143":148,"51191":324,"35555":268,"28933":228,"53719":60,"45545":99,"15203":193,"36045":200,"43181":283,"52152":185,"7960":135,"5092":392,"36312":283,"36317":104,"50376":145,"39180":147,"13331":150,"51653":243,"14279":866,"40904":731,"43625":471,"20298":234,"36196":599,"46917":175,"3597":131,"48222":127,"31355":472,"48263":106,"1322":244,"22265":281,"55899":301,"35075":230,"7685":229,"45568":374,"56561":234,"13165":317,"30268":525,"53019":326,"25026":315,"45923":407,"4976":102,"36911":64,"15418":267,"16091":192,"9596":203,"3007":494,"15880":252,"53436":450,"11613":478,"43405":452,"3024":72,"82":219,"971":264,"1756":169,"34701":357,"19061":123,"38797":41,"32979":322,"14026":74,"13403":327,"32301":127,"14406":299,"37933":351,"57166":266,"10173":419,"44994":162,"52102":152,"7658":97,"46225":186,"347":702,"14536":156,"24108":120,"7351":233,"40331":325,"3825":204,"35197":137,"31936":345,"4576":585,"51153":89,"48724":392,"51365":142,"38751":241,"41792":561,"32615":777,"33975":188,"23269":318,"12115":290,"26813":233,"38912":279,"1662":152,"13904":98,"52409":300,"6462":311,"50759":334,"10879":207,"11605":164,"32032":530,"2052":99,"12302":102,"18109":575,"42760":242,"33085":414,"37410":141,"55044":186,"30764":91,"653":145,"37595":602,"51842":64,"6869":313,"30408":431,"41640":163,"31413":468,"48834":235,"33383":68,"55640":207,"28154":323,"42047":602,"39778":711,"138":509,"24655":327,"26708":478,"36876":137,"8913":95,"29049":407,"14330":514,"22877":517,"21186":118,"27332":56,"10278":121,"56368":801,"53569":352,"7465":190,"22106":165,"41350":360,"910":112,"11388":369,"39838":257,"26048":359,"43276":332,"10456":68,"32602":87,"27041":462,"14361":95,"35837":239,"23270":144,"20297":236,"31451":337,"15166":247,"7385":351,"27852":218,"14931":563,"14771":299,"28125":80,"54342":304,"34120":92,"24001":299,"26387":201,"31414":263,"31895":78,"15328":250,"19544":180,"7930":149,"34971":742,"4728":254,"44446":241,"30214":242,"28365":847,"30863":121,"46336":218,"45060":90,"13701":143,"45190":96,"45002":548,"7601":418,"52601":77,"7806":781,"11744":139,"16550":101,"29906":139,"46302":314,"42764":279,"56045":267,"25423":482,"17363":168,"56":152,"22848":411,"5103":342,"14162":166,"43058":354,"20567":106,"20383":146,"14225":57,"17851":451,"16460":333,"36765":188,"38595":233,"38793":440,"55343":161,"39260":168,"4319":616,"405":878,"46022":266,"6696":911,"47980":154,"3878":327,"24743":244,"55208":216,"2644":132,"23573":527,"36436":67,"18971":665,"53918":85,"50336":652,"5798":740,"39161":238,"17712":640,"43325":374,"23581":278,"26020":344,"47275":195,"49396":247,"11578":592,"12097":262,"47106":555,"17416":341,"974":207,"47712":349,"38513":176,"31134":825,"3985":112,"24853":150,"57063":221,"55639":60,"40715":387,"35979":68,"10253":579,"34189":170,"2233":348,"26037":528,"51542":340,"36610":526,"6195":256,"37879":619,"46235":77,"35777":163,"33475":173,"25102":48,"38178":234,"50348":190,"13519":166,"17599":551,"26409":889,"47732":263,"56698":80,"52604":133,"25027":156,"52452":121,"27050":169,"33520":401,"27031":122,"14210":40,"17963":143,"48278":95,"41095":96,"40911":95,"44145":47,"40318":90,"7545":238,"34720":166,"44719":295,"9748":227,"23093":48,"46744":293,"23298":93,"26063":72,"15647":73,"36329":705,"40397":143,"25753":190,"28671":107,"30737":462,"20730":713,"38337":145,"2631":173,"20662":530,"52406":278,"52929":107,"18252":419,"31912":79,"52852":210,"16086":206,"39734":146,"54857":267}}

==> anc/validation/traces/fiqa-k8-trace.json <==
{"ranks":[[51106,40146,54837,31443,20778,32732,51089,7131],[51106,38239,44472,55920,40146,1800,37525,8023],[11197,50814,38319,48523,22918,27406,50324,53374],[18189,53836,7560,50278,38149,36768,11825,2503],[13758,1878,21916,45451,21105,52131,12189,32732],[14900,50531,27453,16176,25,30319,12907,54006],[56841,9563,38500,53080,13149,27320,57528,827],[18536,32732,56530,8301,23666,39517,15189,38721],[8397,30532,48888,25755,4702,11982,50824,28496],[38372,33785,37120,48892,1052,49068,49450,52501],[12468,25249,34871,18648,43664,47188,28981,19451],[20092,30281,51306,29346,23990,46636,29822,6712],[7131,9474,3322,8301,23666,12579,32732,14914],[28360,34871,40455,54986,15519,51227,25,13564],[32978,21024,41068,12596,23053,18159,51485,37955],[34186,7251,23666,26562,45157,32531,35517,25986],[1672,57421,160,16025,56314,3362,29438,4704],[21507,52095,21544,33806,56916,41135,29346,50814],[46940,10985,38868,11795,49010,40087,13966,16536],[38319,56767,53161,17565,19465,37649,15408,46540],[20498,21255,20459,8397,1602,50592,8205,29238],[40829,38697,41769,7762,31349,41761,103,14429],[15626,4870,25038,52500,35021,45268,7430,28553],[40632,7865,55991,22918,41236,15189,12907,2909],[42879,15327,8193,23990,35682,42303,29822,45667],[14710,23978,26894,18966,10185,18580,22812,28534],[45131,2978,46515,51522,14591,7266,56672,25038],[17387,27569,17200,52131,24804,37520,37525,6560],[18352,12063,35628,15896,17820,1774,37075,35857],[52131,36058,52619,8070,21916,17200,1878,9563],[54846,41697,31257,26420,34340,6230,5737,45446],[29916,6290,29727,38229,11701,26914,28394,40078],[43715,37636,748,12600,56767,18777,15189,32411],[12189,37223,47859,21385,39265,34447,35812,7698],[14267,13127,38319,8749,21076,35281,5971,15315],[30426,20102,52095,21507,24651,13758,56379,12093],[37627,27329,54916,18379,14267,15247,30705,6382],[32471,44189,28264,26273,18092,52131,57063,55639],[4014,5210,12517,39450,20625,18038,40643,10365],[37525,38239,22282,20756,51967,34417,3322,55449],[53117,50278,55418,34572,12907,6230,51986,29536],[24553,4014,24551,50439,20625,55157,50385,16798],[38500,30021,10606,37636,44634,494,15208,36315],[38239,39009,8922,8620,51967,8863,50060,23626],[28553,1795,12753,30812,26467,41697,35443,13956],[34186,12705,23666,55121,12902,37653,1800,19388],[38239,41070,3859,52095,52656,19704,16091,32551],[47486,16786,17732,5299,3403,40036,35809,51582],[51619,12907,52529,37382,50531,19942,3433,18910],[41070,14948,7292,33427,10683,4967,16939,32929],[29996,28859,7131,17200,52619,51682,9563,8070],[8666,57311,13154,51961,8777,24551,2407,3661],[7131,37520,6985,38708,15189,29813,34432,2398],[26980,28013,9588,52962,12091,17126,6134,39280],[31377,19363,51495,5584,17907,54986,48133,12006],[46693,57204,8522,17032,42383,16499,51619,56314],[34285,33195,32473,46817,27460,16628,47694,28802],[53215,6924,41129,38907,32887,9197,9643,38631],[42303,48714,42943,6685,45611,56604,30024,49180],[37636,55612,7131,21590,32936,2774,38500,44634],[7430,10875,54362,39351,20122,39962,37171,45626],[50373,3697,52083,53075,43957,37064,2916,51457],[25038,28102,38332,29045,39513,36105,11474,15746],[34186,28346,23666,18805,26562,51682,29996,18288],[40643,19836,21397,10365,21558,12517,10981,50290],[1196,45996,16388,34468,21195,51306,22601,37734],[46598,29542,32989,3855,3973,7816,35163,36398],[14936,18605,47486,13480,51697,11289,51582,53924],[47550,18036,34411,33086,5681,6906,17366,4875],[11787,29592,2124,40196,12600,1000,5947,12805],[10883,26738,6924,33502,40125,43120,30989,1532],[32569,18702,39878,48709,19051,28177,26298,15189],[32840,39388,36924,20749,13796,28374,31910,18741],[9966,49399,494,47664,12632,4699,22338,50373],[14918,51227,1338,26655,50385,23563,29054,23784],[19504,28123,52101,40130,3322,9232,18980,5333],[34285,29825,46534,46817,16628,49009,33725,23833],[37382,43489,4107,10351,33362,3064,36821,22601],[46068,41889,34819,3170,16970,37605,52459,11794],[52401,50824,52397,25755,1039,15750,57020,30666],[41722,15960,7929,13770,43296,22244,13475,8964],[30532,15178,43681,37238,4134,45414,34432,17871],[15372,6937,4591,4474,1542,39468,47300,12063],[14062,23230,19831,9169,32471,40191,38426,18092],[40125,14008,15146,56516,9913,42779,1376,48741],[14816,37500,38229,39348,47999,3756,48714,53581],[6924,10433,11298,21460,11835,33133,42847,13624],[10704,29870,55294,39710,41234,28665,1915,37746],[16250,55122,14285,53551,35771,56731,33340,48887],[6924,31257,19774,19606,56604,42460,42879,46303],[6070,25460,12785,13608,34433,42674,9386,20953],[44452,4805,29048,55745,44795,33370,51480,7611],[35771,41784,16918,46940,26693,10039,28753,860],[27216,38903,23861,51708,15552,33850,16708,8711],[9439,44411,24819,41758,31966,50654,18910,13781],[53114,3333,49607,12510,28051,3529,55141,5047],[15752,49638,23500,16604,17871,37949,4305,40977],[8239,8586,50380,49399,27468,30679,34863,47976],[48011,31033,47330,12763,37046,34445,42835,3405],[24199,37083,16996,53186,105,19169,31660,47746],[15189,38319,30191,34865,26167,13850,13127,41551],[32592,11004,40999,41337,15297,46241,7444,21285],[13853,51110,50844,2529,31325,39081,26738,15887],[57204,6064,41371,45803,18759,14436,48581,19217],[26119,12236,22545,54858,40895,26557,5872,23368],[38217,5847,49125,49196,5751,36604,52084,55821],[54219,34511,19814,39995,6924,52619,40480,40890],[18254,46754,42481,11619,55334,50855,52889,43320],[32281,10273,846,23274,20937,5886,20690,43173],[3555,5569,47694,21079,6151,36433,48906,55215],[33109,57454,43092,4302,54767,4567,30931,29548],[34453,6716,18649,43334,39101,31721,49702,38663],[44274,1131,18503,55814,14306,31680,26430,37778],[35544,48881,7746,38049,53075,20026,15505,22269],[14008,9913,1106,3893,34735,9458,48741,8035],[24419,13153,38717,42460,54084,55764,51619,22723],[5755,22311,39753,57421,30528,43000,45111,17455],[37525,38239,14267,9474,1800,52338,33692,9740],[14267,54946,35718,31522,6835,53775,13480,4643],[21916,742,15812,56069,22612,34670,32958,56241],[33410,38292,49923,29886,52298,16646,8246,33094],[22415,56314,33513,13560,47169,22601,10351,44794],[55325,28068,40243,3475,53391,40533,9338,36041],[47976,12436,50191,31991,34628,56986,25341,20551],[36100,51636,2981,28904,46244,19362,46270,34800],[56843,46698,26557,6801,9340,22182,38037,18978],[34936,3837,7295,52667,15246,36821,1774,55466],[36315,13621,37085,48714,34278,39865,5625,25946],[18143,16495,41722,15960,26914,11794,29996,27828],[53499,45602,47879,16822,40633,45594,32870,28519],[34873,54404,21555,3322,54694,18927,52338,42985],[22975,27044,14616,51701,11853,41457,35660,39940],[56410,37523,52764,55126,53468,18616,386,52939],[8397,30775,29238,25310,57329,52316,13013,20789],[28313,7583,27744,12579,21553,35864,23327,36987],[37382,24419,26370,12597,17844,41712,6924,7295],[40581,47270,43719,3276,2916,27112,41021,56530],[22244,31379,53468,27208,37732,43614,21772,19869],[2952,26557,4293,16201,55491,30913,1560,55165],[8055,49063,8337,4762,29685,15356,306,10053],[24046,49973,37617,15946,10936,56864,31525,6582],[4931,1285,50228,34324,42435,26734,14666,13166],[12465,25113,24419,15052,53581,27442,11993,22786],[44270,47143,54990,34575,24550,36742,46190,52217],[51715,49963,16329,4372,30405,53987,42067,47736],[38159,23565,4148,28064,55350,2607,21371,43158],[55721,45195,49097,32840,51734,22723,12235,15179],[33474,35401,23085,10844,54800,45628,4186,20658],[49063,2356,13719,6279,55418,2398,12907,51608],[35755,48455,40573,2912,2648,695,31660,40632],[36796,41260,44545,32796,40631,15189,3685,40025],[8696,26515,25218,56379,49337,10883,54161,6605],[5210,20625,4014,40643,23261,44472,16563,43913],[37525,22723,38239,31443,32800,1800,40455,6171],[17126,17194,50168,52301,47676,36565,53384,51104],[37153,3369,51416,32321,1067,53696,41080,2126],[10851,10185,50385,16262,5625,53135,43880,42951],[40078,44528,7100,38384,54876,43302,25801,51778],[3354,36035,29546,17116,3874,14195,25290,13325],[56725,41712,21507,57269,21544,14294,17795,39136],[13879,6857,19715,31561,21994,3644,17428,11285],[30021,52487,29996,47395,10438,54652,28130,38464],[31661,10351,33362,26895,46947,27378,45629,16798],[8589,854,53962,25830,45691,6508,56026,41602],[22937,19814,18517,49038,12899,42303,33577,32796],[42303,18636,3697,57513,2916,50216,57630,51522],[52725,27811,13287,17484,33321,56026,11653,28232],[6924,43373,40125,18684,33659,45994,33219,34735],[46763,4372,703,32676,30800,46102,9169,49963],[47589,40990,57494,5316,35808,18764,19330,15485],[14272,6490,41247,27071,56269,37605,34765,8205],[12197,55681,51426,47961,8762,7193,27712,46001],[6374,33159,56600,42699,37652,9169,2663,51917],[8193,15327,29606,4186,27921,33968,18906,27585],[21493,2716,42872,25113,41959,54084,21507,42859],[56234,47266,56026,7581,47591,25986,46027,18143],[56379,43120,11776,25218,9458,4341,6605,24188],[40799,54588,38161,6435,24589,44894,6274,47164],[55100,57006,9049,33643,49512,34661,25488,5450],[35724,23478,43948,35514,27386,46832,21762,15075],[55100,36943,11155,49860,50428,22102,4402,52230],[25321,13799,30104,36987,392,55275,42483,45825],[48077,44230,46110,7558,31925,25180,29813,52619],[11931,43918,37355,33680,48251,17596,34434,14606],[12829,48187,16313,47532,17463,8454,34462,45903],[31522,34030,4262,33650,10712,37381,3860,30536],[3691,40619,29827,56803,39118,38112,14000,12433],[37064,10844,4695,36153,12432,52705,5370,17882],[40999,1630,14763,50950,12897,53157,39310,21763],[44294,42227,28945,12281,46325,22281,26987,26012],[53689,13758,9416,54694,46852,39075,51121,47325],[22351,44208,4394,26540,16657,7558,47829,29813],[30117,2997,18208,33536,20102,10712,34871,16084],[5333,30255,55985,52596,51592,18927,37050,24174],[47188,34871,1824,40975,19444,2269,30076,10220],[23634,18517,26737,21423,8301,35424,34735,56530],[50183,16656,32364,55953,36821,22937,3837,34865],[23666,44472,46623,42092,5676,34186,5333,14900],[13193,18684,14778,29585,19606,49681,55238,25368],[17586,13251,28074,32592,50770,20565,7444,23125],[11654,5751,51903,42612,11621,51081,28568,9469],[26675,28098,2416,2697,161,16651,34819,54921],[38114,23637,50370,13489,25308,36248,35477,52411],[16629,42270,36374,43560,41706,43158,56876,15884],[54960,45148,57173,24524,28232,20643,18455,39260],[2041,39925,12220,38762,27557,16147,5905,13031],[20028,37458,34488,18583,52444,32205,43920,5106],[50717,36041,40561,1035,41182,46103,686,35594],[31713,51457,34810,17902,50983,27921,11871,42282],[44386,53080,43192,6228,7286,11349,32016,17791],[2617,52115,29164,6941,23302,10118,44750,19883],[18517,55953,22937,15630,19814,29375,33650,28624],[7335,8125,21801,56532,40369,24017,3276,32179],[328,40723,33149,36041,12427,10762,14775,49790],[26262,24553,36821,40631,43715,31802,35682,7026],[47711,37452,22234,3813,28921,11380,43959,10481],[15178,43681,7521,38564,2926,38092,48869,16499],[2413,13325,37050,28759,2028,29044,3354,6527],[27569,37221,20507,6091,45970,53845,3301,28751],[36035,3420,17255,28023,36859,33092,12372,35879],[19016,19051,6924,26738,19814,18517,51522,32796],[22027,17719,12236,28392,47184,47266,3403,18372],[176,18702,21590,56682,15059,30299,15884,8364],[2398,19565,28657,24584,48592,26530,25462,6948],[24819,26583,4442,57489,31130,773,56277,5772],[48783,54850,14583,56616,20340,55820,34586,2388],[31257,30794,18494,20658,33474,54800,32179,41574],[52896,37525,33692,44472,37611,46613,25417,48845],[9913,875,48741,54219,27959,14245,27853,31257],[11232,30353,5619,25924,20376,54470,21515,380],[39305,2231,48153,14911,32105,28918,22534,27523],[46138,35489,31362,56029,30579,20676,10957,3520],[56861,11170,52959,6721,25083,28615,392,27277],[5355,35231,3124,39129,26227,4604,4341,45538],[41236,15247,7740,37371,11375,2725,43557,34199],[2356,5276,4801,31750,6615,806,41673,37732],[41525,42629,22949,45683,55302,38156,37951,27909],[56604,33474,54800,18494,4186,10844,35401,29817],[1503,44603,44901,53783,24903,3742,17785,25994],[51946,52805,298,29053,57494,181,53433,2254],[41812,15360,25448,55418,7961,37050,45234,43489],[38088,46555,2859,36841,38033,21772,26485,38110],[44841,48893,54947,52763,50551,42327,2047,5487],[41070,48100,9913,23908,40724,30666,28568,37525],[56775,10726,45669,25415,6337,23329,24726,34485],[5487,6328,6059,23952,55529,33518,10194,30335],[49048,40377,30536,24918,47378,7305,105,41247],[26273,56246,49966,44384,5877,11583,42847,34060],[33474,17950,9913,54800,19156,23345,1406,52705],[43779,31381,23911,39310,20030,22141,37583,55289],[5101,31305,34258,25480,23554,36332,42602,34819],[57616,42951,39118,41712,29834,18705,10336,30669],[37075,5636,33599,16103,33884,14339,3583,52705],[38358,33659,43142,871,14627,25385,9759,44009],[23076,23022,14692,20336,17583,15729,24101,26522],[22129,5520,42303,27365,21460,48714,45611,30024],[31257,1274,33474,11989,19606,26300,4587,54800],[13231,56098,14388,33879,44958,9394,56327,47934],[8301,22612,43715,18517,54219,31802,37382,10712],[38459,50241,44060,50191,35682,1076,39517,5435],[15262,8770,20064,34699,34340,9901,28585,54304],[42256,50359,20875,32831,57022,886,51623,3019],[4078,43611,53647,1259,10770,40669,5383,51762],[6913,34140,51636,26999,35930,40246,35837,24537],[39554,1325,52792,34699,32676,43719,15149,22414],[11104,57173,37904,23594,16040,5044,1406,50916],[18705,17263,56218,47192,43456,42872,24419,52397],[28287,29298,38664,25448,26310,41483,48888,6435],[32680,19730,19723,27443,12466,48968,44867,6237],[29828,8236,49129,16961,2170,34895,43973,9764],[490,30076,6554,18759,38092,28658,9907,17608],[13154,1016,36002,15629,31158,33102,48046,30631],[55517,38362,1196,55606,39267,6350,47630,18969],[57432,8546,12301,86,9606,30013,25134,41252],[40199,7430,2309,1324,2559,5032,33683,27592],[16094,43738,738,1121,38680,30268,36906,36765],[2006,8954,25480,25817,20247,33660,45679,38136],[24882,39578,13661,9506,46080,6980,40651,14618],[42303,32364,31522,33650,34030,56725,7026,48714],[26512,13125,24279,25231,33775,25512,13727,20965],[41955,10691,8953,10851,45722,42195,33403,23112],[38204,8343,10746,57065,16828,25075,23362,55403],[21946,17628,44894,1367,46241,34488,35216,13719],[28098,21605,19368,44011,9356,12422,19274,10562],[11824,14276,32337,42551,42106,12180,3737,15550],[16710,30800,1067,30426,14485,49963,42680,4372],[37107,528,54689,36037,50183,42232,17871,48493],[21334,4608,48352,844,18673,9261,56474,41761],[19516,8198,21274,26914,56158,10219,47480,46259],[7704,1245,7550,12959,54995,7341,45104,23712],[4490,28344,53141,27109,45994,55890,31458,40926],[17820,45163,5920,18155,47180,51017,19825,25586],[17230,13022,26618,50647,31167,6890,27358,3934],[34296,53297,23286,17986,52738,4103,29723,45082],[392,3835,14039,1878,4805,30425,44605,35095],[12807,41706,53441,8207,18360,17571,29437,2212],[38292,55002,44528,50614,51317,21091,10783,8454],[7949,20291,20925,52483,42790,48486,14596,54754],[31522,45908,33650,50191,5435,50241,39517,12899],[49063,13719,30887,3604,16699,56303,12040,55727],[53921,35285,54861,10955,5859,56940,45759,45869],[42872,24419,37382,21029,21507,55978,51619,41712],[43715,9030,18159,39517,24819,31802,32364,22612],[5432,26796,3108,4623,56002,46744,6872,55784],[46101,248,37909,19408,45052,39995,51061,33535],[36650,15781,28150,10418,46852,18210,50140,51858],[55149,45039,10398,39562,41568,56692,26176,44061],[39677,46623,18184,17054,43256,49834,48099,50725],[49149,30483,10927,47192,1451,52860,21507,18705],[56604,18517,32364,25180,6605,23345,34670,48741],[3120,57234,1596,11500,44513,37196,12569,4622],[32590,19270,18262,56872,14094,11990,858,54946],[26779,21980,8260,46988,47857,24914,50615,19751],[20696,30348,37530,33340,12606,48595,25092,8883],[30579,28653,30624,5793,24605,25415,12424,9968],[14479,40288,53794,47088,57421,47512,48249,10071],[11153,54536,56143,25799,16757,50605,48134,1164],[53683,41423,44510,23984,2626,1023,16553,22737],[40949,53678,6446,830,16708,33507,39616,15103],[49681,56379,47656,43158,1532,18684,50223,25480],[1430,21266,11982,18664,5901,13475,43192,52726],[22612,9416,41697,12436,33650,43715,18311,45129],[10722,40130,41029,35182,45427,20707,30736,30203],[55325,32784,8892,20167,29723,34182,7564,6114],[12436,26241,19660,32316,18189,15819,25672,28004],[22967,52619,8070,34936,12959,40780,14267,51962],[52525,42303,49180,9416,21460,39995,30024,34865],[1532,41212,25480,43158,29761,42918,47656,26227],[12267,534,21169,54474,45103,10293,9100,38604],[18953,50114,3850,43715,18399,47181,54517,52815],[51064,1282,38604,15416,17791,52956,31718,26233],[17884,50158,49010,32539,52492,44386,14823,34597],[19827,19382,18555,10985,8263,46465,31649,93],[38335,1831,42638,24821,23938,31665,5948,42265],[45861,39440,25235,20489,23861,35239,50263,56047],[24372,8580,13027,46447,48352,14054,39951,51592],[8656,7939,20868,46894,9773,35166,52540,2368],[46897,35641,24196,14358,30115,5726,27650,37893],[37568,40631,19627,55337,31522,22937,32364,25714],[22915,10206,656,6410,43943,8782,24364,31351],[43451,3011,33887,7728,34609,30113,13121,43349],[16745,48413,51317,15960,3527,4421,8640,55342],[24551,16798,27378,10350,46947,4107,10351,46301],[25130,10836,40791,18164,55119,4143,154,40386],[55705,17204,52506,20925,34384,42414,24490,24892],[23666,43302,13691,42545,29626,54474,33443,49066],[57522,40777,1349,33394,5805,49315,3770,37707],[19276,11386,35807,16093,53180,29452,19408,22505],[45388,40246,32031,54937,20444,13245,8773,41170],[50921,6615,37732,50137,806,2356,51619,57312],[22136,52549,51362,52486,38358,50887,10520,16061],[28926,39123,21855,25113,47073,55978,54084,48662],[50223,40125,27853,31257,1131,14008,35414,39624],[53166,49259,26081,53035,9835,3214,30960,37823],[2981,35442,14890,12233,43894,39961,44294,2386],[26262,48371,14918,43715,4901,22612,39517,29054],[30532,41673,42176,30795,56392,15936,45155,42494],[24286,6898,50441,56872,52511,22366,5491,29120],[18648,54762,19185,55141,8751,53039,31963,29877],[37807,7124,45120,4334,6704,44120,56098,38136],[36417,7695,4011,34143,52115,3268,44295,46537],[57008,3856,54946,13127,53537,14816,32516,4593],[53248,16708,45559,146,26272,30327,4600,50885],[52547,33133,19703,7622,6924,39616,9146,34541],[4054,3171,46529,55631,17440,29940,8113,30960],[31615,53075,57596,25713,42918,20516,36788,6869],[44813,42386,19766,20245,55155,47576,54678,25121],[20856,55371,18012,1175,10296,30721,48945,15720],[47924,34586,55480,31901,47740,11262,48050,52642],[56316,39994,8368,45281,45755,13853,18826,56474],[38571,9461,57533,23202,8544,14816,6070,4123],[37598,49877,19484,37908,35174,12579,14948,46648],[55991,48619,46984,32436,9665,7686,43809,10569],[48851,27633,1855,33599,52710,15812,23870,8621],[10185,43520,24964,42951,49966,35008,41691,44384],[6070,20953,22377,2120,8657,29803,56597,11542],[48447,40651,1686,43987,18175,15327,29912,14558],[33264,1686,47182,8041,20749,46763,4106,6050],[53878,20638,14871,7620,14842,31240,21671,26207],[41198,13205,17847,16511,42815,15069,30520,51419],[42719,32165,34056,43178,5551,33746,55573,12211],[10185,12433,43520,39118,38112,29827,21466,3029],[29620,43115,17719,40096,21184,3896,18143,491],[23990,12167,37387,40631,24977,51962,57054,6685],[15007,41071,28240,37799,11170,36723,25370,44640],[27477,686,54428,37756,13297,4103,45923,45980],[43365,27453,40973,44821,18910,50531,14900,52095],[14403,21371,15361,28918,47088,49274,56379,47714],[55828,12530,12810,35497,54436,34744,3361,38437],[15296,48654,31305,1125,11547,11246,30021,37979],[23209,53002,14912,24489,41619,42884,13309,16829],[16250,33340,30593,56032,13942,33208,31063,12597],[33467,11837,23593,29526,46690,1367,43556,498],[8518,15812,21678,38768,6637,22845,32516,34298],[23637,35337,22358,7532,620,48034,28208,50681],[6274,29834,6070,1640,20291,3534,4103,6948],[5664,26437,56297,2503,13966,35679,4046,25986],[5264,35368,37064,27906,53192,37631,19606,53962],[9992,24191,46961,37212,20925,11734,48034,42414],[9030,28564,6476,10785,23927,47377,31177,14485],[35785,17160,35438,32489,12621,2126,32274,45880],[12778,31130,4088,14039,37493,51701,15644,48371],[40045,36778,25471,8405,37790,41741,28467,10529],[40785,9859,32516,49681,30789,9716,28512,56314],[4810,32997,16269,24377,31315,19742,21620,21777],[2792,28004,26660,55466,9522,37155,6785,39039],[14008,55353,38358,5005,1131,33379,30124,17292],[26452,32597,24778,49397,20267,7251,1947,45236],[99,53798,3332,20872,24651,42117,39834,32288],[20015,13781,37853,19508,32732,26650,37271,14918],[44629,22524,10827,47393,45080,15750,49998,1451],[22839,8608,11438,38703,49411,23406,55967,11693],[20632,37578,10485,23155,9636,36315,8902,18777],[6487,26765,51465,10961,11684,18109,40713,7878],[40146,56149,11221,42702,23666,22779,46763,44472],[21460,18441,40631,35682,10433,50241,5435,32958],[51935,53374,46432,16057,20643,44081,42987,28458],[35013,17719,22578,29620,53206,40078,30540,36144],[11621,40492,52876,16883,38022,46698,33293,35234],[12581,25192,3599,18648,38187,11195,22136,392],[47274,23386,38877,16169,28113,11971,19150,38112],[18311,34936,24553,18155,43715,24819,15083,13920],[21460,36495,10206,22915,15722,21343,3276,3583],[16492,44982,51135,12685,34458,16970,892,45651],[21507,42147,45899,42872,27090,21544,43336,40197],[57085,5541,16798,24551,41959,20385,21544,6716],[8239,39129,53771,52095,44472,5333,25249,14267],[42674,28478,21411,43774,47427,8096,56367,37532],[14008,19066,32492,28946,42336,14915,33659,29652],[46346,24875,28478,52838,53265,5872,36248,31255],[31649,3412,33459,39145,16753,18460,37755,2341],[3354,41779,45425,18208,10216,50370,38979,32529],[36888,1191,8527,11182,57340,56577,15351,11588],[53106,34724,24509,11840,52101,29083,8888,32431],[49790,45607,1708,14738,31829,1325,34258,34897],[11271,28159,54474,33403,34744,54996,47266,38091],[14384,16708,33507,29763,50629,16252,38903,46246],[26382,31443,52338,29346,50551,41910,6171,16020],[5487,31661,46947,7011,24551,26895,16798,46301],[43880,10606,29996,12433,28580,5300,36315,56725],[9882,42478,26487,6985,11621,48771,8666,3888],[33863,6418,4099,26090,46990,23481,11717,5759],[24419,15185,23994,30845,42153,26021,25205,154],[25031,19293,14015,40851,22269,41581,48266,958],[24805,6562,27036,23786,21487,26176,35413,17200],[50417,10986,25818,29848,27653,55180,19883,17448],[56061,9261,42975,33417,30286,55186,15632,5135],[51480,1062,16600,55978,40227,47300,36979,18463],[42935,3821,3977,13193,32309,748,28918,8352],[1480,24419,39616,1039,42872,14294,42570,7622],[13149,38500,12102,17467,23563,15812,52245,34418],[27793,26119,18550,25874,37624,5005,11092,1576],[5484,15380,43063,3309,34831,29606,5840,12491],[55014,27086,32413,44305,11844,52602,40833,31084],[45902,44003,16708,13758,8239,25245,13166,21880],[23803,48392,211,30372,43706,56857,29415,10355],[38358,18214,30021,46178,54652,24756,37223,28946],[36153,13781,27921,45667,8193,33770,6171,18906],[33739,47107,12849,18159,42790,13479,6487,35218],[55093,57636,14396,55353,17292,14008,50824,16746],[2560,29161,57616,15228,54644,57320,5118,51861],[50738,48388,28702,17438,31389,44697,16303,11756],[42630,20913,44620,5640,54197,4014,28088,40643],[24419,15052,42872,12465,21493,47073,7968,32689],[17858,13260,38845,17230,16536,55342,33158,29727],[46019,37413,36785,8529,7819,4622,18100,25660],[56367,30391,18141,23472,32873,57240,24586,39706],[47714,19274,43623,42270,42916,57116,43501,16536],[1454,25230,39994,48662,33940,49830,50665,42468],[29340,55765,46019,3379,21866,51290,27041,33102],[42602,5101,31305,51442,16515,51022,16940,37485],[30021,32936,28496,25369,22696,47395,26960,4968],[47046,3559,30405,51446,49702,55418,30726,20795],[16262,32488,32934,7738,9007,30571,42031,34093],[53537,11877,26487,24767,19388,8666,10985,33467],[37550,47999,28740,14889,5541,19867,41883,4517],[42955,148,2998,14166,1394,46488,33993,57393],[12899,42303,37409,31802,40552,9030,19016,52396],[47162,50580,6093,4239,3541,2975,50191,39834],[55014,27086,48373,36589,3609,32413,49347,32444],[4989,1107,5035,39231,45997,17114,25929,7896],[37087,10743,39187,45520,8971,773,9669,19785],[13030,24400,47830,28192,52305,44614,32306,34763],[34242,29957,4093,7356,28954,47606,15017,40061],[46051,29781,27112,31201,37174,40019,16996,20522],[31175,1859,46763,47979,31441,50872,17246,2916],[36821,56314,22415,39294,10185,45899,18777,22601],[46961,22612,34865,32722,10351,8301,3837,54219],[7358,29595,33224,33355,18673,21797,28587,7419],[50241,53452,35682,49016,40631,47832,50191,15042],[4091,57542,47550,7298,47525,41610,29698,43667],[53419,49907,15832,1336,29769,38291,3406,3097],[56516,44270,11121,56725,27904,53436,18920,6586],[18173,15720,50860,11191,9209,25333,12832,3629],[34428,44163,5535,13154,1048,39649,33713,53670],[160,39242,19101,7888,23808,43880,2503,46068],[10351,12899,19911,40480,26738,160,42951,35879],[27622,19153,912,47793,43372,52544,13025,38821],[1532,48989,50223,28496,52899,14306,53962,8696],[12046,28932,43834,2876,51317,36131,37985,491],[45019,41222,4639,48,26798,12843,50641,22071],[13942,34177,24967,36300,49293,43751,10255,15954],[35195,11026,4587,8954,29616,401,39616,34606],[56314,16798,52518,57061,47800,44794,33362,16895],[43006,42305,12236,40492,20925,15960,56026,10228],[10849,30314,21842,52631,11881,52560,15120,7113],[27633,43677,8854,19352,56835,24850,4143,57158],[36821,10194,5658,35399,34298,37999,10351,37382],[10399,14505,37220,57406,32584,37885,30401,27047],[11843,46952,16950,20322,54624,5249,32691,6692],[44207,41250,27511,3261,49788,47777,10815,6299],[13294,21493,53581,15213,15052,38055,25113,12465],[31257,20008,9612,27906,52490,56341,6300,12589],[865,39536,37380,53632,51305,46368,37568,10468],[3616,13560,26895,19051,22415,50495,45183,22601],[27794,31238,19703,14827,13527,55470,47162,12703],[29474,53192,5264,46636,32359,44237,21155,26529],[6035,36110,44262,46616,51291,38668,44750,6342],[8204,54215,56916,27081,34962,26507,9036,47123],[18494,35401,10777,42303,10844,2916,21985,2486],[34186,14267,6435,18910,46947,18311,4014,42200],[49066,18978,50350,8263,43904,1303,13475,25681],[35294,24703,6142,25388,3911,26472,4040,48981],[48888,55601,22420,8637,37043,36943,5613,46852],[25468,20208,30503,16887,32782,10916,46763,2291],[24760,10185,57033,56725,1632,47162,48855,49911],[25393,32485,638,32560,12864,22756,478,14683],[26859,38229,8959,57045,45552,6925,49786,37045],[26232,16543,44687,1031,34208,4784,19665,21031],[1227,29631,45089,25695,1232,45414,12897,38092],[38903,32360,26210,14716,33913,53842,11545,4911],[30620,45637,54014,28481,2037,30388,28578,9520],[22527,47224,32916,7677,4604,29851,42835,19150],[38278,3691,1212,13675,24850,4143,12477,45525],[22358,6171,5026,720,41910,22388,42445,20953],[37224,39118,56725,22249,6520,3029,13708,50580],[20638,21671,43321,6350,26207,14871,43623,16216],[42468,32689,45899,21855,16895,41959,42656,36821],[50340,11693,37560,33479,4149,38034,21460,8749],[56725,28004,5427,1512,1632,32577,21242,10185],[35915,48413,55342,2043,43192,37985,55787,34904],[47228,52295,19101,46510,23857,10850,31671,21095],[40926,8743,45637,16262,47488,38102,28615,9520],[50476,56158,1440,5613,46101,19687,37132,927],[44472,5210,45052,52338,18038,45899,41758,18705],[47553,4973,840,35509,49420,12420,8428,11977],[25683,14115,6324,36903,35865,51378,27891,9520],[11583,4604,13527,52148,35401,31779,14918,45803],[50018,40200,40780,48196,46125,34324,6615,2821],[1031,31221,53452,46316,23316,33536,56935,15094],[41893,36558,6651,47162,404,31898,12433,30377],[13675,8260,33467,7252,29072,26399,3086,18539],[39865,24231,26676,10836,39616,36315,39482,35990],[57204,4773,1030,52324,27633,32316,20483,8014],[16996,11893,43623,30619,44386,50158,48021,27011],[30191,22087,16496,29832,55491,42303,52525,9416],[57368,51202,19559,6341,1141,13361,42859,29086],[8589,2816,53581,44848,15213,42859,57014,5822],[48546,428,20625,12898,12193,24553,42188,29789],[2792,29620,12194,39039,43115,17844,23816,6785],[42781,44271,8749,18535,45520,9669,45592,19785],[32364,20625,24819,40078,21105,17561,33339,37568],[24303,38746,4747,14258,32881,51098,40426,29122],[52529,50385,50531,24173,12907,40197,18910,40973],[3724,52496,50861,44887,6867,25038,20697,40664],[5487,54430,18915,428,10194,33362,26895,34011],[1178,39254,17615,42574,7276,25594,23035,38988],[9727,50965,445,10534,37472,37918,33165,29656],[42697,24186,31305,34765,33228,57421,161,27811],[2242,46965,32504,31660,28751,10721,46703,30212],[36513,38908,32494,16708,47793,51658,50308,28240],[36821,52095,6070,18777,27421,8239,30061,45089],[7424,1800,36183,40455,13044,20347,51331,18038],[51406,54899,17183,20159,12041,47553,24847,30951],[32691,37212,55926,11843,22612,42536,1529,57448],[2083,39547,16628,47228,18312,31480,54427,56269],[26895,3616,50495,57061,47169,7487,13560,37174],[42847,51181,10005,4347,30772,46419,44241,48034],[9522,44011,19274,28098,18615,57116,9389,32775],[38506,25714,8260,43650,44894,18346,13560,54606],[37525,37052,38239,1212,23666,39810,44472,5333],[52783,51307,10794,12017,52179,2126,33001,27900],[42952,2503,5664,27930,3278,51343,8263,22732],[42303,56604,26738,18517,19774,3276,19016,22612],[56165,38449,5776,18255,33578,56138,13593,48958],[16587,10300,26523,42645,30387,31488,6161,50192],[19722,44411,35544,30426,29803,38459,30726,45863],[54129,19957,38721,55644,52272,48565,43387,56986],[10049,17524,15816,17613,28348,43957,30426,9971],[46613,1544,21916,12500,17683,21671,3290,23567],[6554,53114,35543,46155,53612,24316,952,17206],[38217,31680,49196,55821,54309,47512,13017,19599],[40087,37192,24410,22433,52574,52488,45573,47228],[37245,31238,19978,31005,33281,37893,46446,16787],[56033,42200,44716,54832,33770,18910,17638,26954],[40455,1800,13822,14267,20347,18038,7961,6070],[53798,47174,6199,30426,51150,42872,48034,13758],[24529,330,12270,305,16731,11893,28918,16084],[51456,29452,37896,43966,49641,55495,41182,34063],[57254,11380,26578,32465,34036,32039,8556,18800],[51717,2896,39231,48785,2146,42406,13657,51179],[24551,16798,27079,45899,41712,46301,26895,10351],[28751,52569,42333,37083,48653,31039,11498,49078],[8518,27587,37979,26923,22845,38229,56107,43192],[22496,3060,1774,36821,45779,39267,6017,33780],[25679,21207,44234,44982,24533,13652,5177,9134],[33074,37240,50981,17871,15178,54412,30532,12212],[37434,25683,35969,50316,25590,5970,57304,23631],[31522,19051,39517,12348,10433,35594,44452,9881],[14267,39517,31522,40631,18159,33650,45908,32732],[56610,20632,42859,53969,21029,51096,30426,53370],[9118,24899,3786,912,45876,4372,6829,6519],[46803,52606,24097,5487,26857,45647,18334,29452],[56362,33435,37480,26301,26371,25443,28424,51694],[33031,25207,57012,53451,56188,28934,34688,49564],[21671,20638,43623,57528,43321,42645,56954,21079],[36417,20268,3273,42793,51695,46368,37310,28909],[6931,32379,53567,16155,19293,26634,23656,48388],[57533,6309,13560,20953,6072,11843,21558,47192],[37538,36773,36265,10833,53208,12469,9576,36939],[18855,49782,50750,47656,24471,43515,48125,56162],[42584,40036,46920,36553,37439,24639,14410,11068],[12465,51522,17858,52542,35783,53025,16721,48039],[52397,52114,1039,50824,53537,50764,26370,19459],[43239,47717,54172,46888,4069,2291,4957,37371],[50223,52287,24859,9145,965,33265,6401,52962],[47951,13081,8445,21600,41948,44839,18837,21831],[46178,50764,35781,13252,28680,5664,32316,56500],[7266,42510,9522,4363,36428,22949,20638,31305],[31177,41425,22801,457,15561,42680,47067,5471],[20291,11731,11893,9389,52390,39591,24094,43963],[25321,15291,43264,25424,11874,21598,26135,25935],[9382,32936,30021,30440,44188,43265,11924,11199],[9647,8945,142,29072,34733,8260,11756,43826],[12030,56069,54826,33884,32735,19428,14409,29011],[42577,35423,56872,45153,52805,1131,40669,32442],[6775,25584,32760,42610,45127,9389,56162,25594],[14552,3700,27760,34411,48366,40455,12497,24797],[15178,36602,45414,13719,29634,33074,36387,34432],[15883,55444,15213,42468,20516,50718,40125,9711],[4010,55337,16250,54902,37693,31063,10076,30593],[48743,34541,33513,20521,37657,51711,17295,49075],[20043,40724,33930,15507,7284,41353,49142,22884],[13013,15056,48998,36943,15999,56774,14871,47844],[20937,53126,42630,596,52065,9470,46161,54636],[43943,22845,8589,3662,13361,53402,5420,54559],[56530,56849,48786,45628,13306,19444,10844,20859],[10192,28616,54678,57618,38332,25779,14495,3143],[14811,11757,37753,26794,13467,7953,45968,30876],[2822,49066,33362,40499,54840,12048,22452,17911],[14901,6425,37568,43604,50577,18648,2703,27141],[20181,37289,40325,1898,50814,34653,38643,55583],[32364,50114,13758,37520,17282,49399,31522,24819],[1006,7826,53075,31615,7521,20307,39485,8583],[40026,24848,41508,54689,28971,1286,11700,24739],[25900,42888,57223,1415,50011,3161,8305,11855],[45052,6103,29834,47722,42872,30666,15021,24419],[32606,30002,16840,5503,12518,49310,1950,28603],[15178,36387,42176,48216,56888,4134,43681,37895],[39213,46228,6114,25829,29698,54891,22713,28173],[43253,36698,360,51416,47951,38608,48832,5383],[26587,43640,636,55607,16886,24472,3550,23269],[46103,35890,54902,9480,40157,46969,1918,8516],[56314,11835,18817,13081,32796,30536,34868,51469],[31257,48997,7803,15320,18684,54800,18906,52083],[38708,52114,36349,6070,37566,23532,47395,48493],[14008,55353,31257,38358,19606,7520,28946,56379],[10487,8640,33443,54772,15523,29825,47184,46323],[2648,46056,17055,53003,34063,10192,54949,26172],[48666,20964,44800,31706,41317,48330,13529,35635],[17077,29056,35424,14258,26842,55314,32655,17335],[1855,39187,28288,45740,30264,10392,37880,23298],[50921,6615,806,37732,2356,50137,34092,20465],[21267,56073,18728,45387,51307,360,56987,21755],[4262,33178,16799,31864,41009,38178,32115,14267],[3468,1359,3961,21844,11825,44927,23800,25191],[42835,6776,55465,22282,10194,37151,18498,53479],[41697,37568,19596,21798,8428,8340,26338,19077],[26241,50824,17292,46684,4831,15750,38616,56767],[17871,15178,30795,19608,43681,56108,30532,26799],[51317,49488,51472,42584,28162,34692,47266,11422],[36259,35185,38028,5836,39761,16419,44954,50805],[30255,33692,6171,39859,7896,31443,52596,41910],[10883,43120,45994,30778,9913,45797,16211,6924],[56314,55978,32689,3107,9992,41959,36821,45899],[9945,29698,2126,16828,26859,28068,32073,29199],[49631,41198,16511,26894,54387,42815,47427,34648],[46551,2561,12348,55936,2032,5714,18783,23578],[26914,39966,18493,43904,51291,41722,26391,28968],[4280,56985,45048,14616,39328,51416,29778,56553],[23528,46607,44202,54423,56373,3571,51404,21843],[17938,21946,13231,41968,2006,55216,21228,32356],[27157,46763,15750,1326,37732,48714,26932,8188],[42579,53231,27007,32276,11513,49676,53850,33964],[25807,5862,17461,3770,52518,37161,53619,4602],[42794,11813,35629,21330,52376,45089,17595,34462],[784,35223,28281,49605,34055,9610,44719,34693],[45325,16432,30299,57132,56026,20684,49488,14769],[35008,5947,42951,29971,10851,10185,29834,16292],[328,48486,49132,45825,42847,16976,40516,5202],[19720,28912,16956,20007,13796,12235,37853,3176],[33001,19333,12017,52179,21267,29873,2126,51416],[15274,16720,30373,4501,55157,28447,56141,33701],[50622,39450,12810,47192,38654,18038,7313,5210],[3918,37698,50446,15960,46212,40538,405,45679],[26675,35227,31906,56876,30537,35867,28098,21605],[52514,16466,51701,46246,12082,6607,25446,14897],[15208,547,52381,42318,24914,3268,44697,18291],[52179,3837,12350,19333,34977,2581,33001,36969],[15876,8953,23417,32130,47435,53369,3691,53002],[3171,42654,14730,54998,7052,46940,50546,15358],[3961,18585,54014,28615,56636,49676,12948,44131],[30029,53075,15205,52083,18906,25448,19016,17882],[3322,48403,52596,15042,10022,45815,41070,52734],[13705,45089,27009,52095,18777,37653,28699,38334],[23800,2687,9134,18243,38985,32494,21738,28036],[27843,55721,3268,35355,445,39706,16961,48146],[55568,52115,40325,25468,29072,54408,7720,31106],[21069,20360,31743,15372,23720,55963,7199,8451],[30925,41706,45525,3134,54858,35331,1530,10228],[51064,39138,4664,7444,28207,20565,5771,40130],[45573,1289,2503,47228,46342,12236,12393,2083],[50854,12833,595,30728,22747,13153,42187,16388],[851,33521,50214,56363,44535,55652,11310,14575],[43334,38593,16984,2916,38092,13781,22723,43373],[48595,32578,34121,16714,40673,10985,24799,8666],[51451,28651,20745,48811,1836,21534,49462,8799],[23990,37382,24819,13763,48423,29346,57204,23532],[28573,24016,49181,37240,37143,14183,40078,8070],[34258,31305,28098,19368,17791,26675,5101,3585],[38893,31119,31830,12080,55066,1949,17250,11723],[20859,56530,2716,28348,10844,29054,23994,37223],[37275,29126,30117,18208,35216,18351,19388,41336],[10762,21228,328,48516,146,53646,37443,26277],[42687,2911,15864,45668,12718,10166,8369,41003],[1532,52329,48989,14306,50172,56379,32179,37064],[51330,20438,52487,18837,40097,18519,11688,21429],[50872,957,7277,17152,36624,39311,9784,17196],[35208,6870,34653,33964,2545,49024,37289,7816],[50441,46027,32733,26994,34436,43515,55705,26487],[8353,47589,12313,17858,40958,52895,11039,16135],[40492,13941,11072,26992,52943,28284,41603,3326],[44498,53052,17764,29536,21274,8263,52909,27811],[24033,53343,38579,28601,26467,13727,33454,31033],[42076,37520,28981,30319,50375,32732,13081,16467],[21989,19185,6862,2526,12869,19686,40191,47465],[18132,56083,40651,30022,27003,49031,15828,38963],[29803,42872,29346,55978,40197,21507,45899,57625],[39616,39620,52547,33133,51317,40097,55047,50223],[35682,36852,25826,52374,19867,24850,7091,3064],[10255,20340,26496,6371,39544,46670,55342,18312],[17763,16439,488,31615,12350,53075,46270,3782],[48388,7300,38089,46214,46411,29832,33393,7434],[22283,48442,31989,35304,31325,57230,32934,21267],[22937,34865,54219,48714,26262,18517,32364,15630],[37196,30076,54606,56069,40061,50643,50313,41857],[46529,43201,45221,17440,7204,36085,4909,14636],[34597,52249,30730,2213,27240,29626,20604,33080],[56539,37271,24893,19867,16863,46623,33701,105],[14817,8953,21466,45264,3691,20604,16011,41955],[56416,37296,32316,29655,25194,7921,37010,1493],[47750,31305,5869,55662,9406,24261,18494,39863],[40968,16551,22027,26857,26496,45934,6200,18779],[32113,29238,8227,16599,160,50940,25714,55780],[45049,15999,43316,30730,33677,1362,17404,34826],[4308,14706,25241,20516,57311,50949,46027,32566],[1575,16543,51146,50614,30780,29886,40401,42577],[27665,32746,17598,16960,4861,30069,7251,13955],[39189,55142,43542,18183,5931,56887,50143,16789],[38925,2126,40461,52179,12,412,57428,33001],[15296,50428,2705,30021,1430,1125,29372,31349],[27900,7009,8727,6166,9899,41115,33992,16439],[54968,13530,5538,19832,14661,8709,49392,47775],[40975,7011,34871,5841,15812,56213,6716,12535],[40405,28349,490,15510,20150,7591,3835,26783],[23417,39118,1632,35399,23486,42423,41983,3691],[18494,12601,23739,33961,953,23706,23492,48979],[20246,1279,54568,38873,52291,37676,5931,53516],[47139,10093,32451,14846,28799,56407,17805,48306],[18311,29901,160,8070,16996,2512,30619,48998],[4911,38903,29381,50324,49420,31655,5893,39145],[528,47395,19459,52397,42975,45527,38616,13608],[36374,34794,20459,43172,47099,10816,43963,8397],[36821,46947,34011,33513,40140,18777,15185,45899],[45798,49399,27407,23908,41716,3837,31522,17263],[46714,4736,47332,31531,20113,4757,28175,50998],[29072,7184,49879,22870,33998,2437,46852,27741],[38992,37652,55765,26060,1400,27189,43975,55499],[20469,12260,48055,3816,1178,51391,504,8971],[14473,17772,10079,6309,17016,41888,39450,44602],[46058,28392,37876,15523,18555,45975,10836,57300],[48153,14842,38500,29157,27071,23735,9881,22534],[36773,12469,10833,9576,2049,5771,8419,32552],[16084,39026,2745,51027,33213,42781,53073,41370],[18705,11542,45309,36058,3837,40125,53798,43373],[54040,29445,46371,46607,14531,54298,51404,48958],[7009,6166,46325,34036,360,38894,16658,28173],[47614,36315,43650,13621,44527,38229,17902,5625],[33650,31522,49016,25704,4105,720,41712,5435],[53749,49354,29256,13149,27793,52095,38334,54999],[32364,48714,31522,37382,56725,18805,42303,49016],[40520,36738,48133,42256,40452,51042,17104,39123],[47999,45234,24850,55465,53581,14816,1327,9636],[42054,4372,7135,31615,48832,53075,11559,25048],[21723,2102,55511,29072,34733,9517,26980,18210],[29126,37916,29901,33677,21079,28732,42163,44168],[2014,30587,43093,49090,22937,10086,10771,48696],[30960,37823,23005,18879,13077,26188,32557,52217],[38607,30374,44317,23618,4442,16099,53277,32407],[35424,9033,57058,54269,44927,26394,17077,2730],[52904,39106,34685,16172,1627,50184,36234,23368],[24419,4805,16984,55465,3662,9913,48997,47999],[51081,41508,24848,47638,27618,40026,21278,1006],[35657,39300,34609,45488,22248,29646,38680,30111],[35163,36398,46598,31360,20087,32989,29542,3855],[8518,38187,26262,57204,21678,27646,5295,29822],[142,2224,56437,12438,50113,676,51057,30075],[7875,42577,17078,47266,14720,56026,33619,12267],[50738,31671,11546,34653,5158,41857,47740,6519],[47821,30428,49991,53956,48352,13395,56690,27741],[13560,3616,52518,53402,45183,47169,50495,38055],[18494,35401,49914,54800,37271,4479,27794,34651],[23053,12217,20585,31342,16159,10703,36931,30561],[24819,39517,43113,7921,18311,21636,8340,21105],[21636,16266,20628,35082,8070,25214,45309,28005],[8399,38257,29766,28374,32840,46763,38667,13796],[31119,26811,34287,14186,30804,22523,723,693],[16250,33340,55122,22681,15400,37618,4576,30593],[36183,2120,49121,7424,24963,8053,15118,13044],[16355,54715,1542,34552,55100,2845,26413,19638],[2356,41673,37732,31750,4801,42779,33511,50921],[6428,57220,43307,46466,45910,13245,38035,29643],[35689,33151,1645,45038,7679,46077,21844,28394],[51561,47175,2341,11289,8367,12933,33362,55617],[41910,6171,13252,33269,22358,30255,6004,34536],[43356,50223,48837,31257,9019,50946,43120,41942],[13098,23412,52901,50237,44234,27130,36566,32016],[30917,2858,33802,161,21295,28098,45518,18004],[33846,6612,25901,1487,12360,18855,51156,19499],[31910,141,56069,25553,12510,16056,39875,42702],[33915,42341,57125,43753,35998,11621,9763,23597],[34572,45398,41526,39932,5219,4014,25839,46623],[3696,37006,52003,52557,25868,24590,15136,55688],[2770,4173,3696,51314,24199,34444,37298,24979],[13948,46819,46823,44901,42883,8844,7888,22136],[5735,52860,57625,4879,28751,43456,35894,21507],[24816,37735,56412,24974,42916,1822,11552,20977],[15911,5274,13947,1400,56509,39580,963,15805],[31692,28759,11653,28590,19611,47241,38279,33136],[26473,13054,24680,32895,52425,55377,44071,37782],[21612,19153,30425,9262,1186,37617,55979,50834],[44560,12979,33351,30048,38978,26419,4772,29972],[56605,38925,14596,8892,34036,31974,29723,49786],[26924,15076,36832,31910,32207,41203,49973,28577],[38931,11656,20919,22524,18756,19442,11005,50955],[26965,47625,48029,13849,24354,16775,26340,33616],[55342,40492,18312,48906,36433,17454,29430,16543],[42494,34997,30795,48493,49998,42845,23532,25755],[12324,21631,31711,49119,17455,5712,36723,33570],[18455,42189,53685,43987,17884,56158,46027,45679],[13560,48714,25180,50495,3090,45183,3616,22415],[28603,38229,44990,7550,37500,53039,47999,17891],[56341,34795,48497,35033,30424,34617,12378,37438],[166,27229,42092,52111,21755,21681,26794,9660],[53352,53002,34486,3284,24166,11510,36041,41663],[43991,51008,29735,57533,16984,40792,41550,8854],[17469,30374,23656,5329,36088,36065,4423,32077],[39390,27906,11723,40792,8854,41003,14513,10166],[2595,20101,20864,31762,31518,44847,42239,14897],[24651,31199,2916,26241,52095,50782,3332,43664],[37043,24841,7631,25737,21824,44163,37962,37359],[17566,25890,56725,42815,43873,13205,50693,11459],[43577,37328,47403,51317,4335,26914,12048,35095],[21079,42602,55787,27320,13149,34418,37949,53378],[36540,20148,5011,52802,16801,51272,17249,20788],[27468,8263,17764,532,38950,56026,41678,16582],[32519,23078,39748,29803,14623,38887,33541,28353],[7620,43623,3696,21671,33371,6350,6490,57528],[42076,20026,50916,53709,4497,30845,54878,53439],[16812,15262,4405,19337,2594,14308,53455,14604],[9913,10817,16330,1454,52705,528,10022,55418],[53270,24589,40799,2774,40252,10470,44616,2745],[40853,11721,50707,9977,24599,37212,12963,12581],[20658,33474,53075,31615,4186,10844,54800,15327],[1451,57008,54652,28946,24756,50824,40234,21544],[17562,56921,57160,366,30292,34708,54540,50142],[44060,53452,29834,37381,19730,14315,6274,24067],[18311,21636,26262,22612,8610,12953,20625,46379],[6290,2697,43192,17791,161,12422,3335,40816],[4186,26383,7135,27996,6608,33968,29054,50877],[9061,55216,40947,48563,3475,36773,45450,48556],[14008,55353,44187,4262,42119,57173,50824,18705],[53716,36697,55967,57409,2561,53355,33976,20246],[36140,39877,31314,31671,4970,6314,34228,8897],[24599,56141,12167,54409,3235,36387,903,51108],[48743,26895,5487,43677,27378,10351,45679,16798],[42748,31192,29672,31167,8817,21738,51658,20711],[958,18053,54877,53331,18822,11841,38633,3862],[39450,47192,10365,54328,40225,40643,54309,28719],[42779,24365,2502,2916,47255,56476,18622,49914],[2854,1859,51135,40076,37965,26510,11178,11221],[4308,14301,2824,29727,17986,34558,4355,536],[24886,51486,57501,43109,33026,19689,13082,18524],[12355,42164,6418,46975,42883,17360,36930,16075],[22937,19814,15630,32958,33650,54219,34670,18517],[3091,42307,29761,52546,19606,51511,50596,43356],[10053,48869,42361,14728,49337,2356,50921,806],[14008,38358,55353,33659,17292,32821,41227,30577],[26238,7467,22798,40671,37528,48400,28048,24808],[34739,29718,5198,27096,23401,34971,9895,55322],[43510,2503,24400,3807,18294,45412,28595,24968],[55741,47765,30864,51307,9309,21799,31265,28426],[4527,1572,23803,23950,26210,56857,10355,39737],[45996,15083,36417,3273,6216,9765,37497,48630],[47934,45565,6880,28182,40969,36332,46031,30903],[11844,40134,7419,10311,27606,2145,46155,8489],[52720,31319,48497,20749,37438,30424,35033,28912],[26189,25977,33273,36400,53856,10278,26805,41172],[14655,39238,17254,51962,46961,40780,39033,32450],[7564,40357,14197,54066,33992,55100,37105,46657],[30915,48378,23808,43884,50920,9133,38022,32317],[10093,15876,21798,41955,28237,33403,52507,42835],[32517,10687,8014,43409,14356,34352,3929,30585],[39283,45171,38283,42479,40848,4123,47884,17690],[25750,48562,11389,18508,21652,47156,4342,27434],[4552,48045,11788,53551,21173,55910,24807,55627],[22536,56803,6764,36611,55500,32409,12433,15849],[49538,32703,39508,15184,16267,55169,20030,48289],[15541,12785,9461,34433,4143,922,25952,29086],[37611,39129,29474,47259,50426,34186,33165,53103],[37904,748,41196,14467,26598,8324,25849,36681],[29852,20601,29465,23808,23833,47338,50217,40097],[43715,3086,28981,56604,14039,34936,12959,18517],[41519,48012,5355,4341,22801,42135,31998,1655],[10534,26171,39875,49129,10721,45491,43441,16211],[55002,54917,21091,37985,41109,42309,12046,48378],[78,29995,56358,10412,23320,5819,22312,26245],[41673,45052,2356,4801,31750,10239,806,42779],[37550,57085,5541,43336,20385,46301,16798,56314],[24810,45701,16467,56721,20986,18916,34432,56628],[48135,36934,21193,24875,40696,34845,20961,31561],[43677,16798,26895,5487,24551,27378,4107,28087],[45089,28699,36185,13705,23666,45994,20189,46178],[31298,28470,5299,23833,23825,43904,28774,29495],[47173,24959,2189,11143,56083,3741,44452,26985],[39505,29011,3700,19825,42435,26896,18542,20961],[22524,1039,52401,52397,18705,50824,42845,24419],[38746,29056,24568,52287,1858,33197,25825,4493],[57119,10113,38481,12206,1262,30849,26930,34997],[31292,44587,33992,9309,36261,46166,56887,8703],[51419,44855,10399,12437,38766,26158,10351,7695],[21406,7703,49284,30007,34563,53189,43280,56331],[4622,38276,41508,18707,3314,29256,14309,19718],[5484,45493,15380,19715,13879,33340,43063,2393],[443,47381,51201,9102,15062,38845,38851,56013],[15884,30902,22534,36532,10562,7611,16833,4704],[7488,3581,5053,23125,33143,14770,45485,47757],[44120,42232,33660,4137,54378,11766,29616,70],[43355,13413,6704,26419,31192,20984,51799,9261],[47991,31029,6267,34122,55275,54764,2126,55855],[34030,10712,33650,32364,32963,48714,35879,42303],[958,30325,2492,31303,13988,18967,18792,35826],[47411,16081,37166,10201,9114,19885,43492,9952],[34261,23454,51027,47644,35381,30189,47519,34322],[44187,31546,13758,33992,28173,34182,29794,25486],[37050,25125,25417,46763,25453,25825,23520,24655],[23663,19763,38002,10786,39946,54090,23320,56730],[33576,43255,36656,7789,50417,20370,30522,31509],[25207,33031,56188,34688,53451,57012,28934,49564],[20925,56938,43665,21411,12438,17088,47905,47763],[2804,49160,20700,50223,3865,28176,43328,31510],[29932,8198,51873,8944,29626,34416,28064,9406],[41154,49860,49966,43893,3691,5264,37224,27320],[47145,26383,57448,5757,12212,24756,51649,21817],[35812,21385,51981,37684,53117,34447,21199,1365],[38650,24838,49799,18238,7032,13588,30540,29616],[9636,56314,28348,12929,9490,38187,10433,18304],[3423,34610,27100,42735,18338,12348,34990,32836],[2199,39388,38413,54642,40462,34146,43179,32531],[40520,14899,17528,43204,37462,10712,1367,50982],[15694,42985,16676,33413,53487,35154,36311,57065],[40780,50216,18390,43993,33265,15103,47054,6535],[1859,16396,31389,28632,2291,40577,24837,37993],[50241,29834,37382,39118,20625,48855,42570,14575],[32732,28981,55475,6413,18038,5158,16984,19508],[37177,20336,12851,10100,10714,37971,9363,47460],[11971,184,28113,38877,48352,9874,52464,9769],[4186,35401,33474,48786,48818,13306,47563,10844],[2807,29437,5635,11652,31367,12173,56692,47092],[5310,34468,328,31829,39591,32592,11271,23933],[38894,9830,36646,620,51430,49642,48085,48697],[12305,47457,24837,18697,742,11458,15208,10836],[13488,6690,1569,4014,27425,5994,27596,46623],[22291,1016,36265,12469,15629,34335,35915,7731],[1471,48021,18362,42794,52376,42961,39507,4441],[28552,50314,51694,33585,32756,40898,16118,5832],[11719,16645,33243,44262,48903,27451,49937,14544],[28123,52131,35238,46747,5047,26854,5568,20864],[3346,54495,35485,11296,50944,25481,45997,21535],[17091,16409,14842,20247,44452,46342,52849,25608],[50223,56872,10682,12754,33133,44398,56241,38212],[40081,22723,44180,25366,17103,45915,54389,53492],[53297,41863,27277,37449,5652,11240,32494,35250],[50324,20457,47793,2126,17860,34944,39303,4694],[16419,48378,27110,54427,16628,38893,49284,50970],[51022,7093,52661,5101,50770,43590,8569,43328],[17495,44465,40926,10098,8359,40091,29641,52929],[19867,35137,13306,48786,44853,7091,43748,2160],[31517,40191,44529,24226,14844,7816,51929,37032],[20247,17938,39187,32356,9389,25218,45679,55216],[18792,55336,49123,30325,16958,13988,40161,2492],[45083,11371,50350,16704,55141,28424,50358,45892],[43719,22149,43158,39554,14473,38663,33219,4221],[28274,33856,29981,24528,15858,5524,8150,45573],[11392,12433,40619,3691,404,31898,55500,9007],[25384,2964,45366,38191,4190,11186,33837,32198],[53956,9169,38332,20604,41619,13303,24372,28102],[37153,32494,52738,31388,10794,1067,13152,23172],[43715,33650,8530,6835,49016,10433,18441,12899],[34186,46897,50158,38947,23845,17467,50399,17065],[57533,4181,36969,29735,48072,54112,47546,22061],[44253,34157,20919,40130,47518,8522,22680,27074],[28374,1326,49129,6931,30401,2291,4116,51209],[6771,16331,4805,47247,50551,31689,26266,28156],[29452,24097,43623,32787,14572,6328,35113,21844],[56725,1632,7851,15876,48855,38178,39118,17566],[49786,56073,4622,34182,10227,19406,14258,29778],[50217,3034,11964,12046,18579,16883,23808,16786],[9895,23428,13693,3872,27096,49701,9773,14475],[43968,27825,8857,33682,20456,29951,6216,5604],[15876,9945,33403,56725,47435,3078,47862,3749],[48216,28190,53362,43142,21580,44545,55093,46178],[3644,55047,52657,45396,45039,48608,5989,616],[57287,57061,54990,25565,22659,42404,53603,46585],[4637,38997,46994,10359,42530,53181,1067,19406],[31160,23713,43774,46163,41635,17952,8882,51662],[49313,28400,55751,41768,47765,57075,23250,26679],[42951,10779,28981,9416,32683,52619,6413,22967],[40461,32833,38662,39555,33001,32978,13917,5202],[13608,31898,8012,2204,54837,4143,3577,866],[48334,54474,12756,18143,29357,6122,22578,56269],[27466,55185,43156,27840,47857,29197,34653,620],[31257,28946,54800,35401,26300,19156,19606,23345],[42120,3823,48539,616,51928,2584,11149,11687],[29392,41581,40774,13273,18291,42199,12114,13083],[42622,39309,5779,36427,55568,57274,26784,15529],[38112,40083,43644,39118,52827,42031,1632,2651],[13758,25071,41658,26895,4805,39260,2021,50018],[47187,51769,50370,56225,47491,1825,54428,38220],[42872,29346,24419,30666,17844,3837,17566,8692],[32492,29595,11664,48891,19406,18800,56605,42294],[6193,47162,26655,47230,49560,19867,15099,49117],[50380,43409,25192,13615,16676,11352,48352,30688],[52705,52083,30426,48034,16311,5489,42460,48997],[40968,33559,41154,18863,156,10487,30889,18579],[24116,12355,4421,2149,21637,27653,39778,51317],[39970,30980,23234,55220,21266,38069,25442,18782],[9458,40125,10883,5869,42918,29585,35231,47090],[720,11710,15666,55670,56033,5034,6911,26719],[38693,49297,6446,37922,57555,2126,17435,22713],[4085,40425,7350,33386,21837,8474,33881,26072],[18636,37240,44219,20857,3697,36153,15880,32179],[53021,3379,11163,8419,27406,38903,55377,50834],[25516,44099,5479,11673,19159,45779,21766,56553],[42777,1530,708,56138,28406,24563,120,2601],[50278,10488,49420,54503,39075,14591,55705,46623],[22244,25619,34904,29626,29053,53052,29932,4662],[17263,22087,23990,38717,28469,45667,2289,34755],[29465,47338,23808,42361,29620,3092,43078,23833],[27447,19606,43719,13551,51522,16155,27959,39863],[19715,47032,20700,12155,39143,4805,5138,2976],[22284,21505,2157,19126,38060,57036,38942,30390],[4305,51715,16329,25446,4372,51513,9169,24174],[22899,5663,12833,16984,18697,27620,39129,2111],[36183,45550,25990,7424,30573,45307,15118,13044],[4493,17077,37577,20099,38746,31404,23439,22320],[55006,23628,17804,42092,53611,53685,42695,34610],[37382,29834,41712,32364,56725,18705,22612,17566],[8773,31576,38663,56441,45531,25560,23423,23524],[19619,55338,56618,48749,8953,54387,56730,5489],[6865,35414,56098,490,28343,34971,16463,6023],[1289,46920,12236,34285,16628,26857,37439,11739],[56241,19444,39731,12988,8177,28540,8589,2486],[49311,44603,10671,39526,46589,40209,18173,2453],[29792,25681,53878,51343,32281,17719,54910,36876],[6091,20529,47581,4811,25721,3301,57492,29743],[8140,16094,9810,45139,40237,53323,47963,13147],[29119,41366,37234,27399,46601,22219,45195,3551],[29056,10925,28394,50324,38746,4416,45136,27500],[18338,39267,11723,11931,21590,4163,33040,7039],[4421,40494,5459,16057,14781,55947,35227,41185],[39616,44006,15372,36753,19391,48786,19926,20360],[7863,42536,35894,41651,30669,47139,37566,42845],[49639,12130,9110,7009,23121,53193,28849,36436],[38763,14410,17485,42606,6753,36672,2855,19567],[33474,54800,34748,54292,4479,48786,38223,4186],[50622,38571,27242,39450,49026,5658,3090,43913],[27652,27138,49483,56862,13884,49835,37026,56618],[57393,10926,30050,50605,31010,39942,6006,46999],[48741,19122,42975,28603,57020,38229,33628,31257],[49901,15176,49799,21616,16720,20508,31809,33770],[6407,35622,28910,32419,37285,595,13808,5840],[20604,41955,7965,54678,29045,12433,35054,44384],[43831,13475,491,20912,53052,47403,37628,26914],[8648,37443,20181,50143,55313,57063,19499,12649],[51081,8040,5685,9983,24321,37648,20910,36150],[41567,5585,36647,53836,21798,20601,9225,43740],[32211,36940,39328,27703,11437,14426,29459,18802],[36183,7424,13044,15118,24963,10481,53537,46100],[39859,28248,35331,20118,14731,47112,42751,34781],[21755,35119,27345,41736,53793,36632,13635,38069],[27407,22388,11835,37223,24977,11005,47512,40092],[53583,11853,5158,39571,4284,38680,39596,50999],[29277,44472,2453,38092,6356,9162,30758,39090],[35005,25666,49132,16846,5202,8892,13152,12017],[42830,955,23155,17368,46615,31472,27608,7812],[45089,53559,15930,2503,18674,25423,31313,24914],[10535,32873,18741,47123,42648,17642,49835,41697],[20951,20465,56613,52147,6487,38329,42325,35875],[26922,16262,11656,13197,13309,18085,8437,41375],[33136,40490,47252,33102,12374,28668,13154,31692],[24472,28175,26587,3284,6191,13552,44892,53307],[29454,45153,54358,30631,33136,15429,9061,19968],[28851,56083,15351,31238,51670,33281,45171,6017],[35856,40081,14294,10687,53962,30063,7839,53581],[15178,30532,43681,30795,12212,19608,17871,56108],[4362,32203,47143,27839,48034,21414,34788,53266],[38008,29452,2695,31596,51061,47532,15086,19276],[30536,50551,46947,22612,7487,20602,30688,45899],[49180,54219,32796,9416,19814,8301,18517,8749],[1325,10717,40045,15010,19373,56059,42067,7746],[12989,57234,28540,34234,11739,55875,26942,8331],[50910,10160,43394,564,55275,9899,25279,35741],[36071,140,38692,30540,56824,36598,2786,7547],[19261,16984,22107,21042,44987,15451,30426,16162],[48378,8640,4805,42695,21091,31090,28288,53052],[26843,4937,12721,39427,32719,48034,32722,57091],[20102,30117,11837,36575,43204,56773,56127,26008],[39649,32981,1223,40234,45941,49063,15703,40026],[43273,12901,44158,51837,3348,31713,8615,18183],[9168,26265,27487,28465,17901,6624,3087,4216],[25415,19261,10775,17513,48679,56765,51507,48050],[31495,11955,21095,52849,13122,30088,7006,14144],[20657,36187,30783,28572,217,10398,29148,36549],[37028,29066,13903,6735,6316,42905,33290,36796],[11712,30631,51271,34280,21469,4747,23011,8039],[19849,48827,33112,3006,15946,5689,10837,14323],[17360,24607,43444,46560,52748,56600,33159,23503],[47994,55892,22559,37885,20822,41158,52591,2705],[32359,46056,33950,23453,23299,33112,14096,55743],[10851,35008,20942,50840,24834,16262,10185,38332],[2745,52916,25587,40875,49117,32597,33884,24589],[11311,30895,10836,44295,42674,2396,33009,43691],[46169,16984,38717,13081,38092,30688,18309,57009],[44750,27585,26357,46598,48764,32031,7805,3855],[54334,4442,40733,45117,50061,36396,56600,45224],[38820,45088,17564,51227,51291,2085,10055,54929],[38124,15916,31345,49009,38568,13260,4309,20233],[56796,46456,14999,51201,37915,23093,45913,52531],[36140,14006,39979,51838,29568,34406,22726,42026],[23760,15529,24013,55238,11148,857,49268,39425],[27729,35138,39418,16381,30540,39571,4256,32516],[11805,56519,46865,38772,48886,20924,57449,21903],[6829,42101,36494,25048,47035,23121,35971,16918],[34732,595,38601,6413,56059,10692,47137,13425],[35594,37916,50046,4234,27472,43920,18020,38292],[45207,12352,56721,20555,19939,2444,56158,56249],[47192,50622,28719,21558,39450,4528,1640,4014],[3488,33260,12454,17121,29274,8995,19371,20030],[25482,44521,42044,52065,1990,3638,20638,49129],[56288,24949,8364,23315,27605,24422,53385,44174],[5574,49785,22890,53226,33312,3605,39738,38857],[25238,33190,49488,52080,12469,37929,8419,27404],[48714,13882,15306,45070,3594,3837,8301,36821],[28962,33846,53953,26635,19846,48894,31177,2980],[46703,45117,48418,19883,44697,27695,1339,1989],[22971,17728,19445,43760,5198,11814,40577,54300],[10433,40092,9416,18494,42303,31522,3276,49016],[30930,25125,35877,9328,28568,43392,4608,8655],[55923,48391,26618,50350,37121,27820,41952,35176],[1454,11024,35354,4205,14810,5335,24144,43862],[12438,51305,19921,39897,25371,32754,38052,7112],[42570,20291,528,10883,48678,55429,37107,7097],[9147,26822,18191,4439,22218,2485,51640,12356],[28395,40140,28981,12371,37050,44798,38695,1048],[30113,41048,20685,39030,6199,12051,55737,53447],[39573,22284,34063,45291,45658,49641,41036,37896],[30393,2127,42007,33541,56098,21751,25818,44723],[46598,16380,6191,16140,12291,37516,43426,30236],[55042,22182,28724,51061,42205,34900,55127,25590],[50838,39910,46201,41816,49314,47953,39156,27732],[20150,15442,17360,45059,27760,26864,15510,53139],[38728,57257,36968,28668,17461,32968,43212,29789],[11289,29185,2581,12080,43277,24199,26846,27794],[51819,26583,12017,27321,31906,18626,7929,38865],[8369,8947,13457,37528,39593,47155,31089,22579],[27357,41841,47351,27491,32760,44011,42371,3092],[28503,11163,25076,19362,39616,47341,43246,27828],[7009,54389,38855,35701,16124,24898,16568,11698],[50712,48362,38465,13758,40941,23032,43993,24819],[8518,11894,19673,4362,28878,33230,56241,3107],[56269,29620,3092,23833,29852,42496,47338,8943],[16277,24461,5485,27162,32093,20129,57340,10531],[5676,19007,41009,56218,6989,51965,18536,53937],[32865,38468,57409,38746,11928,14258,24618,4493],[35773,33318,29430,37885,705,42310,52669,7393],[21798,52870,13309,20942,33237,38332,50705,33546],[29028,18636,44187,56061,40081,48997,32179,31615],[56026,13655,50441,40078,46027,54474,38076,29104],[57311,43904,51961,28932,43748,1487,17719,46320],[23892,25338,34474,48050,53500,29667,37294,57071],[42905,8773,22787,37525,45667,7896,35783,37050],[40001,19876,12021,51110,13882,26980,40650,48891],[52017,28190,46670,40947,35544,36969,50995,22873],[38608,43937,6072,51299,51485,12187,53359,97],[17844,40895,29724,32411,7454,16977,22239,11178],[18494,42468,56241,50488,41959,11310,13551,48741],[27412,23769,21094,55164,40257,29661,9861,54351],[35227,25106,9164,54480,34013,22463,15858,27071],[6491,38667,3938,55322,37234,14405,28626,5223],[47398,35195,30111,47806,50231,5757,15783,44847],[16833,45442,11349,4421,16517,30902,37132,45764],[40631,33650,39517,35682,34670,31522,25180,55953],[35375,43779,3243,49685,50675,48718,6814,11278],[30038,24706,43835,7558,1990,33319,37132,11349],[39616,36753,54484,33133,56341,50223,9146,26513],[11717,40544,33863,6418,42975,54215,47522,15277],[24808,42480,42168,23368,16046,23524,4315,15290],[10724,48024,55385,21044,6151,4046,52583,36553],[34441,27741,36620,22655,6708,12939,38573,45708],[1139,6004,28004,16520,15677,5360,2576,21043],[52901,9532,34594,5019,26368,40510,30729,31160],[20412,5017,7007,39106,40089,49056,47521,46669],[6705,15651,33999,16789,4624,50143,45791,43542],[33959,428,52185,47088,13849,14686,23524,9859],[10255,13942,10783,1391,41154,17732,50529,36300],[28392,28017,18555,42950,18015,52943,50092,11092],[5044,13154,44079,21483,18991,51441,12163,7521],[48563,51457,18991,1729,21868,16398,51440,13154],[35218,7504,141,46763,24837,31038,53651,32769],[56774,47512,43192,18103,28447,25323,20859,5123],[33650,33219,26227,43120,5264,37545,39430,22363],[7714,18578,4143,20953,23666,2120,19196,22496],[46763,53828,20370,29072,33467,29712,26510,40664],[5355,16708,37240,39992,51568,32339,43681,29999],[27730,12105,10783,14105,34121,5207,56866,45526],[1640,29834,10808,50191,1921,44060,20291,40228],[36300,29037,30884,40492,49293,12929,20822,93],[3691,23212,39118,1632,16262,56725,5026,6764],[20794,48923,184,28878,41619,24372,53002,36747],[35915,36939,12243,10833,36773,12469,13154,36332],[13655,34285,50614,53609,1289,44929,32473,48334],[30084,17244,34066,30250,54507,5770,7930,41290],[19669,8954,13283,12765,44890,20336,47173,2006],[46291,48008,565,50539,1085,29403,34418,54960],[50644,17266,55087,31122,22230,19126,54336,37896],[10488,47184,53052,38425,4805,26487,8640,53611],[33031,56188,28934,57012,49564,25207,34513,43436],[3143,53162,25779,54678,17324,46374,49966,41948],[29723,48752,31081,19088,26622,28612,45395,22335],[57469,8193,15327,42460,31406,16271,16492,904],[51717,9899,52738,4442,6166,23618,26980,16277],[19382,26437,29053,48504,42232,13941,50614,57494],[56802,34594,46070,42453,6216,31962,48146,56995],[10770,42253,42378,45528,44410,42337,9647,49835],[8263,51146,31298,43904,29495,16582,23825,28470],[24605,9526,30579,22523,30431,38244,10957,54867],[46007,4737,33413,55499,54866,15632,21989,13456],[3940,27182,14500,4573,39601,31323,13068,4704],[16123,21688,18555,7984,48968,10836,38174,28392],[23726,3379,43327,5771,42007,9389,49284,35140],[51317,50701,13203,32473,42952,42386,3835,26992],[8954,48563,45679,35227,55188,40097,24756,9164],[3723,57038,57351,56203,52642,34443,51636,47775],[40260,42740,18893,35331,3929,10538,1030,9162],[29097,22027,25231,48005,13363,16454,18143,27478],[38925,23151,33001,35506,56605,40135,42603,5570],[44081,28603,19683,36374,34250,37006,3756,246],[16608,46178,53985,23683,7161,20058,21077,18214],[35118,29643,19831,14690,33806,3691,21715,15946],[44031,19122,516,33971,40635,18560,15100,44187],[44187,52731,51291,38525,40969,27921,27227,41385],[38954,7669,17694,37840,42084,16439,6954,34335],[19956,3060,55418,49063,15809,12039,8749,44989],[17235,56178,47482,6764,3306,32488,7125,55500],[44697,26549,47349,10916,8910,25468,20667,17152],[8530,49016,10712,43650,47614,48714,35682,43715],[43212,51764,13579,9097,37999,4689,21126,15384],[11163,5893,5310,12663,26272,15465,7055,11712],[34536,30721,38593,39129,55815,57545,2453,43334],[5832,14737,17461,39583,19629,14308,24483,16625],[6898,32888,50441,56162,49009,21193,31037,48771],[27182,29626,51343,21169,47184,3982,25681,10407],[36944,34704,48094,37181,34016,11083,47199,47786],[41260,47976,10322,31482,17810,36796,43373,7386],[54799,4205,39911,7776,1327,44794,47999,32403],[44398,35414,50380,24188,31175,27047,1532,41282],[32016,30438,6337,13372,20127,10167,37443,4699],[32519,23078,39748,14623,38564,33541,38887,28353],[53360,22549,9588,34055,20181,6051,16211,11746],[49745,2396,21568,14827,35853,7298,3474,26037],[33403,16291,24607,41955,21629,13903,19254,8586],[57020,9996,37839,1219,46296,2561,13767,22388],[24914,11835,14520,28540,18517,45611,3662,51495],[15307,46344,45141,21173,18072,46940,20752,13948],[8777,13149,36943,30619,39310,50103,11893,41361],[39379,4615,31834,474,6837,18056,3700,20914],[9191,39554,30719,45692,24363,451,26457,35137],[56149,57338,30399,29997,3243,31966,2909,35173],[29161,30647,50955,48594,40172,15277,24569,35399],[39428,10370,11652,13991,32010,17712,11673,55959],[43681,54412,34432,22765,15178,28830,45414,43487],[23137,15428,52099,47136,8616,24715,49641,30401],[720,2816,55049,24850,46301,33792,51954,8854],[1076,50241,18648,40228,30426,38459,20026,41712],[39555,10034,51286,16124,31974,40344,30305,45915],[28719,959,40643,47192,34656,5219,21558,1640],[54534,14538,43148,43984,43236,11828,9340,4043],[1000,26804,34806,2167,51838,56401,28354,7232],[3268,28349,43524,53358,31806,15007,17843,34306],[18056,36798,6300,22499,53500,32066,15282,5344],[14666,28076,12857,2126,39197,35181,48373,36482],[14290,51150,18160,56125,32127,31211,18524,46657],[48921,21274,29620,44939,27523,1934,26869,54357],[25714,40896,16496,55491,37312,22612,36538,34564],[32436,18172,55991,38857,4382,16075,27617,13038],[28780,50529,29852,25512,10985,42950,3734,32531],[37353,40000,23425,27234,32492,24736,42741,39786],[22907,11214,45331,45417,51663,51218,42565,2405],[15540,10844,33474,45628,35401,20658,23085,4186],[15147,38847,42615,14620,32712,30476,26382,1237],[3301,42333,20529,36832,31039,13688,15877,50062],[7839,6732,48048,39024,47704,40140,45994,2724],[26895,18777,6644,48714,3090,30536,7487,28706],[43912,18665,14675,56509,1852,16556,40269,1136],[33474,20658,11310,10844,4186,23085,48786,54800],[29072,34077,10986,26078,23403,18346,20370,34733],[34819,29606,28897,12261,38147,34570,46293,42635],[48349,47,53500,6168,860,56789,18533,52702],[1761,5026,50580,25216,5526,27385,51502,36558],[8892,54389,20491,34113,34036,11387,49513,52179],[33286,21755,21613,36632,51485,48111,16723,12211],[36821,56314,1774,34298,17844,29088,47169,7487],[41385,14455,44436,18392,3572,51102,18081,20418],[48771,9977,6149,18835,37077,6898,45825,27794],[37075,56314,13560,18323,48714,31597,22415,4262],[35888,13226,55342,42950,12091,38868,5005,43566],[16373,1131,33658,26300,19758,56379,8696,45031],[40615,57220,16742,26532,6554,21930,46918,39075],[33060,15529,40019,14057,57591,1236,25226,35041],[23700,4623,13623,28392,18174,56002,18101,22182],[55100,57421,37342,16651,21605,11893,44931,53378],[6634,35140,17336,38927,15305,38905,12469,35915],[11694,27892,44138,33484,30372,37153,13436,39469],[9357,3385,31858,31682,53521,37969,40953,30393],[18655,18536,55821,46308,26924,38672,6527,44664],[11443,3267,1540,45220,40519,14426,24458,30897],[1020,47123,52721,56383,36234,35540,56730,1870],[30540,35138,11065,29932,27729,4247,16646,298],[26207,24620,32760,3638,1764,12644,42044,46438],[46806,32455,57616,29161,11656,18832,26846,16304],[50649,18915,26895,7550,33362,51021,30281,50304],[37196,24776,24959,39505,43535,36997,2824,28804],[55478,9118,31253,22067,37754,44865,42932,23259],[8910,2308,15415,53887,37012,40152,34441,28374],[45517,45807,35414,55705,2822,24040,23563,39402],[25301,12433,29346,43120,36974,31462,24419,12581],[47192,4014,39294,20625,1640,105,50439,39450],[28830,22765,34432,10741,42883,54596,38002,37961],[17304,33451,21507,44848,29346,22449,29735,50531],[50087,16600,1062,40227,18463,50834,37617,46466],[35867,49967,27286,55606,53097,4329,55662,31305],[16118,46648,44027,19678,33585,39379,31418,54606],[49515,48981,29955,19874,6,10167,15007,3439],[28990,45085,31815,51023,17986,43684,46085,19207],[47601,45683,50822,9758,2822,55662,22056,14665],[56367,19752,26583,24035,33009,42478,28320,37220],[33112,24875,11182,45637,36552,48968,53720,53451],[959,40643,4014,1601,48132,1640,31660,56694],[56725,24977,42303,18517,11005,12929,30191,32796],[49676,22055,37687,40953,45541,17440,48398,16081],[18870,11336,3108,32648,55784,31901,22526,11109],[31063,18978,2643,56032,16735,16250,36609,7262],[50921,806,31750,6615,4801,2356,41673,37732],[12785,7412,30321,34433,49490,22425,22579,25988],[49289,28524,12439,37228,17256,50159,50861,1159],[32179,5044,46178,42460,40969,57173,10664,30532],[24268,27583,806,25321,46184,30826,21060,30450],[205,31924,39164,12280,54529,4121,28894,55920],[39423,48595,46890,6986,32578,30077,31561,46877],[21643,52805,40478,448,36901,1096,2590,12352],[20389,42706,41038,51636,40999,21381,3641,6996],[54535,41590,46316,44686,37485,4261,13,29808],[17788,24201,19827,32531,49075,33340,27316,35019],[29092,54888,40668,14105,39155,54074,38604,35446],[44834,55113,46680,7182,19488,11108,16625,48722],[15960,26869,35410,33443,12498,43893,38506,27182],[7561,26353,56304,9684,38221,51916,47006,50242],[37409,34865,20003,10712,36821,8301,55953,51522],[53270,13822,33092,9669,2774,33959,1450,32733],[42815,7851,34077,9336,37437,48674,49892,49631],[10777,37223,43957,47512,4186,12709,39514,11005],[37626,40492,16628,29357,32473,1289,30884,28687],[44638,11755,5219,46375,50342,42480,40693,46623],[53479,28981,46178,23772,34653,3139,54660,32689],[6147,39324,6931,3268,445,53567,30075,51663],[25799,10926,50605,30050,2028,21323,57393,1164],[38764,19994,40246,9967,28709,36277,43184,38991],[16350,209,42848,13501,22393,37026,22738,12583],[26054,4604,17566,7677,48674,27816,17130,53829],[34559,24407,15819,22649,38268,41574,38767,10826],[42325,28062,44650,6615,49914,31199,49392,31809],[32733,8640,26487,26869,368,32442,53611,25587],[7746,29584,17492,37542,41636,9161,56540,19703],[21193,37624,31561,48595,5207,5510,24875,32578],[8205,16025,42835,746,634,36709,44931,52665],[50757,10177,25681,26665,43515,28932,27182,46439],[32190,54419,4033,753,19889,22560,23493,37256],[48787,54989,47330,20602,7552,6358,43253,29453],[45089,13705,9474,19554,28699,37743,1107,23666],[24726,51658,43273,43281,23737,49660,52959,53874],[18346,46365,49024,7816,10986,12114,34077,50814],[51485,36162,8357,28394,46161,38649,21994,52977],[24834,15052,2663,34330,40245,38785,24899,16565],[50939,21244,13456,16666,15651,46085,45791,3957],[48891,10229,27265,26336,50079,32541,7829,4911],[32088,34594,35443,30014,13956,27990,43867,41976],[51853,23212,11881,4123,49479,12477,18340,39534],[54289,25767,40302,14844,51917,34303,11262,4022],[14538,2742,37148,19498,36804,4043,42256,12270],[18096,7477,19785,43693,9669,27967,26487,773],[49544,40282,7916,12246,10455,8643,49031,50421],[50417,45977,15632,53962,28204,38667,39457,8926],[20573,33443,36332,31323,25681,57622,50000,34182],[15933,11054,7839,671,52680,25936,20316,33230],[25970,7443,5035,22906,19709,20453,7206,34614],[27683,5101,8618,25595,41618,28288,56162,18482],[1442,832,37662,35025,99,55763,4372,6764],[42187,47999,53581,154,38085,6201,24959,13087],[1632,17566,56725,10185,49911,35399,12433,15849],[29214,4912,32247,7397,7461,49394,49246,43869],[15425,40005,40438,1802,22713,27709,41425,10362],[41578,43894,14980,3467,6147,24524,53783,11427],[22851,5352,41313,38261,27700,14656,7777,44638],[21386,30915,11226,11723,25067,10263,42671,52515],[6805,9102,25666,876,35119,13065,41736,14738],[39616,28503,47341,27828,19362,23457,28655,11163],[53678,16825,1355,9486,26187,33325,32407,44903],[26262,39517,18311,22612,20625,55487,24553,7026],[5146,11626,28961,914,19220,49834,7839,27442],[51202,15159,47470,154,29284,26487,27633,54916],[20960,20431,11361,56828,36859,15476,26804,51137],[3501,48022,25767,41952,16968,53315,37355,51683],[55820,31694,49436,4587,2952,37355,54858,25191],[36516,32245,45977,54473,7212,45606,36426,10848],[28802,32317,32473,50158,1391,38744,56902,15523],[8618,57421,18482,16025,10479,50989,11893,38736],[25238,45414,9659,9338,4896,12350,25492,9517],[48547,46940,47228,12236,23857,17584,40128,55342],[26202,3756,2952,29735,50660,19408,30973,13882],[9007,49868,6232,35326,35606,30043,56246,13303],[48786,11310,18494,5687,44356,35727,3276,1399],[17783,9036,55743,36903,52229,17126,53385,31200],[30620,28652,16149,37228,16144,31116,17918,56138],[43738,40691,29343,52184,45229,16219,49676,53808],[25207,4623,23700,48910,11538,34177,40696,40462],[19141,57061,49082,44356,11894,8692,47162,32516],[36967,13426,56448,3944,37543,34352,7824,15237],[31404,31270,17544,16159,36931,2631,51732,54537],[24767,52095,1802,24553,48818,53537,25460,1858],[13655,21079,41880,41678,8922,16582,43633,47403],[45499,55176,36167,56633,43629,47178,5261,10526],[21294,4017,55015,3559,51446,14984,17291,51920],[49602,10308,21613,50999,11853,49787,46968,20806],[32273,8188,57492,10186,45088,28374,54082,39446],[53987,7867,26726,4372,23196,3711,8617,49263],[7916,54771,19674,54764,42363,772,40097,6562],[24041,27299,55573,47634,1860,18967,2431,6269],[4545,23158,45426,55797,16256,48570,704,16191],[57564,16221,22301,8195,32008,55100,36195,11138],[42407,39379,52971,56367,751,5103,32235,43691],[49784,46691,15505,13684,22698,26205,2170,15302],[3527,51317,48413,28932,28045,53611,47184,26869],[36071,40999,39310,22889,56069,8160,41370,50950],[35363,25433,29761,6608,5063,24207,50989,42796],[21079,29327,2002,38500,53378,9563,32496,42695],[9336,49785,19185,36519,30727,40691,39799,48211],[34411,50229,24819,48366,17263,5044,20155,47148],[53080,16025,21079,9563,8622,634,57528,41449],[28374,30094,52589,41697,21676,35468,48497,13796],[38089,12374,48255,5470,5523,53963,28404,39997],[53126,29597,37521,20382,1705,26342,46210,42348],[14890,34617,1809,45230,21737,26251,704,18576],[12684,8008,57142,14842,35865,22473,33767,26665],[24419,53581,42872,40640,7487,9490,37382,21867],[2185,10763,41252,12711,18828,28396,6591,5881],[40626,31550,43294,16331,5981,13555,22031,50145],[26767,1851,32288,39187,49297,47779,28324,17528],[12454,51672,55765,9024,22789,41469,14853,55367],[23368,40978,13479,45517,5491,11617,45713,50320],[54283,19739,36613,30424,21555,5994,10544,20212],[23994,12350,8239,13781,2916,37853,5158,31458],[39129,9998,57545,43334,39616,17046,39299,47113],[30412,44292,52210,19291,19629,11584,44071,739],[20159,37815,18817,4529,560,50939,51880,3638],[7393,31561,46058,21193,19277,52876,46890,4576],[55026,19737,5995,56509,37696,33826,32230,52117],[41700,3782,55151,8584,45403,54023,6764,3849],[7251,54094,8263,29536,24340,10441,16720,23666],[17484,6901,47803,9427,11363,9389,4546,3509],[34851,54535,36002,34335,36265,1016,25238,15629],[48432,42748,21732,29368,19048,714,27855,952],[7274,17890,9983,33145,1851,56013,33413,23718],[56553,47426,1695,1598,27163,20099,24579,44968],[43911,52114,528,27292,54298,53836,38407,32566],[34182,39309,6114,16568,18217,299,16439,46657],[47192,50824,5210,50622,4014,50439,18038,29834],[47979,13446,32824,13512,6857,28572,39474,25952],[17414,45818,6386,46560,26994,39345,11573,33775],[9431,26932,24527,15294,8426,7252,5604,51209],[31167,29997,28264,11239,32471,21989,24041,48783],[40176,8264,34906,6288,56131,21926,32518,49154],[46346,37196,25683,37434,47123,28478,32235,297],[821,4103,14901,8911,24282,1067,8681,43253],[6302,43353,13061,39706,53126,21693,998,47],[4014,5210,18038,40643,47192,34027,50622,16863],[42303,51114,26294,12232,29717,42256,49213,27127],[38663,428,28578,33178,16914,44201,56033,54832],[1380,7066,42753,50530,46207,37043,55660,53851],[466,18626,43611,26956,46657,23425,55190,30561],[9072,3616,26895,13560,47169,52518,56314,34670],[48997,31597,28159,30076,12880,24615,37497,30260],[28616,13013,1458,2445,32869,28073,25930,55836],[42695,4072,43408,5299,50614,778,12646,12204],[13083,2964,56844,19486,12169,39351,17990,15529],[51717,1831,39231,17364,41516,50287,2896,41207],[49771,32577,37658,50962,21920,51190,42187,56314],[54408,2044,51121,6613,2369,31806,29296,11687],[26638,14475,47779,15892,55930,10296,6221,30729],[22855,54393,55238,20412,53054,26878,17851,39106],[22696,20150,4539,7278,50216,50192,37918,49681],[8239,52095,44472,54904,1365,40146,29256,41540],[24419,18705,15750,21507,45899,26370,37382,42872],[34013,25433,7266,31305,35571,11521,3977,45951],[32288,30113,17202,55737,24313,6199,12327,37038],[46179,4957,3906,1017,49159,57038,15301,2405],[44583,29635,26077,5887,13652,11559,30305,50577],[9830,38858,5355,21587,16883,46921,27563,26286],[19577,45390,56026,50949,38604,598,28932,25830],[47488,48678,8279,6867,7282,4659,3113,1432],[25448,5728,13166,29344,31446,47065,14049,25488],[21938,28751,31039,46141,16222,5103,44249,49078],[40540,14008,6114,44043,48748,23101,51150,16439],[36208,29743,30170,50296,32847,42333,50062,27605],[45520,56435,29999,56138,4131,27371,4114,13470],[13721,19333,18623,52252,16035,40540,13530,18538],[28349,32907,27643,28474,40948,13479,47859,39875],[19654,40557,12041,24043,40236,47804,10726,21609],[198,38981,11467,49011,36343,19629,29597,17461],[18555,55588,26437,21091,28392,46058,20961,34121],[54474,49066,2488,42952,33970,47266,16409,17091],[57393,50605,31010,10926,30050,25799,18448,6006],[30426,45357,42680,16329,30800,25824,57517,53987],[4114,52783,9104,50358,49714,49879,7929,45825],[55409,44679,42053,7092,56018,44078,23389,38299],[2126,37922,19271,26678,26826,33201,30418,34609],[33728,20595,47316,3405,20638,31198,17538,42645],[36238,26294,11231,49142,8363,34496,34946,16625],[22007,43936,49963,44442,33940,56352,55875,914],[31283,55568,50417,4711,54334,7247,55491,46346],[27610,49098,19911,38890,35613,7546,2181,33286],[21614,51331,18107,619,51121,55204,24680,52472],[48714,55953,6413,32364,37520,56725,28859,24819],[27675,7957,50809,46957,39985,32194,33514,38377],[17753,49049,34982,44870,33408,21436,37614,26210],[56314,26895,9636,3756,49479,9490,14816,32689],[54782,11546,3194,47259,49024,10721,30503,35877],[24419,26329,17263,49399,38229,6712,27407,43880],[55469,19640,14373,21644,11041,19716,5272,50798],[1992,2006,21298,35028,54445,24341,22960,27076],[1859,37993,44241,28001,38857,39875,16130,7369],[31852,56866,13082,41579,45441,54767,40342,32776],[31729,31198,55289,12944,15056,15883,33583,637],[52008,5019,14475,38429,55930,45933,27277,55311],[39554,53380,20522,38663,28573,26965,21934,40245],[6554,41647,37480,20781,6335,52581,40856,37568],[26200,44972,48330,25711,36551,33781,32859,17723],[35423,46466,56966,32370,13122,772,27830,43901],[19837,46500,33056,52926,2519,29368,11901,13089],[11097,17241,9886,6280,48972,53874,51839,8584],[30503,10916,25468,46102,17152,42135,37026,26549],[32504,19185,37119,12569,46560,48211,31517,9336],[36532,42235,33677,7560,2503,16025,14756,30734],[27043,36341,42256,47441,17654,53383,53035,17295],[51007,46548,54193,19831,30183,39511,13309,15428],[24396,33393,18697,43617,53746,7504,14675,22361],[5913,18917,8164,54127,21501,41176,41286,34759],[23368,32719,42168,15290,24615,13479,36417,40279],[47832,29576,27071,37355,14577,42855,53878,161],[30022,4307,1355,37202,52893,10556,29778,16825],[47070,55275,39213,30113,38891,9520,49132,13117],[56616,5604,21893,29711,11182,52646,52779,18210],[30372,37799,44751,55289,49347,36589,44138,37153],[30183,11988,20794,11583,5877,6429,42884,38332],[44619,26973,20847,33879,42282,16707,8603,47924],[11074,50143,45791,19889,1704,4442,15651,54509],[4107,5487,40140,428,55529,23630,54929,26875],[14357,17461,31984,28658,44565,56240,37544,22206],[34768,8255,27708,57345,11170,50734,26409,29409],[18516,26879,18626,37922,18217,54389,16439,50970],[24703,3238,35294,46675,53275,37355,48594,12806],[2503,10985,10255,45573,18555,31646,15217,5664],[30706,19833,36707,29846,5036,56512,14713,1154],[12709,30191,43957,40092,24756,36788,14520,37223],[38006,25839,53500,30115,14308,1458,38654,54211],[45679,40081,55612,6704,29616,30072,9966,25106],[20408,49676,23683,21370,54414,46745,7761,51757],[2876,47184,50614,42577,53685,21803,55648,31561],[30714,42826,3528,5872,34169,4634,33312,34073],[30353,6942,34598,57591,22714,4052,25315,42290],[7050,21207,8798,52926,10100,97,6987,16946],[56739,51538,26464,4261,44399,29710,46894,26610],[5101,28098,36003,1450,34610,16770,7032,8207],[33112,9685,18051,19271,1990,13970,17791,52065],[17871,15178,56888,36387,22366,19608,33074,48216],[7066,50296,45972,41070,53845,20529,4538,44176],[52669,20700,43450,25940,34692,48378,47694,43006],[50225,6836,20895,4067,35206,20694,23134,53587],[34614,37478,14336,33985,18980,8710,9232,18149],[29117,42677,23242,33909,55048,4750,33411,5506],[11652,22444,32010,31367,36945,23718,10775,17763],[56719,57072,7414,29343,12123,2404,56368,27622],[29778,35785,27371,54389,33001,45048,29723,21838],[17858,5535,50989,31305,37047,42602,25433,29823],[9340,31561,5207,18555,48595,3164,4623,21193],[9966,49328,7335,51830,6375,56532,52899,57513],[5901,11982,39256,29048,13480,14936,11289,1209],[45403,19632,32208,30371,47092,16666,14824,1908],[18101,27316,4100,6488,29190,15777,40399,8933],[7032,51682,46965,4805,35414,30084,31918,33443],[304,36055,45920,22429,28232,28188,22566,27361],[256,46088,38663,8177,53380,33959,8795,39554],[51911,44738,22723,6070,33998,7492,37525,19720],[14008,7179,40125,6924,22149,26738,19606,16331],[56026,7875,22578,54474,47266,43831,20822,29037],[7247,13022,35073,55568,29832,10986,55180,16888],[46178,56521,36707,38993,14008,9096,51619,18684],[23417,1512,5026,41875,4773,11656,42540,53316],[41678,49504,16455,25231,28064,23319,33318,21274],[1052,53729,37617,16600,52728,24246,35485,4461],[41647,40344,55863,1813,12437,44630,19686,33159],[19606,17791,25433,17740,5101,3772,50989,34819],[25480,5869,2212,19287,40785,2370,27210,35410],[25205,25659,56069,33770,41901,17844,4362,54832],[16563,30260,47477,22979,5210,10365,4962,40643],[13460,1735,32500,56855,36244,53489,9895,9746],[15297,1335,731,32186,23464,26810,20267,50927],[1642,23319,54160,34199,31607,49119,26522,1683],[22015,34347,11080,20714,5154,56240,31926,39583],[44472,28374,26429,18012,31038,32406,42092,33998],[21455,42896,15598,14754,327,29431,27608,56791],[35331,9162,42740,21329,16144,14783,27706,50652],[22757,12756,12902,29430,9631,54427,18312,1604],[30266,42866,17805,27320,15884,33940,32948,15814],[30071,37012,26368,27843,19034,43241,15072,52008],[4466,4741,2308,12663,39472,27282,7685,52050],[5726,41526,12689,48636,16863,43923,54047,34027],[43404,10226,3346,43855,22738,56751,48490,34879],[34486,55615,54423,16367,55275,53248,2531,41656],[42305,17628,22878,54861,18189,10229,44894,11343],[7556,9409,42702,45679,41590,39267,15361,26869],[29253,9754,38583,38389,14787,45520,53963,10636],[56171,41070,15923,10399,12437,51419,10351,7695],[44187,3060,13283,4805,40581,10583,35544,31073],[29635,38555,41068,42325,20318,21326,33718,28697],[48958,45627,21843,34086,47982,13721,31388,7669],[6764,7665,8580,404,40550,13042,9983,48078],[16786,23342,18015,46144,19785,26487,26391,37398],[42332,37294,12420,53021,36227,20167,39303,49787],[5564,51753,43239,15736,7816,14213,13468,25818],[31255,38159,1874,46819,11391,14490,15858,33959],[48516,44081,40929,10762,21228,30124,13075,28273],[46027,7131,31206,57406,15795,24696,763,48048],[9156,24494,126,34292,32734,10480,52047,37902],[16888,40664,8504,55491,6746,56131,37211,23573],[53141,53581,41049,27442,20522,52131,48695,28512],[47603,8749,43278,12256,1227,51522,6637,146],[18494,48099,54800,24756,33474,19156,30794,23085],[30167,13969,35857,39911,34246,39534,54916,37075],[3092,14105,51317,28687,42496,16543,11464,46258],[16709,21700,19751,31458,6527,2242,6732,52651],[3932,29030,42771,52863,45287,918,52979,14593],[44996,15523,40696,38499,51682,33559,57421,9976],[38583,54389,40461,32321,2126,8892,51156,11387],[7583,16081,55422,5141,14738,32505,49412,42273],[38358,46613,36969,46693,38034,31969,26131,56991],[41286,32414,53986,33065,12373,309,53909,16285],[4442,35657,38680,27167,35439,51872,46085,16666],[17913,8922,26780,38950,21079,52193,54818,17727],[18909,30902,161,32309,30859,42270,44452,21605],[3555,21155,9532,5872,25952,50834,15762,17349],[11170,29643,12948,28068,36402,27230,11530,42810],[30134,12144,49101,6634,7410,48274,53456,7148],[17077,56034,37724,3474,55616,13919,6501,57140],[42253,17642,43894,22208,3750,25994,13546,52779],[42935,35867,34362,53293,11246,56663,40125,46590],[40643,959,11977,42422,48132,56549,4014,34236],[12606,51930,31255,31106,28411,32725,57304,23516],[22779,45063,33633,55406,24196,37046,16075,32411],[41955,16292,12508,14642,37678,10093,25130,17625],[5526,19554,16996,56725,3696,1512,9618,1632],[4805,43510,53611,27972,24410,5138,44187,7389],[18501,31238,28503,32494,40177,51549,11163,39616],[21248,4750,43480,29864,53785,31585,29526,3857],[40991,12217,31342,31655,41048,12537,75,23053],[42130,4677,52768,23907,327,35856,3151,20633],[38923,11253,28374,18539,40592,29336,36478,52140],[25937,19445,9612,12102,23368,36417,42480,14475],[28447,9859,7805,12833,16984,32800,48034,1363],[24166,36589,30372,23803,45441,47793,49347,8762],[31773,33224,30426,16946,46874,22472,15478,4088],[24119,12401,46098,4282,22356,47175,10969,451],[32413,17520,31160,47908,47546,7893,40557,31300],[25808,49049,25290,6607,11431,33408,6269,16380],[55322,33964,8182,8910,34721,51542,54996,12102],[21193,32578,48595,3207,8777,22182,27316,42718],[37893,52734,1646,37221,42685,50062,24224,36033],[55705,57197,2628,7591,50278,10837,43557,31616],[51457,44634,40103,4805,37485,28922,35571,4163],[2774,24589,33884,53270,25587,18835,32697,44616],[26973,47300,38372,26947,18562,12017,412,45387],[56954,17245,31363,50834,26187,37447,12291,43077],[40407,45573,34558,12236,46071,54858,29150,25479],[32472,5337,38646,40357,31974,11387,5955,16658],[1870,28078,27261,55238,25191,9266,447,46346],[20529,47581,41070,3301,30170,17885,49718,30732],[30973,22409,54572,38655,43395,43333,4521,52464],[15291,25864,29932,41247,27794,26076,17638,43617],[57491,3778,126,41574,31754,4589,38776,9698],[42985,56319,15025,18372,52926,2356,2748,16718],[11723,38893,39477,24639,1289,57311,49275,16708],[5207,12901,35498,27316,29190,8933,6488,54213],[24979,25350,36308,38758,29970,49709,18167,51561],[21479,24968,56026,27468,8263,32324,30848,22505],[16786,32555,46476,34177,15761,41031,55002,24967],[16628,37626,32473,1289,28968,6373,40492,12555],[38506,22534,46027,22549,17884,47173,8147,13260],[35173,49059,35589,595,5879,23994,40664,52115],[39339,57338,42325,35015,22696,22282,965,37107],[39018,3225,14273,52531,52648,38756,16245,37418],[48276,56069,19887,47695,22098,3787,57475,53332],[39035,46182,7007,40279,1176,20412,52301,37783],[6949,48722,22784,14308,860,40333,40072,2594],[8959,31211,51150,17608,54955,16658,51084,9308],[44350,10688,28687,34806,38950,13544,45656,41880],[16237,33895,47477,49356,6992,19221,44107,8620],[35731,27071,23141,21590,7527,30329,45127,40606],[39176,9357,41859,2071,18461,6941,14166,15222],[26679,24866,51837,19982,20920,55238,24859,34586],[47395,50782,56135,35894,26241,5367,23908,38863],[42718,2962,52876,21193,45917,7393,49227,18223],[447,28078,46300,13122,390,46965,42359,28136],[29150,20700,18893,26557,5047,52669,9232,24857],[17119,53402,40509,28856,4253,12006,45527,22601],[29643,15247,26575,49420,4622,27096,36369,29724],[25106,9167,19161,22244,28566,54376,53312,5849],[19640,38144,41550,54315,30153,6007,17466,3347],[29346,44355,39283,21343,38085,56241,23155,34456],[6274,19565,15644,32275,7131,6795,15042,1076],[6151,47228,12236,46071,26437,41845,40087,46058],[50168,10537,33373,26679,57023,33188,34434,12310],[56938,35181,51485,34486,17471,32436,52728,5177],[37568,34461,29638,23927,42847,10785,14219,5212],[52236,46110,29813,15297,48642,7558,14552,9882],[56904,1623,53017,56803,14000,56379,40092,31703],[49681,43158,56379,14306,1532,42918,54161,8696],[10724,41702,12236,50529,16454,45573,4046,23857],[14384,14443,49925,7827,3379,41252,5771,56136],[30561,48501,53690,33309,4076,4521,5897,50252],[25371,31007,19853,50334,30859,54968,39366,23816],[54259,12713,15720,8612,20175,6466,36201,49820],[4171,42995,56801,17508,8286,41646,32734,17561],[14572,35807,36146,16093,31989,19276,22505,4068],[51695,42674,33569,47259,38054,52510,14271,31797],[36071,445,24262,25990,30573,45307,28374,5368],[17804,4309,24709,53808,5113,55441,24471,390],[25966,54332,48366,10844,36796,18498,33451,36821],[50614,46990,45573,26874,21016,51317,56446,12236],[32898,15510,53003,45936,8897,38096,33955,56620],[36235,55727,37050,5333,11546,39129,42200,3814],[14403,17996,13193,38650,43905,25482,28064,3424],[38571,959,39719,11843,18038,45595,47192,16563],[16628,38194,39242,40492,19101,50404,1289,2855],[34719,8584,46135,26871,49606,24948,31203,45117],[4186,20026,33474,17632,54292,19846,48786,53075],[13475,20527,47184,53611,54917,32442,43831,37985],[27759,19407,46184,53330,5333,28109,18354,56721],[46819,35973,18189,39038,48598,39978,11825,27182],[14008,17292,36714,55353,10817,53966,31257,19606],[16072,51595,6285,1607,22789,6142,5288,18217],[18777,6644,50385,7487,3756,4107,3090,26895],[12469,25384,5924,49249,12169,18659,1400,27347],[656,21637,18966,19723,43316,16455,48071,39029],[43113,39123,43357,28352,14723,15185,25113,26310],[37623,10368,2387,37822,21153,50847,36707,39941],[3700,39505,12324,5011,42478,10119,22057,37993],[10582,48595,28017,35557,8950,49846,8933,32578],[32840,17782,54172,42848,13370,13790,51663,11427],[14663,41549,38177,52427,30115,22015,25683,16855],[1639,42994,10556,53678,28503,31243,23457,41752],[25194,1802,35682,1076,8239,52095,14267,8620],[29510,40177,55494,38985,7375,34198,29161,9977],[34182,35701,52179,54389,46657,8892,16439,36698],[28562,29415,45552,44355,13446,53917,43438,16707],[29834,40845,3295,39118,44156,27581,16261,49479],[13702,16304,8356,39439,2761,17549,27817,10635],[8744,49197,18991,5723,1704,45403,8396,46714],[28573,15010,28109,52095,5120,11542,49914,53581],[39630,25749,4923,857,16666,49457,15651,25116],[44935,40561,41474,50602,54787,138,32898,34723],[46166,56005,22713,1144,31655,27900,35856,22726],[48444,33536,50439,20625,16563,5210,20175,33739],[46155,15031,50577,40161,43611,2126,51416,2145],[51641,37708,9209,13518,564,46085,27606,7042],[44462,57632,7996,20847,15651,24490,22716,56114],[39123,43162,43113,21493,24419,12465,42859,35538],[54020,7739,12606,10175,46342,24004,3929,2149],[25085,44765,3665,20954,11041,26804,9021,31901],[16144,25135,20663,37400,39329,27113,23097,21338],[11589,4299,54475,13038,4425,55702,57511,49470],[3662,43943,54878,39004,11462,21048,34865,42153],[56849,447,40926,32858,43991,11987,49399,39510],[53035,28441,30960,3214,52217,9835,11669,6640],[4263,35088,5388,46969,26383,43962,44523,19552],[23726,36055,53021,52926,20570,11163,23803,16307],[49743,33264,32036,22779,56905,25012,46368,53436],[11893,36532,33420,16216,11155,4170,52230,25480],[56069,12906,2309,14617,1747,8357,10234,45622],[45723,25660,14110,46940,15495,6867,28154,17674],[12929,22377,36969,16671,8042,9636,50589,45234],[31005,4068,25092,25989,37530,8263,2594,40994],[47318,29071,23967,10637,30541,56803,37214,57234],[10228,37944,52479,46823,44354,34385,24914,19028],[30350,40425,42337,14310,26012,29343,10579,6853],[13614,52790,34368,9868,49184,19835,13768,50644],[48029,54460,5161,51157,25669,55480,27018,48430],[9012,34594,15115,53783,49403,43655,1754,27976],[53264,38707,30980,17596,31692,25299,15124,43438],[38903,19453,8640,30560,25990,54344,45307,30573],[9046,40051,47634,44144,17150,2492,8365,21267],[36387,56888,48216,17714,56108,33074,13719,15178],[42411,37312,8726,619,32528,46330,50304,15517],[37971,41482,14006,14099,27141,52686,43918,20660],[6269,33587,46607,43869,21751,50999,47982,2126],[7519,21565,38420,29036,12450,29940,51799,29431],[12044,8897,51561,10739,44901,36956,32873,3929],[32936,21801,9382,30440,25369,51580,30021,56127],[9899,23641,20727,39309,53693,11348,7009,35538],[50062,55991,53929,4145,23453,12579,46344,40460],[45723,14414,28736,7764,46789,10127,14738,51830],[51965,52414,44156,14054,38785,44384,36747,48127],[1145,27460,29092,1575,25231,16075,39155,43702],[44927,34197,11553,1605,18438,1436,28394,23269],[5047,8408,34594,1712,28485,34208,41976,13956],[55737,35538,32288,19333,412,50860,17202,37009],[26783,47123,26205,31962,2273,48146,36620,445],[40679,24364,25093,50380,27719,21424,31112,29688],[9309,28020,1292,25824,11186,52300,53986,51496],[52779,36071,33082,49983,32531,41247,22140,57281],[20940,43920,40324,39674,2548,3130,43132,2241],[13260,53685,43987,56083,19982,20920,4309,37543],[21193,11538,56002,31561,43554,44169,11315,10836],[57593,4989,36353,17700,10079,39468,17016,30426],[52338,37525,32800,6171,31443,16720,34873,21555],[12447,54309,57204,6064,31813,18759,40172,9264],[47266,31835,56026,2083,25830,27460,54427,20822],[47173,19466,40608,32471,44890,35823,16770,35414],[8777,56476,51061,29452,55884,16558,17911,40692],[10055,26280,15754,43079,41955,38120,30229,2149],[5487,27378,10351,24551,26895,428,46947,41712],[8584,11120,46085,15785,45791,47787,35439,26187],[44463,10442,32126,37773,41582,42422,44299,39562],[55572,832,16439,29343,30148,18638,41709,19219],[54427,29430,18312,40492,45573,19101,41154,56853],[6542,24094,25749,16707,53223,28991,2604,45112],[49860,22102,48153,55662,44331,57481,42665,17045],[15683,42855,16704,15981,49520,29698,42227,30325],[17039,50342,28686,46623,22283,2003,48442,28397],[16367,48029,41656,30352,34486,37167,26340,23457],[17966,51641,32198,8978,23286,4321,3883,35387],[19568,3787,31397,3614,10042,35141,36024,39602],[26943,24149,7228,11510,38137,36952,20026,48029],[31257,19606,48741,23345,14008,8696,7520,54161],[5714,37605,20407,39388,804,7080,31198,12671],[20700,42718,14105,32317,28802,52669,33725,20179],[14426,2147,16523,15529,53808,55144,40191,53025],[18206,25683,17387,32934,16149,6986,246,10481],[39267,34597,34583,42307,11065,23259,39176,11893],[42153,38975,613,33207,21393,54359,30905,27072],[7739,2912,46070,54475,6708,12606,14475,56972],[33467,17628,34271,23593,48637,48717,6766,44894],[39706,9008,19646,38195,44020,55247,6275,4282],[6314,5872,46056,8951,29531,9532,17428,490],[5141,5024,56398,27020,36344,13576,43514,44139],[35081,18143,55966,49468,33970,23528,47722,9852],[45517,7525,14309,40282,20030,32169,15434,46978],[7434,35856,30190,54514,26009,47618,3151,52835],[46657,22335,48133,34663,7230,13988,9134,22753],[26086,10163,14696,46018,45521,42547,10762,32519],[23809,1236,44623,29723,29635,14666,21563,26826],[309,46916,41344,12560,48813,54026,50736,10526],[997,56730,55478,14356,48207,40536,3150,51060],[52540,29742,39615,13457,6385,19824,52332,11546],[52496,22485,27776,390,38663,22442,26227,28931],[47091,52427,36613,46877,7356,27891,24196,56239],[11064,31939,15497,3361,39925,24126,30428,56249],[26549,20090,42216,31509,27418,30761,37026,48333],[42838,33930,4869,23564,52242,37836,54829,17013],[50551,12475,55000,6771,17204,18625,4622,18046],[40275,38150,51926,1695,34934,8238,36041,28240],[10835,26467,46031,31477,57189,40510,42019,29578],[7660,43764,41375,18710,54251,53834,41955,51402],[28023,16743,51407,17152,1704,46677,47399,27499],[23155,27019,45234,2595,37578,38805,22786,50103],[11427,40830,27418,15415,10675,37026,51209,1665],[7161,37047,8669,17791,17858,17740,33414,27896],[5747,12552,54185,11027,42168,45007,9716,9837],[56905,17564,41018,22779,56774,7066,4072,15926],[27423,33065,11921,51702,26684,5032,18029,4608],[21343,56925,34063,30736,19767,32436,9665,1030],[46056,33950,45245,39775,18141,17428,11285,5872],[3700,33940,29011,39505,4901,45803,39945,19825],[16710,42680,30800,25824,8439,6476,57517,53181],[32359,3555,33914,40492,12767,19773,54780,47779],[40191,29763,32471,56051,17240,47391,28264,4065],[1289,27460,49504,26743,49606,49009,28968,20700],[661,18626,22314,41122,5961,51588,53556,33816],[15282,24232,20937,28118,434,16915,46877,25629],[40682,4442,37785,11070,53895,38945,11120,34071],[33474,34748,48299,1274,8177,22363,48100,45960],[44120,14842,29961,4017,7124,35915,20247,3865],[3243,16734,47644,12025,51186,13828,6568,49420],[38419,49259,26081,38398,42711,53035,30960,12726],[26467,42019,43574,29578,35530,31477,5484,35557],[30503,26549,32782,32864,25468,47349,17152,20208],[4362,53371,43573,5853,1800,52083,17179,31918],[39590,41610,5606,4091,23777,19572,8940,54992],[14696,30463,36085,402,4909,46529,34018,29870],[5872,49470,40591,8951,26172,2659,20918,52099],[34808,37424,42341,14485,11195,1325,5489,703],[176,13691,47266,50701,3278,33443,49066,31835],[48539,42702,53611,10985,1833,10836,21091,12046],[35218,36006,16768,22560,15975,25230,3537,35603],[38942,32113,35231,29869,36986,12529,13460,34037],[57204,6064,42656,3107,40700,2916,53371,48169],[42176,48216,17714,45414,45573,37238,27759,56392],[15056,22473,54269,15999,10562,2503,44399,26039],[22798,34590,27677,27563,45446,50192,38035,40214],[39554,3124,11439,45620,217,53380,2927,43748],[32760,53878,34997,29372,1081,26854,31240,5714],[2774,32597,51009,44616,53270,32733,18835,1450],[42232,7731,45679,48906,1131,2855,30124,47480],[38708,29996,13822,6070,3090,11552,29044,25952],[48241,25035,36782,36698,11484,1067,18170,41914],[33131,25713,20910,34073,44398,8800,25064,5981],[27138,14049,40152,37026,10927,29281,3700,46070],[9763,57489,1987,46748,1985,22784,30115,47704],[23045,52901,6216,37106,24914,51017,3601,39009],[29992,6857,57220,40644,35154,51899,27901,620],[41875,54173,18309,8527,49383,21113,11795,52752],[42697,3362,18730,55264,13906,12080,20284,31118],[55588,174,31561,10255,1160,29150,28687,14105],[28104,21585,399,14077,16470,51561,39801,10446],[31023,41672,51209,18088,11427,51121,27418,54300],[21594,55121,13516,9716,41646,27906,10677,3124],[2003,40412,22283,34016,56341,44905,50993,20136],[12204,43395,10122,44771,5606,43904,48998,21746],[18759,19867,15120,56745,55119,49479,52336,8127],[10836,49075,30886,29533,33379,28267,38174,20074],[23430,57561,9655,9371,7252,42579,57335,2399],[5802,50701,53917,10487,55892,20516,39267,46532],[8971,22906,20381,7929,3008,44917,36949,8113],[31106,4392,6221,49503,8947,38577,21432,55311],[16144,32729,27605,20529,8710,36026,29710,38044],[9539,6166,6519,33992,44892,8727,11698,23217],[4085,6189,45416,36513,19611,12717,51384,12413],[3301,41070,27676,50296,4538,53887,29743,17387],[12039,21568,21671,52469,5981,33193,3638,5431],[6151,51053,5689,24857,29531,43409,29552,23368],[1672,9389,4148,1546,9382,34258,21925,12128],[48653,35969,9972,2242,52404,42315,54986,56123],[8426,13798,542,51568,50506,37224,45358,10130],[50644,29940,12401,20984,51799,52790,53771,56098],[21707,22136,30285,33370,30536,9142,28288,49662],[38413,40036,36244,34092,28780,54357,4805,48844],[48406,39013,2023,18261,5197,28913,40397,12187],[38768,8518,6947,54473,10300,3570,18529,7888],[1530,10228,9183,38003,38758,11371,18094,32880],[32841,55979,40851,38680,6790,22458,47691,44343],[25071,50183,12705,19077,388,1227,27839,50191],[21844,44927,35689,35424,52242,26930,11825,38746],[47308,998,20382,31660,17461,42620,15099,56966],[18101,6889,37624,24804,35888,52748,33938,49697],[22793,39945,49674,16454,36163,39320,6200,51928],[12944,18968,31729,33420,18304,52230,55713,18593],[55702,24116,22627,4822,1532,24914,36234,45996],[34157,578,37497,7396,48957,31033,2024,27745],[5872,5643,54251,4634,53360,614,42826,54949],[19408,18593,17039,22283,35304,14440,37936,23311],[51548,35774,35877,52332,22331,47869,9773,40152],[45321,29603,33862,23254,42955,40906,43896,52242],[37995,32473,57421,35289,55544,45111,15960,33559],[46704,41917,1468,29088,24893,18075,1878,37376],[35969,29710,17885,17396,17428,25330,40335,40460],[49075,29097,50404,51861,36383,29852,42572,55066],[45518,33228,38037,25847,39824,36163,30730,3199],[36369,51050,48856,3140,4442,31357,30553,22549],[37310,46046,42042,3004,36558,39474,16781,28307],[32162,54058,15753,42139,29852,50217,36638,31544],[33295,49276,27596,9577,5994,28686,9740,8023],[47830,28698,24563,32306,13030,18700,31469,46940],[15911,5964,12442,19486,2262,54322,19284,11516],[57140,5470,17973,41698,47783,56034,21275,33783],[38481,2093,42073,12723,5647,47221,27653,23927],[11702,55325,42923,47097,49504,13020,28085,24302],[29346,42872,24419,21507,3837,8692,45899,25755],[45117,10428,6542,39300,57119,20246,4442,37674],[28219,23322,20229,23998,43776,20835,24959,55557],[29661,8205,41207,54662,40530,4588,45139,43181],[1567,45205,17865,16627,9012,20087,19153,12196],[12897,39310,17541,55346,40999,23294,4501,35517],[19785,773,24589,19565,20432,53086,53270,32697],[57565,24146,46075,9073,35050,51910,52880,33749],[42993,12976,43918,9336,19686,20847,44623,37676],[48674,41875,38332,57486,44166,2096,52464,44279],[41247,42692,2876,1289,34285,20700,30124,30884],[29620,38499,22027,18143,31561,41154,13942,24618],[49771,6072,30207,40907,56314,50551,20347,18046],[2912,13230,5159,42352,35910,37561,55953,22677],[55077,25170,21105,47727,11371,27991,41055,15644],[328,9152,8285,29672,47951,49660,26277,43281],[8489,50051,43386,20563,42111,33613,22035,39649],[30889,54357,33559,26232,21842,18863,40968,13203],[8897,48078,23857,4585,5120,6314,17448,2524],[21678,33940,21629,21424,45803,33451,38717,5970],[26021,8751,47999,9636,36707,55465,8696,2759],[24799,35677,22027,28687,31119,8719,56866,21193],[29238,20498,21255,20459,50592,27822,6743,8397],[1253,1532,14306,854,45031,44902,47656,25480],[28307,54304,51331,16118,1627,55180,50226,13209],[53476,4033,52710,17206,16162,12474,57564,42196],[50441,52280,6319,6371,15523,25595,33443,51287],[12245,21622,10185,297,12474,42930,22099,25263],[32442,50217,26869,8640,23833,19567,3092,20527],[17463,15756,24740,34900,23610,38309,34462,40561],[5635,37803,8793,20246,18183,32025,43343,23518],[2167,45996,37400,6269,57340,23871,32324,1586],[21161,48230,18707,30932,40579,2981,55839,51298],[7819,48711,39688,36055,33499,57160,14281,30062],[8883,33287,3247,22182,5200,34243,54020,20479],[6020,24575,18535,21982,23254,17605,56435,4735],[31502,47736,37719,13235,52411,49059,14638,6404],[14599,29943,40245,25847,35414,6152,34384,27141],[43025,37619,33883,43396,8470,29706,2285,1325],[3014,35739,18593,46375,56291,14440,44638,36597],[630,51485,55461,37153,7434,47359,17844,40853],[45860,41368,7009,54389,34182,51150,55572,19846],[20030,45517,16267,23730,5714,20752,13127,32095],[45048,52750,29794,33869,51321,24118,5446,29972],[28612,41730,50539,18232,35239,32648,52642,53354],[8831,57494,8999,48014,40673,54089,35888,34838],[21424,20452,27760,3488,46070,12350,55705,38717],[38873,51050,45532,45791,26575,4442,49676,1394],[6732,36724,41758,7939,46897,14358,52734,5335],[9352,38666,46928,11589,2426,52246,36248,43334],[20246,39796,40704,35327,52802,10468,49748,48244],[54678,25779,39481,6321,3143,48256,38332,20604],[56069,39817,15872,8217,55685,6857,37842,5981],[29199,4545,17870,52180,8735,33903,41529,12017],[34787,18586,15323,26001,28990,18191,6092,4684],[31010,55100,30482,53021,46965,4622,32008,9400],[50223,43356,15290,1532,54800,46486,19606,8696],[53003,2648,2659,8797,59,53360,55815,26172],[15072,47869,56124,33862,56921,47122,32992,48360],[51330,15078,36201,6175,2802,48600,44011,26864],[4073,37569,40484,27820,56468,50611,57419,57058],[43264,37530,51432,38440,42577,51365,27391,39910],[6467,10762,10227,33102,47948,23319,49420,25453],[5026,1761,50580,24569,34020,29114,56725,43007],[21338,17428,23315,16144,25293,34445,37400,32729],[20638,28774,16555,52230,20595,47316,3405,26207],[43764,56069,57234,43986,39379,40842,35500,33884],[5101,39983,161,31305,44399,28098,17858,34258],[7122,3284,16468,40325,30931,12967,52738,23803],[55031,46264,5607,7965,31695,32733,22503,51561],[2876,47747,44528,28687,30884,1575,16714,24410],[24419,55978,42872,10701,21855,13294,21507,25113],[42232,9707,1672,18379,49249,34258,33092,868],[51545,2342,26399,30584,34795,2128,49129,11427],[52263,34462,23610,40561,51061,41771,55127,10747],[46327,10757,54690,45941,16874,8111,19699,40657],[21700,36521,23843,12080,38816,45807,33252,41999],[12442,26684,5893,17506,42251,30932,17674,1022],[26842,41122,18673,31404,21207,46657,31081,23514],[20402,15704,36187,30789,50951,21425,39992,30783],[20522,30426,12552,43373,15052,7746,4519,5717],[15213,2759,17805,19066,37382,51378,18167,46456],[4347,23151,26234,46486,41952,29963,18759,7335],[55066,17719,54724,7929,36433,8239,56609,31037],[1367,21946,22936,2512,8246,12021,47123,37703],[28006,45567,56401,4499,32930,29955,49515,48981],[6114,34122,33992,12130,13372,7461,16439,832],[20457,14258,9886,46553,12467,52926,12360,27765],[55763,43375,31660,15060,52490,10322,19064,21751],[16768,41255,1774,14403,52131,29727,22908,4421],[27452,33207,22950,51337,46894,28916,42411,47339],[3276,10844,11310,8193,52396,36788,24756,15540],[7816,27513,46346,31326,33651,27428,2616,46365],[41656,19573,53583,39741,38979,45520,36205,28288],[6746,4116,38667,50417,16734,41106,21614,14015],[931,3620,42232,50701,42950,180,47666,28392],[15372,46388,42879,41585,7032,10817,52083,12343],[32235,43691,126,54711,40898,42407,42047,22385],[9685,44579,39403,54393,13038,12579,51852,53139],[44462,33573,38569,28173,44571,14015,5491,2864],[3936,46241,51991,7444,3728,32592,29052,50770],[46667,44006,9540,2481,15670,8944,5540,14715],[15979,25132,12575,48056,2595,35856,35041,47740],[1400,44081,24726,43281,53573,36773,1717,48032],[11866,4078,41080,5570,11170,51486,44144,28615],[54118,19300,24979,7525,46648,31746,24762,8687],[34281,44936,14730,37880,28062,28076,47736,48727],[39176,13356,49925,50520,21447,12144,25833,4881],[34471,9983,47482,28004,10346,13042,56803,38732],[8334,19333,52400,13530,2126,30113,14596,31081],[28981,37050,23307,28395,40140,9913,41341,43373],[11992,13296,9006,40816,37482,4968,53966,44212],[31668,41962,16156,31826,26379,37595,8626,23678],[44807,15632,43684,33845,691,55846,3200,2526],[13042,38071,33237,404,30377,35798,21622,34471],[25216,35798,20031,29161,31,7665,9169,44106],[9764,24914,49129,6848,56336,30401,34526,31255],[47894,18072,23903,41232,37648,26728,38494,40706],[27428,28722,46365,5879,37568,55568,40664,38667],[9983,5685,6145,34764,41700,10346,19728,10997],[34863,32754,15439,48169,25229,37868,38774,8204],[56476,54286,42638,29097,15217,3951,8454,40502],[55466,52507,11269,23842,50082,53090,27271,6782],[3712,42253,48027,54780,20741,52987,2577,19751],[8851,12017,30751,47332,16568,26589,27445,39962],[43441,18107,1665,6147,25795,52115,53850,50417],[23212,42031,57422,16262,44580,6764,6692,22249],[18792,48244,9309,35613,8365,55551,34203,14015],[49963,16329,6476,30426,44156,53709,15052,5868],[5832,29597,47308,998,23824,49011,30952,31632],[55142,54828,46085,17986,38851,11871,8584,33496],[57564,20176,50408,5826,56722,3602,39131,24036],[1632,13646,25000,30229,56725,39118,15876,51853],[37302,48653,24296,389,31039,39403,45815,17695],[49914,44187,11310,26859,19444,18517,15189,6924],[26895,8854,4107,18915,5487,27079,53402,3090],[46410,36517,55441,34434,45669,34701,16767,51837],[57489,53500,22784,52472,40405,47843,42961,22809],[15372,4474,30183,43025,1325,37409,15459,4902],[1428,17132,2049,55216,16426,24866,54581,31502],[14538,25046,14982,27487,22841,7764,1413,34469],[14690,27029,26452,19407,22889,57393,20442,11342],[27595,56130,39893,21266,25906,23651,43773,6907],[25043,26859,57075,56775,9309,3475,20951,19611],[32043,25654,52870,38533,14885,35951,18832,14982],[6386,20126,25162,3993,24403,24660,6534,55857],[40595,22276,22664,32211,30134,53410,31051,14885],[36224,31502,38205,57075,55690,38807,48301,54350],[46953,39872,43355,28108,26935,30715,5790,4947],[35412,36824,50296,10099,10482,17292,1586,56497],[30656,33501,2492,6263,25410,20174,10460,24113],[11618,19816,28101,51286,27487,8451,35158,53090],[29582,39877,42273,25794,51837,50736,17310,20340],[14538,1535,4070,25238,30947,12323,26162,31158],[47936,25833,57251,33957,38691,24866,39872,48898],[34434,50168,36517,57023,46410,22726,41835,55478],[29619,12902,24256,33240,40671,39091,4339,20548],[8312,3700,288,42852,9495,38231,50179,56866],[42745,23974,21266,8309,4529,17464,34759,22463],[34303,7095,45048,33889,22913,38220,11503,55568],[25603,4772,7850,48908,3345,50336,12979,15598],[50585,54098,18506,30608,56905,39661,37355,5240],[19883,5574,5556,23720,2617,27597,12469,45572],[28970,29641,7683,41517,40344,55441,22556,22206],[19020,50644,15800,33539,35262,21307,16755,10499],[14675,56129,56509,36297,6074,25540,36104,41361],[27141,9193,25114,37969,8640,16795,18586,25990],[55531,38367,20923,51575,39578,48314,16801,54533],[41700,317,48643,8105,10851,52870,56923,25355],[13990,25893,2343,7194,19094,25397,41757,42968],[34290,4711,44351,39786,14675,17013,35909,6],[33281,6581,3350,37652,12437,40904,7816,3074],[51167,31190,48418,46941,29641,48301,52020,2613],[14885,14609,53909,48622,10187,37754,47715,25716],[24410,7021,52488,6151,34734,56145,16455,8831],[17556,43056,53650,38339,20296,20913,56185,52573],[21026,25236,11467,47308,5436,53500,10650,998],[42701,49702,33693,36945,33026,29803,6527,12535],[45628,10844,35401,42879,33474,8193,54800,15327],[56547,28841,45117,44177,28424,41700,57356,36760],[21644,12948,54315,27981,44149,23196,15007,55765],[45388,15420,5197,2560,5177,22679,36826,49073],[57393,48939,46753,50788,9102,43180,23172,56448],[31684,27622,4567,44984,54572,31730,19752,8892],[7389,51410,24813,27081,31211,22936,31213,7196],[47491,14263,37932,55630,16157,6717,25026,18695],[13882,48714,4409,547,16671,22892,49149,24353],[33557,2231,23050,10923,56073,29343,27653,37148],[9309,31712,5888,50151,18038,12350,54762,6527],[2584,37626,15745,55648,11182,34121,615,26857],[50520,20984,16081,21447,13356,17829,4881,1413],[16081,27608,28945,20643,2117,10751,43918,44461],[54251,41690,13284,34077,16169,51707,4589,47792],[33742,6166,18626,16439,34296,38855,3687,29698],[52099,53907,2648,6314,614,49641,5872,18789],[55100,9552,11138,4088,50669,48832,47951,30041],[40061,41356,11696,48903,51485,37595,21731,8601],[6880,45565,45915,43871,18597,47934,46816,15505],[28903,21582,13152,36979,25679,49098,24314,55551],[31691,4270,25568,28392,33559,53611,52876,33443],[47156,6608,25781,52688,44651,53915,19428,922],[27505,24635,21173,40997,52309,13167,39373,45798],[47465,25998,36323,11978,5459,47673,45117,8230],[52550,47934,41092,19111,11956,45687,57105,43432],[6593,50358,15972,31191,27904,29951,16311,9171],[14816,3921,38443,55465,24760,39029,2893,17241],[31177,35877,53987,20432,31441,31458,19606,19983],[3081,43087,14848,32505,36173,44420,32540,20748],[30172,11506,10870,46488,5544,30013,35463,33159],[52522,51694,48211,48388,48362,3419,36555,16707],[54336,19773,23271,28802,31561,27478,6630,51890],[40017,16628,42985,46600,48334,33725,54323,1634],[13147,29986,29938,20219,54652,10300,28991,5981],[4442,8204,25116,34356,19832,50143,40191,44245],[27857,27954,36780,57097,14606,43639,26583,48374],[55479,15702,33218,42932,46467,19204,9118,31137],[44130,16654,4872,18707,20431,35785,6269,32000],[55176,451,32351,4881,26456,55274,7320,22159],[32850,8195,13747,55158,32765,36507,9874,47792],[6238,22018,209,9548,15872,54414,28658,34628],[16081,28925,18081,13693,37354,44460,29036,35932],[49197,4282,10818,21266,21582,54910,34759,30257],[40821,12975,34434,19709,49852,16175,55238,29582],[19611,45416,4531,55441,32669,15800,55238,30386],[15492,47256,55802,18762,28950,33060,25635,38768],[8433,54240,9346,2404,55265,25905,52686,33762],[18461,37878,44878,41859,45679,2027,32356,43281],[17360,26864,39085,34946,24607,33159,32245,34242],[30350,6853,57257,42337,14310,40425,26012,10579],[11465,33358,17024,42227,52020,37874,1000,29685],[56401,25056,45915,6721,42955,17809,32930,48766],[53353,6852,52121,70,327,15304,7506,20775],[31813,31325,3857,18124,42411,46468,23561,40598],[25453,22824,56401,26253,29561,12144,34868,1400],[7731,11370,25415,23254,49336,29603,16081,56029],[46816,23128,34581,15074,31550,11269,47453,43441],[13054,56379,56098,47934,45679,41590,51938,33190],[6418,12184,27329,30048,21423,15756,8362,54657],[47218,22726,31692,53223,18233,51475,25851,17070],[54080,38680,41040,21244,40733,16460,4442,28805],[33501,14982,23238,9388,26053,21266,26479,55551],[57161,12413,37355,10098,8359,8599,44465,22911],[193,34733,34586,5604,36903,49641,12799,55441],[19531,2476,20242,3108,41511,22770,18686,51566],[12144,6634,9394,48251,1628,83,32927,4137],[14982,1704,33501,26479,857,45403,2728,37700],[56098,6634,12144,6247,16081,9061,43323,15305],[27784,3782,27431,36517,20872,10338,10775,12942],[20551,27141,30560,8640,19453,46179,7547,36071],[4137,6382,52768,26935,43355,43948,38768,46670],[12257,8202,40237,29428,39406,4587,28981,50254],[47124,34946,17360,40173,55466,9972,15260,33298],[13356,21447,39176,25833,50520,4881,50939,20984],[49676,5893,39189,31591,38368,13403,51271,56406],[11560,4518,27721,747,40137,32081,32011,49062],[10406,24021,53956,43860,7456,5315,23618,7773],[43883,16537,42022,45669,4137,7685,2896,12169],[53845,6091,27569,14115,46997,29743,34614,21338],[10534,6314,47286,1521,49835,35235,34434,34010],[41590,13054,12076,41256,45679,40969,20643,16081],[10063,53492,28182,46031,17591,42204,9659,22182],[14787,33188,19114,21307,13233,10767,50494,24635],[7275,55409,34099,52958,12196,45416,35010,38707],[2492,48244,55573,24320,10745,45915,24041,18792],[34394,288,30631,49249,13300,10817,46974,451],[40019,39588,16339,44465,52686,22911,6087,55116],[1542,20360,22526,4909,18938,8772,13768,28950],[27482,55238,24261,1532,26227,37142,7179,43356],[49431,11228,41680,52808,40191,2147,45220,22735],[30062,51049,29940,12144,29431,2027,18133,32944],[37016,16851,37434,54334,28785,26037,26468,45690],[19816,31253,18967,32407,958,48244,30371,45915],[6455,30401,37784,21938,25590,44548,55910,9764],[46138,22573,23329,31158,30631,44178,3171,28240],[55568,50417,11204,29832,43617,32657,46365,7247],[57406,46070,12413,6147,45936,47076,22723,26638],[38857,31695,45692,27395,47175,32235,35888,3970],[39877,20544,17471,34228,8763,6314,53907,49641],[17572,11432,12805,17070,52479,19741,1530,44682],[32040,23692,3361,33190,19066,19111,22977,20058],[20026,16329,18376,20855,15644,51715,48832,30426],[17360,39541,39085,19982,20920,50908,32245,23369],[9698,38426,6520,38112,12451,46392,28761,44185],[36478,1578,35690,35084,25795,41578,10399,27741],[55238,22855,9061,27608,35341,52582,57023,26906],[22356,44669,901,30719,56444,43249,37892,35294],[21988,35381,21843,37692,55763,35870,15060,28563],[40016,11465,33358,10537,54533,2980,53719,32819],[17836,27619,42169,38002,29685,9839,22911,35356],[45705,5872,53003,9998,14398,6314,56339,2648],[42623,27052,19080,30504,51984,12144,21266,3065],[55799,2403,50612,48264,17306,14982,7238,37007],[46919,46974,25056,23329,38768,12469,30631,7731],[43409,40025,2601,14730,3171,9794,13154,8947],[36780,5120,26434,6314,12091,35235,18210,55721],[13054,11580,16081,55216,9549,2049,4137,55765],[46596,9309,31901,7731,15981,16568,11866,392],[39385,13768,44461,55478,27622,53771,22911,44294],[8599,18399,6986,52766,10063,37652,29711,21080],[24012,12948,14197,25279,34531,12206,17545,28404],[7525,8616,7356,55149,57511,19735,34242,42407],[44679,55409,44078,1567,52411,3118,52582,42053],[20340,54334,52115,45510,45044,6147,29072,37434],[11944,14538,10923,21989,54289,18399,13631,4442],[43155,21307,44560,51974,51979,51136,24207,47622],[5910,40191,38705,43738,4442,10163,23347,18386],[31253,36519,36470,12437,38486,31914,20551,6960],[32531,28392,18428,16454,5207,37549,31561,26631],[6152,26205,44295,9998,8369,28365,14552,39192],[36797,26533,43216,32991,24268,35973,53742,26409],[38768,37892,26934,48566,53952,51049,6906,20533],[39956,35527,35865,50152,28038,18072,56709,18443],[46823,56138,38195,3409,15735,17126,6201,19905],[36089,28006,52444,44510,33993,23683,31682,27622],[25290,57403,25210,47625,3020,15683,6092,5202],[41081,32784,8330,47922,45101,33175,47953,48230],[11432,53223,54127,49412,22726,48301,5622,14738],[44911,10485,11371,51672,56387,41252,30783,38861],[39911,13969,44922,35682,53370,37075,35857,57554],[21473,37676,52959,8489,11853,48165,35438,4896],[35798,9096,44027,41955,38945,50296,31219,55499],[55531,10704,12685,18285,30393,43025,54350,27660],[57627,49975,24369,14704,47547,27111,1461,3501],[47737,8865,56005,104,53277,30087,29592,19883],[18461,50520,31858,6581,52115,44878,9357,16081],[33993,13368,23254,1023,29603,49281,52739,30104],[37977,44756,10750,45333,35174,47578,51027,46768],[83,25002,2601,32359,48403,10481,26467,54986],[9400,86,48536,39121,40929,33495,5939,2104],[46598,20150,31946,47391,52725,45521,10163,5973],[3340,25824,37289,4,22318,32924,9586,54883],[35571,37047,9522,54921,26675,51725,2804,33414],[27132,43478,43617,46941,51799,614,38982,24035],[41198,50834,47332,17576,5881,7430,12642,47644],[22515,44331,43355,5306,17045,47996,9736,45502],[36028,1931,9958,46651,49634,46680,17412,32011],[57591,55951,6166,30350,46007,13725,33826,13851],[182,11490,885,22841,9118,37355,9021,7474],[51757,1312,26336,44789,33886,31642,10973,3385],[25829,6114,46228,16439,33992,18524,49094,42054],[29493,37214,32983,50903,46820,23743,504,9572],[23610,23824,27843,50914,45510,32840,15503,42848],[1910,9278,1421,3086,33138,42058,34895,11108],[37449,1957,8444,11866,54852,1174,1827,30703],[29295,27546,42699,42054,751,30391,2663,9721],[15850,56660,19518,54178,11506,3284,55511,43438],[38680,30111,34609,19728,4442,32208,31243,15529],[40733,33746,8428,36913,42377,33802,28829,34583],[20029,57591,35856,12356,37355,37170,31253,55478],[50686,8830,29757,3501,25845,17013,12499,11673],[10346,52791,7303,51482,21524,10427,33413,13456],[2807,26034,35327,30371,14870,48165,53002,4075],[47218,7583,5682,18233,35079,25976,22726,53201],[29587,39169,54618,55568,1136,46365,14015,25818],[55317,20576,54350,56320,40645,29531,34733,27863],[18313,39830,6542,2492,48227,22909,39134,30737],[25285,47011,5790,13287,25833,11465,10644,37687],[45263,31793,35154,9698,19253,49218,24317,38521],[55368,56956,29761,45172,22622,1253,30775,24705],[48061,45669,37355,37874,25603,14264,12773,213],[25984,26308,27081,16045,31,12433,23804,20031],[54346,31255,52540,49697,45417,50653,47874,12102],[4327,19338,3785,53055,21799,20658,20363,21072],[22281,25637,48143,51838,51191,44461,23724,42227],[40016,52020,35555,28933,53719,42724,11465,29532],[10836,29097,49075,45545,174,52506,24410,13363],[7960,15203,43181,36045,52152,27441,2149,12895],[11269,31962,5092,11427,6708,39040,46070,33975],[36317,8504,36312,55499,40191,545,27721,48387],[13331,51457,50376,39180,51480,13,24,39563],[51653,38229,8518,32517,41526,40968,7550,8883],[14279,40904,24680,43625,20298,11260,3268,2170],[13768,3597,46917,48222,36196,15748,9061,38450],[48263,55899,22265,31355,1322,55478,29936,54117],[35075,9061,16081,7685,43719,25883,29141,45679],[53492,10063,45568,18597,56561,53850,18430,28862],[34764,30268,21244,9983,13165,48165,41064,10346],[48783,53019,42337,54514,56730,33060,12937,38546],[47491,25026,31502,4976,45923,7832,28571,44462],[15418,16091,3007,36911,9596,30428,52305,40792],[25795,49835,51209,25683,26980,40904,5604,5052],[35414,1451,15880,22612,55350,37223,54652,21544],[43691,53436,23453,11613,22499,32235,14980,31314],[39075,82,43405,31711,3024,25570,49341,8652],[26419,1756,971,13368,13054,29036,33993,40969],[19061,55568,34701,7247,46346,3167,26746,42411],[33680,38768,38797,31167,32979,32788,46596,22841],[14026,13403,5723,32301,51209,28990,20847,5769],[57166,14406,49011,37933,10173,25236,26342,53500],[7658,52102,44994,347,46225,53394,51152,20445],[57492,7351,10186,24108,14536,7069,35194,797],[35197,3825,19686,52184,40331,44189,28264,57063],[48724,31936,23593,51153,4576,30048,9958,39505],[22723,38751,4186,51365,36153,33957,1432,52168],[32615,27843,33975,41792,11371,57406,22433,17642],[37462,23269,24012,12115,26813,53694,38991,21406],[1628,1662,38912,40152,12401,14128,17670,55176],[56073,6462,51307,52409,13904,17002,52698,47300],[10879,50759,26943,31924,47894,9431,48297,37186],[27418,43617,11605,29832,865,38667,26078,40664],[32032,2052,12302,22269,55568,317,17034,40191],[18109,35783,42760,21798,33085,38699,20380,42994],[37143,37410,653,55044,30764,16738,47494,3535],[6931,42610,30503,19883,37595,19450,34971,43441],[21447,6869,10818,55176,51842,27096,10063,22941],[31413,30408,57223,41640,53452,38281,8201,20637],[55640,33383,48834,11490,45521,30709,16823,46557],[42047,51053,46940,47894,28154,6867,8030,34647],[35890,138,24655,39778,26708,21080,12685,5675],[28173,14330,29049,36876,8913,37465,56386,26630],[56605,6191,22877,25807,45791,56851,17492,38698],[39578,56368,10278,21186,27332,29867,39955,21670],[7465,53569,32040,22106,32898,24807,47451,38767],[910,11388,39838,41350,49641,25713,18893,18789],[20029,32602,10456,26048,43276,29343,15105,2485],[27041,14361,17336,14885,5924,47934,12169,48646],[12469,35837,18183,3140,10763,16741,10951,1400],[20297,23270,15166,10485,31451,39161,20076,41505],[7385,24119,15492,47976,50520,53946,6646,48719],[7731,18233,43948,13154,27418,2735,40457,37878],[35544,27852,14771,13022,14931,8058,4737,46560],[29510,31238,5310,33281,28125,8054,39961,27927],[34120,46940,43408,54342,10985,38022,30821,29576],[26387,42993,24001,31414,31895,20285,13867,7094],[26205,34971,19544,15328,7930,445,51734,22779],[4728,52115,30348,44446,619,3268,51209,33183],[30863,28365,36398,30214,20087,46598,2641,29542],[46336,297,45060,13701,38112,41893,22320,3972],[45190,35414,34384,19488,8428,12169,56989,34909],[45002,25194,52601,7806,7601,24074,21573,34996],[39406,29906,16550,11744,19048,22913,20847,51543],[46302,1530,37648,3295,2559,19701,47118,12889],[56,25423,17363,42764,56045,44480,29401,37039],[55478,57591,57161,37355,27608,35856,52766,17599],[14162,5103,50082,10398,22848,39562,6857,45039],[20567,9966,44079,20383,43058,35216,9671,41529],[46138,40103,56029,14225,37538,18731,5588,45723],[22841,17851,37355,35856,182,55238,52768,27434],[20847,47491,20604,16460,36765,13022,1067,53277],[55343,38793,39260,38595,34977,20169,56251,12039],[405,6562,4319,48255,20685,50615,42363,35870],[47980,6696,46022,52490,26693,15892,41697,56507],[55208,3878,23573,2644,24743,42851,8745,21403],[36436,53918,18971,6519,7009,6829,14197,38855],[50336,50216,39161,5044,5798,56927,22668,29951],[17024,17712,43325,20029,23581,330,35356,28403],[25415,26020,9104,48050,47275,19816,11186,19124],[50417,49396,55568,11578,38667,54334,447,7052],[12097,5158,9096,47106,50296,22320,2819,27705],[32729,974,17416,4382,22890,49078,2616,27107],[47712,31134,53785,38717,38513,10244,44302,9386],[57140,24853,48432,3985,7601,47783,48941,34976],[28264,44189,57063,55639,29763,36654,17990,32471],[40715,2233,35979,10253,34189,56345,43392,33746],[23610,10808,26037,51542,31660,14406,36040,2648],[4280,36610,6195,45048,29778,7042,51917,15837],[14279,43325,39351,37879,46235,20489,25703,45515],[18917,33475,35777,25102,57075,19050,32450,20297],[25038,38178,21334,9261,1139,46119,26906,14659],[45669,13519,40019,17599,50348,49852,38686,49806],[16367,47732,26409,52604,56698,11675,27282,37783],[27031,25027,27050,52452,33520,11618,21095,56887],[48278,39013,17963,14210,38890,38959,23093,52531],[51201,40318,44145,41095,40911,2631,16600,9748],[51926,37400,16144,53929,7545,16075,56227,50296],[44719,9748,23093,34720,46744,56199,36885,38959],[20745,42305,26063,23298,26796,37880,37087,30264],[25753,15647,40397,36329,28671,52728,20722,30737],[19034,1521,49983,56633,37595,27096,35885,31204],[30737,20730,9748,44719,23093,52531,51201,5197],[52406,2631,38337,45996,20662,10002,10296,12648],[38890,20730,23093,9748,39013,51636,39018,53798],[52929,8359,18252,44800,9748,39013,38959,44719],[52852,41250,31912,39734,16086,40563,10951,39395],[47300,44719,54857,2631,8851,2408,57001,56796]],"weights":{"51106":146,"20778":185,"51089":127,"40146":720,"31443":1096,"54837":244,"7131":360,"32732":380,"1800":525,"55920":1914,"37525":168,"8023":432,"44472":537,"38239":236,"22918":492,"48523":70,"27406":224,"38319":112,"50324":424,"53374":299,"11197":148,"50814":231,"36768":314,"38149":245,"50278":406,"2503":735,"7560":98,"53836":388,"18189":305,"11825":497,"52131":400,"45451":1087,"21105":400,"1878":390,"21916":245,"12189":222,"13758":743,"50531":330,"12907":314,"30319":244,"16176":179,"14900":467,"54006":84,"25":109,"27453":267,"827":166,"38500":376,"56841":81,"27320":236,"53080":177,"9563":365,"13149":262,"57528":187,"38721":808,"18536":1050,"8301":314,"56530":383,"23666":729,"15189":1587,"39517":255,"30532":173,"50824":388,"8397":331,"11982":272,"28496":229,"48888":363,"25755":573,"4702":115,"37120":263,"38372":203,"48892":251,"49450":326,"49068":67,"52501":113,"33785":89,"1052":240,"25249":394,"43664":319,"12468":76,"47188":292,"28981":505,"34871":395,"18648":408,"19451":147,"29346":784,"30281":731,"51306":479,"46636":353,"23990":193,"6712":239,"20092":252,"29822":89,"9474":437,"12579":1039,"14914":136,"3322":1351,"40455":247,"28360":405,"54986":796,"51227":318,"13564":426,"15519":448,"21024":324,"37955":109,"41068":917,"23053":378,"18159":116,"32978":274,"12596":689,"51485":731,"26562":133,"25986":278,"45157":441,"34186":433,"7251":319,"32531":464,"35517":486,"160":382,"4704":212,"3362":546,"1672":492,"57421":766,"16025":437,"56314":458,"29438":376,"21507":426,"21544":227,"33806":294,"41135":209,"56916":281,"52095":309,"10985":702,"13966":438,"49010":290,"11795":453,"38868":190,"40087":164,"16536":402,"46940":939,"53161":70,"19465":97,"46540":264,"15408":272,"37649":83,"17565":42,"56767":267,"50592":134,"1602":188,"21255":101,"20459":111,"8205":334,"20498":139,"29238":287,"41761":213,"103":180,"38697":90,"41769":91,"7762":530,"14429":373,"31349":191,"40829":58,"4870":65,"7430":476,"28553":401,"15626":260,"35021":855,"25038":491,"52500":175,"45268":222,"41236":326,"55991":583,"40632":364,"7865":459,"2909":264,"8193":246,"35682":460,"45667":293,"42303":547,"42879":278,"15327":364,"10185":231,"23978":254,"26894":116,"18580":193,"18966":189,"14710":158,"28534":83,"22812":149,"56672":61,"2978":324,"51522":325,"7266":525,"45131":288,"46515":98,"14591":359,"6560":73,"24804":233,"17387":201,"17200":620,"27569":182,"37520":349,"35628":66,"1774":212,"18352":81,"35857":64,"37075":322,"15896":86,"17820":124,"12063":199,"8070":365,"52619":186,"36058":368,"41697":1626,"34340":180,"45446":476,"5737":163,"26420":290,"6230":116,"31257":309,"54846":224,"26914":394,"28394":534,"40078":615,"6290":127,"11701":66,"38229":481,"29916":197,"29727":966,"43715":633,"37636":375,"748":786,"12600":738,"18777":412,"32411":753,"39265":273,"35812":208,"37223":262,"21385":82,"34447":252,"7698":1326,"47859":512,"13127":319,"8749":602,"35281":177,"5971":58,"21076":146,"15315":183,"14267":351,"20102":206,"24651":532,"30426":754,"56379":571,"12093":626,"27329":757,"54916":121,"18379":116,"6382":289,"15247":1259,"30705":66,"37627":90,"26273":176,"57063":221,"28264":695,"18092":242,"32471":682,"44189":57,"55639":60,"40643":1949,"12517":361,"4014":844,"20625":770,"39450":178,"18038":489,"5210":195,"10365":718,"22282":217,"34417":89,"20756":236,"55449":111,"51967":238,"29536":339,"34572":310,"51986":139,"55418":445,"53117":283,"50439":223,"24551":623,"24553":213,"50385":182,"55157":467,"16798":301,"30021":349,"15208":222,"10606":190,"494":235,"44634":237,"36315":535,"39009":145,"23626":1126,"8620":179,"50060":278,"8863":264,"8922":366,"1795":225,"26467":233,"13956":311,"12753":210,"35443":150,"30812":197,"12705":563,"12902":143,"55121":390,"37653":293,"19388":247,"32551":292,"41070":355,"52656":241,"3859":277,"19704":263,"16091":192,"35809":240,"51582":158,"17732":235,"40036":353,"3403":158,"16786":191,"5299":594,"47486":273,"51619":1703,"37382":841,"19942":200,"3433":529,"52529":254,"18910":624,"32929":198,"14948":597,"4967":337,"16939":224,"33427":391,"10683":230,"7292":362,"51682":318,"29996":298,"28859":97,"13154":744,"2407":140,"8777":439,"3661":172,"51961":265,"8666":315,"57311":283,"34432":282,"6985":95,"38708":319,"29813":65,"2398":343,"52962":330,"26980":563,"17126":351,"28013":421,"39280":368,"9588":293,"6134":82,"12091":519,"19363":154,"48133":418,"12006":100,"51495":536,"5584":290,"31377":178,"17907":133,"46693":61,"17032":145,"8522":253,"42383":145,"16499":308,"57204":547,"46817":314,"28802":476,"27460":199,"33195":204,"34285":1355,"47694":240,"16628":279,"32473":449,"38631":220,"41129":89,"9643":79,"6924":153,"9197":106,"32887":158,"38907":947,"53215":84,"30024":144,"48714":1191,"45611":158,"49180":303,"56604":312,"6685":107,"42943":213,"32936":213,"21590":455,"2774":265,"55612":266,"39351":1223,"39962":170,"37171":351,"45626":340,"20122":446,"54362":368,"10875":488,"51457":521,"2916":1024,"50373":174,"37064":255,"3697":316,"53075":362,"52083":425,"43957":282,"15746":244,"28102":161,"36105":321,"11474":859,"29045":121,"39513":261,"38332":512,"18288":90,"18805":183,"28346":330,"10981":50,"50290":153,"21397":139,"21558":286,"19836":207,"16388":608,"34468":153,"37734":178,"22601":204,"21195":79,"45996":285,"1196":227,"3973":91,"29542":170,"46598":495,"7816":308,"36398":129,"3855":218,"35163":45,"32989":161,"53924":378,"13480":187,"18605":92,"51697":105,"14936":126,"11289":237,"47550":233,"34411":172,"4875":462,"5681":352,"18036":86,"17366":164,"6906":314,"33086":60,"40196":249,"12805":372,"1000":723,"11787":251,"2124":271,"29592":74,"5947":425,"10883":242,"30989":118,"43120":234,"26738":350,"1532":550,"40125":270,"33502":55,"48709":129,"39878":366,"19051":130,"18702":243,"28177":844,"32569":216,"26298":284,"13796":559,"31910":378,"32840":450,"20749":397,"36924":312,"18741":320,"28374":767,"39388":672,"22338":100,"9966":411,"47664":122,"49399":423,"12632":60,"4699":76,"14918":145,"23784":83,"23563":538,"1338":309,"29054":477,"26655":1473,"40130":757,"18980":740,"52101":369,"19504":143,"9232":749,"5333":379,"28123":674,"29825":155,"46534":317,"49009":328,"23833":204,"33725":287,"43489":136,"4107":166,"10351":355,"33362":331,"36821":390,"3064":150,"41889":147,"3170":66,"34819":403,"37605":317,"16970":235,"52459":139,"11794":372,"46068":193,"15750":185,"30666":342,"52397":142,"1039":136,"52401":111,"57020":264,"43296":375,"13475":394,"22244":292,"8964":207,"13770":118,"15960":678,"7929":790,"41722":236,"43681":539,"4134":255,"45414":333,"15178":280,"17871":214,"37238":91,"47300":290,"1542":304,"15372":418,"39468":268,"4591":109,"6937":359,"4474":92,"40191":808,"14062":370,"9169":539,"38426":451,"23230":460,"19831":555,"1376":44,"56516":337,"48741":194,"15146":58,"14008":200,"9913":611,"42779":340,"14816":420,"3756":240,"53581":741,"39348":185,"37500":223,"47999":671,"10433":313,"11298":62,"33133":211,"21460":425,"13624":84,"11835":712,"42847":286,"29870":222,"39710":249,"10704":246,"41234":378,"37746":66,"28665":39,"1915":100,"55294":639,"14285":176,"53551":252,"55122":320,"56731":64,"48887":606,"16250":341,"35771":664,"33340":889,"46303":117,"19606":491,"42460":309,"19774":113,"34433":170,"13608":392,"9386":330,"12785":431,"42674":452,"25460":228,"6070":845,"20953":673,"55745":109,"51480":274,"44452":302,"4805":719,"7611":139,"29048":136,"33370":292,"44795":144,"26693":377,"860":556,"28753":355,"16918":533,"10039":524,"41784":533,"15552":456,"16708":850,"8711":296,"27216":152,"23861":332,"38903":323,"33850":692,"51708":259,"50654":210,"41758":196,"24819":1047,"13781":462,"44411":102,"31966":147,"9439":137,"3333":263,"55141":406,"49607":186,"3529":378,"28051":142,"5047":613,"53114":169,"12510":405,"49638":312,"15752":195,"23500":289,"4305":466,"40977":707,"16604":62,"37949":442,"47976":379,"8586":413,"50380":933,"27468":1686,"8239":468,"34863":963,"30679":294,"47330":254,"48011":378,"34445":685,"3405":348,"42835":438,"37046":446,"31033":171,"12763":245,"19169":140,"53186":279,"47746":276,"16996":278,"24199":300,"105":615,"31660":630,"37083":308,"30191":592,"34865":430,"41551":124,"26167":105,"13850":256,"15297":354,"46241":198,"21285":158,"40999":419,"32592":174,"7444":838,"41337":38,"11004":165,"2529":511,"13853":120,"51110":84,"39081":249,"15887":101,"50844":92,"31325":542,"14436":118,"48581":196,"18759":159,"45803":527,"6064":216,"19217":63,"41371":35,"26119":230,"23368":1359,"54858":677,"12236":640,"5872":467,"22545":274,"26557":733,"40895":676,"49125":84,"38217":191,"5847":414,"49196":149,"55821":385,"52084":120,"5751":212,"36604":41,"40480":143,"19814":234,"54219":200,"34511":122,"40890":145,"39995":333,"46754":364,"11619":49,"55334":74,"50855":94,"18254":233,"42481":179,"43320":173,"52889":480,"10273":424,"43173":147,"20937":200,"23274":118,"846":130,"20690":340,"32281":221,"5886":80,"5569":269,"3555":556,"6151":755,"48906":254,"55215":140,"36433":173,"21079":236,"29548":284,"57454":150,"54767":326,"4302":268,"30931":548,"43092":134,"33109":66,"4567":206,"43334":614,"49702":658,"38663":630,"31721":142,"34453":425,"18649":163,"6716":477,"39101":344,"31680":215,"14306":296,"55814":251,"18503":247,"1131":528,"44274":306,"37778":138,"26430":149,"38049":268,"7746":263,"48881":380,"15505":411,"35544":1031,"20026":311,"22269":578,"8035":155,"34735":173,"1106":112,"9458":267,"3893":215,"13153":86,"24419":419,"54084":369,"22723":407,"55764":174,"38717":879,"30528":103,"22311":188,"39753":50,"17455":189,"45111":431,"43000":312,"5755":301,"9740":144,"52338":307,"33692":107,"54946":263,"31522":550,"4643":398,"35718":247,"53775":392,"6835":109,"15812":275,"56069":797,"742":1266,"34670":492,"56241":421,"22612":720,"32958":172,"33410":140,"49923":287,"16646":149,"33094":145,"52298":275,"38292":196,"8246":122,"29886":220,"47169":319,"33513":296,"44794":243,"22415":593,"13560":369,"28068":405,"36041":573,"53391":271,"3475":188,"40243":333,"40533":988,"9338":314,"55325":293,"34628":464,"20551":611,"50191":560,"12436":220,"31991":153,"56986":750,"25341":64,"19362":426,"46244":395,"36100":128,"2981":543,"28904":123,"34800":16,"51636":946,"46270":276,"18978":1055,"22182":681,"46698":179,"56843":150,"6801":66,"38037":329,"9340":250,"55466":836,"15246":181,"34936":314,"52667":106,"3837":474,"7295":116,"34278":201,"5625":117,"13621":78,"39865":164,"25946":255,"37085":121,"16495":336,"27828":177,"18143":717,"45602":81,"32870":221,"47879":191,"28519":80,"16822":102,"40633":387,"45594":219,"53499":235,"54404":244,"54694":292,"42985":302,"18927":193,"21555":239,"34873":225,"27044":597,"39940":410,"35660":473,"11853":492,"41457":277,"51701":381,"14616":550,"22975":144,"386":91,"52939":93,"37523":61,"53468":389,"55126":309,"18616":92,"56410":148,"52764":408,"57329":176,"13013":319,"30775":103,"20789":110,"52316":102,"25310":74,"27744":139,"21553":113,"23327":128,"35864":900,"28313":361,"36987":577,"7583":199,"26370":281,"41712":378,"17844":655,"12597":366,"40581":180,"47270":128,"43719":325,"27112":162,"3276":699,"41021":48,"37732":342,"27208":326,"21772":421,"31379":135,"19869":97,"43614":128,"30913":75,"55491":326,"4293":360,"2952":822,"16201":76,"55165":235,"1560":322,"10053":213,"49063":159,"8337":474,"306":48,"29685":359,"8055":213,"4762":357,"15356":227,"56864":49,"31525":54,"15946":264,"24046":46,"37617":316,"49973":217,"6582":51,"10936":28,"4931":329,"42435":315,"1285":85,"14666":364,"26734":156,"13166":828,"34324":372,"50228":172,"22786":198,"15052":605,"12465":355,"27442":235,"11993":152,"25113":415,"24550":339,"47143":614,"36742":140,"54990":503,"34575":80,"44270":381,"46190":98,"52217":585,"51715":330,"53987":276,"30405":187,"16329":443,"49963":472,"42067":394,"4372":434,"47736":116,"28064":386,"23565":229,"38159":282,"2607":176,"4148":140,"55350":253,"43158":260,"21371":101,"55721":506,"49097":508,"45195":597,"12235":443,"15179":372,"51734":121,"33474":353,"35401":316,"23085":200,"54800":265,"20658":236,"4186":495,"10844":239,"45628":327,"6279":189,"2356":661,"13719":244,"51608":89,"2912":423,"48455":229,"35755":369,"695":254,"2648":535,"40573":665,"44545":348,"3685":116,"41260":173,"32796":212,"40631":219,"40025":507,"36796":426,"25218":383,"6605":154,"54161":234,"26515":103,"8696":545,"49337":214,"43913":680,"16563":492,"23261":215,"32800":148,"6171":270,"51104":292,"53384":298,"17194":189,"52301":468,"36565":164,"50168":1295,"47676":782,"53696":355,"37153":230,"32321":755,"3369":108,"1067":404,"2126":1131,"51416":431,"41080":387,"10851":386,"16262":388,"42951":152,"43880":293,"53135":61,"51778":289,"43302":175,"25801":325,"44528":700,"38384":159,"7100":184,"54876":30,"3874":282,"36035":323,"29546":228,"25290":463,"13325":347,"14195":92,"3354":352,"17116":292,"39136":387,"17795":139,"56725":869,"57269":59,"14294":427,"19715":399,"31561":716,"6857":1594,"21994":779,"17428":703,"11285":459,"13879":105,"3644":921,"38464":235,"28130":348,"47395":158,"10438":72,"52487":147,"54652":206,"46947":418,"31661":136,"26895":207,"27378":212,"45629":244,"41602":292,"25830":257,"53962":478,"6508":82,"8589":189,"854":187,"56026":326,"45691":168,"12899":278,"33577":179,"49038":186,"18517":401,"22937":586,"50216":1213,"57513":353,"18636":251,"57630":268,"27811":217,"11653":217,"13287":269,"28232":162,"33321":170,"17484":143,"52725":265,"33219":162,"45994":243,"43373":196,"33659":184,"18684":242,"32676":711,"46763":535,"30800":334,"46102":101,"703":280,"35808":102,"19330":103,"5316":171,"47589":97,"18764":185,"57494":220,"15485":63,"40990":68,"14272":224,"41247":453,"56269":210,"34765":235,"6490":95,"27071":1096,"27712":341,"55681":204,"51426":375,"12197":469,"46001":179,"47961":134,"8762":437,"7193":221,"6374":235,"33159":802,"2663":494,"42699":1500,"51917":346,"37652":721,"56600":626,"27585":242,"29606":575,"33968":119,"27921":227,"18906":346,"41959":313,"42859":250,"21493":488,"42872":580,"2716":528,"47266":460,"47591":179,"56234":156,"46027":1422,"7581":64,"11776":300,"4341":353,"24188":141,"6274":493,"6435":150,"24589":607,"47164":274,"38161":154,"54588":62,"44894":279,"40799":129,"34661":319,"49512":79,"5450":49,"33643":240,"57006":174,"25488":177,"9049":76,"55100":357,"21762":329,"15075":185,"43948":576,"35724":356,"46832":579,"23478":129,"35514":1058,"27386":319,"49860":373,"52230":294,"36943":521,"4402":82,"11155":161,"50428":194,"22102":369,"45825":791,"13799":423,"392":386,"25321":739,"55275":407,"42483":129,"30104":194,"7558":152,"44230":317,"48077":212,"31925":82,"25180":548,"46110":65,"34434":1120,"48251":184,"37355":686,"43918":711,"14606":1249,"33680":715,"11931":971,"17596":335,"8454":813,"47532":214,"45903":145,"17463":161,"16313":317,"48187":190,"12829":222,"34462":806,"37381":568,"4262":434,"30536":454,"34030":349,"33650":479,"3860":212,"10712":307,"38112":466,"29827":520,"56803":629,"3691":761,"40619":300,"39118":1057,"14000":242,"12433":856,"52705":483,"12432":245,"17882":154,"4695":136,"36153":566,"5370":196,"12897":583,"21763":78,"53157":341,"50950":146,"14763":153,"39310":336,"1630":289,"44294":333,"22281":228,"26987":312,"28945":374,"42227":652,"46325":1398,"12281":596,"26012":633,"39075":355,"46852":311,"9416":522,"51121":277,"53689":199,"47325":516,"4394":134,"26540":126,"22351":172,"44208":128,"16657":188,"47829":180,"18208":189,"33536":769,"30117":177,"16084":394,"2997":152,"51592":984,"24174":289,"30255":469,"55985":253,"52596":636,"37050":792,"1824":132,"10220":376,"40975":246,"19444":408,"30076":745,"2269":139,"35424":266,"21423":323,"26737":253,"23634":92,"50183":221,"32364":255,"16656":158,"55953":531,"42092":446,"5676":256,"46623":472,"55238":563,"13193":236,"29585":147,"49681":407,"25368":81,"14778":198,"13251":169,"28074":119,"17586":179,"50770":203,"20565":200,"23125":578,"11621":378,"11654":67,"51081":380,"42612":247,"28568":337,"9469":77,"51903":52,"161":790,"28098":277,"2697":199,"54921":65,"16651":259,"2416":251,"26675":183,"50370":317,"38114":251,"13489":67,"23637":643,"35477":139,"36248":322,"52411":451,"25308":87,"43560":234,"41706":177,"56876":345,"15884":749,"16629":159,"36374":401,"42270":399,"20643":195,"24524":187,"54960":270,"57173":340,"18455":253,"39260":168,"45148":183,"27557":91,"13031":194,"38762":85,"5905":165,"16147":124,"39925":183,"2041":52,"12220":66,"32205":165,"43920":349,"37458":121,"5106":200,"18583":68,"34488":457,"52444":393,"20028":154,"35594":348,"1035":163,"686":186,"40561":1160,"46103":117,"50717":198,"41182":795,"31713":230,"50983":59,"42282":246,"17902":64,"34810":358,"11871":248,"44386":164,"32016":274,"6228":183,"11349":190,"7286":369,"43192":497,"17791":266,"23302":274,"10118":138,"19883":460,"29164":156,"44750":912,"52115":945,"2617":169,"6941":160,"15630":104,"28624":183,"29375":162,"7335":288,"21801":344,"40369":91,"24017":394,"32179":570,"56532":389,"8125":77,"328":335,"10762":303,"12427":616,"40723":213,"14775":253,"33149":227,"49790":162,"7026":157,"26262":224,"31802":201,"3813":117,"37452":198,"10481":952,"11380":489,"43959":317,"28921":123,"22234":73,"47711":419,"7521":307,"38564":357,"48869":422,"38092":700,"2926":124,"2028":631,"2413":117,"29044":226,"28759":95,"6527":443,"37221":375,"3301":180,"6091":983,"28751":1262,"45970":271,"53845":218,"20507":395,"33092":417,"17255":120,"35879":146,"12372":83,"28023":1274,"36859":641,"3420":348,"19016":198,"18372":314,"28392":659,"22027":201,"47184":513,"17719":357,"56682":581,"8364":243,"176":364,"15059":198,"30299":524,"26530":143,"6948":214,"24584":249,"19565":166,"48592":112,"28657":172,"25462":94,"773":347,"5772":2066,"4442":1113,"57489":472,"56277":100,"26583":518,"31130":132,"54850":299,"56616":192,"55820":152,"48783":162,"20340":658,"2388":215,"14583":185,"34586":300,"41574":686,"30794":763,"18494":343,"52896":57,"25417":272,"37611":116,"48845":96,"46613":374,"14245":158,"875":87,"27853":129,"27959":146,"11232":183,"25924":80,"54470":155,"21515":53,"30353":86,"5619":53,"20376":61,"380":56,"27523":175,"22534":572,"39305":382,"32105":164,"28918":163,"2231":313,"48153":241,"14911":90,"3520":83,"35489":355,"31362":201,"20676":333,"10957":66,"30579":598,"46138":460,"56029":141,"6721":1396,"11170":382,"28615":376,"27277":1687,"25083":476,"56861":565,"52959":558,"45538":346,"5355":191,"26227":473,"3124":504,"39129":529,"4604":341,"35231":222,"2725":327,"43557":206,"11375":342,"34199":167,"37371":207,"7740":94,"4801":595,"31750":95,"806":157,"41673":202,"6615":533,"5276":359,"42629":224,"55302":105,"22949":241,"27909":79,"38156":190,"45683":419,"41525":60,"37951":537,"29817":87,"44901":414,"24903":361,"25994":236,"53783":609,"17785":273,"44603":167,"3742":218,"1503":87,"52805":374,"51946":46,"298":114,"2254":119,"181":239,"53433":577,"29053":334,"15360":81,"25448":496,"45234":414,"41812":588,"7961":153,"38088":195,"36841":292,"2859":365,"38033":140,"26485":351,"46555":28,"38110":341,"54947":62,"44841":212,"5487":335,"50551":440,"52763":66,"48893":168,"42327":134,"2047":112,"23908":255,"48100":269,"40724":230,"6337":377,"23329":357,"45669":874,"10726":345,"25415":636,"56775":234,"34485":140,"24726":343,"55529":130,"6059":251,"33518":93,"23952":157,"10194":456,"6328":241,"30335":136,"7305":160,"47378":124,"24918":97,"49048":71,"40377":133,"44384":1322,"34060":189,"49966":551,"5877":430,"56246":478,"11583":357,"1406":390,"23345":159,"19156":87,"17950":185,"43779":439,"23911":219,"37583":239,"31381":73,"55289":339,"22141":328,"20030":1090,"23554":136,"25480":325,"31305":533,"42602":146,"36332":443,"5101":311,"34258":216,"10336":186,"29834":425,"30669":135,"57616":371,"18705":430,"14339":324,"5636":254,"16103":313,"3583":290,"33884":846,"33599":373,"14627":156,"43142":169,"871":114,"25385":105,"44009":76,"38358":157,"9759":163,"14692":383,"23076":163,"24101":227,"23022":109,"17583":310,"20336":610,"15729":95,"26522":479,"27365":87,"5520":48,"22129":74,"4587":236,"11989":66,"1274":87,"26300":118,"56098":601,"56327":120,"13231":170,"47934":693,"9394":560,"14388":186,"33879":236,"44958":292,"50241":357,"5435":353,"1076":299,"38459":144,"44060":269,"20064":89,"54304":1166,"8770":132,"28585":172,"34699":607,"9901":105,"15262":333,"51623":124,"20875":60,"3019":104,"42256":332,"886":219,"50359":159,"57022":189,"32831":118,"5383":333,"1259":285,"4078":540,"53647":289,"10770":283,"51762":230,"43611":682,"40669":236,"6913":181,"40246":222,"26999":220,"24537":193,"35930":149,"34140":341,"35837":239,"39554":428,"1325":949,"15149":278,"22414":442,"52792":97,"11104":87,"50916":368,"16040":95,"23594":252,"37904":247,"5044":375,"43456":144,"17263":414,"47192":304,"56218":127,"26310":205,"38664":264,"41483":27,"29298":48,"28287":63,"44867":182,"32680":213,"48968":126,"19723":274,"19730":652,"27443":212,"12466":83,"6237":74,"16961":449,"29828":461,"43973":587,"9764":471,"49129":1111,"8236":437,"34895":506,"2170":367,"17608":319,"490":542,"28658":651,"9907":295,"6554":508,"36002":261,"30631":424,"15629":406,"33102":428,"48046":122,"31158":371,"1016":323,"39267":617,"6350":108,"47630":106,"55606":97,"18969":244,"38362":160,"55517":64,"8546":272,"41252":230,"9606":181,"12301":241,"25134":203,"86":274,"57432":447,"30013":399,"2309":114,"40199":209,"5032":542,"27592":117,"1324":187,"33683":126,"2559":352,"1121":186,"738":214,"36906":186,"38680":591,"43738":279,"30268":525,"36765":188,"16094":617,"45679":810,"2006":240,"20247":424,"38136":276,"25817":191,"8954":462,"33660":273,"46080":79,"9506":427,"6980":220,"40651":236,"14618":124,"24882":588,"39578":372,"13661":308,"13125":197,"20965":251,"25512":221,"25231":347,"26512":213,"33775":805,"24279":315,"13727":296,"41955":527,"10691":156,"23112":287,"42195":411,"8953":657,"45722":438,"33403":601,"23362":168,"57065":558,"55403":173,"25075":147,"38204":62,"8343":215,"10746":398,"16828":159,"35216":329,"1367":620,"21946":251,"17628":667,"10562":159,"21605":329,"12422":281,"19368":80,"19274":502,"44011":497,"9356":248,"14276":87,"11824":85,"32337":252,"12180":270,"42551":138,"3737":350,"42106":391,"15550":153,"16710":134,"14485":233,"42680":256,"54689":288,"36037":113,"48493":146,"528":255,"37107":82,"42232":557,"4608":515,"48352":1036,"844":385,"9261":390,"18673":575,"21334":361,"56474":759,"8198":693,"10219":97,"46259":347,"47480":360,"21274":841,"19516":111,"56158":461,"23712":88,"7341":82,"45104":104,"54995":73,"7704":304,"1245":235,"7550":230,"12959":236,"31458":501,"27109":232,"4490":84,"55890":205,"53141":345,"28344":624,"40926":846,"5920":92,"51017":275,"45163":273,"47180":322,"18155":139,"19825":224,"25586":182,"6890":126,"27358":258,"17230":1001,"3934":250,"50647":666,"26618":622,"13022":401,"31167":235,"17986":847,"52738":565,"4103":519,"53297":536,"23286":174,"34296":288,"45082":332,"29723":742,"14039":216,"30425":1213,"3835":183,"35095":1127,"44605":222,"53441":151,"17571":65,"2212":125,"12807":140,"8207":254,"18360":299,"29437":331,"21091":417,"51317":430,"50614":485,"55002":255,"10783":335,"54754":213,"52483":103,"20291":285,"14596":333,"42790":183,"48486":244,"7949":209,"20925":605,"45908":270,"30887":85,"12040":250,"56303":108,"55727":264,"3604":207,"16699":194,"53921":182,"5859":40,"10955":317,"56940":121,"54861":232,"45869":110,"35285":88,"45759":91,"21029":169,"55978":319,"9030":233,"56002":342,"3108":856,"55784":82,"26796":486,"46744":293,"4623":158,"6872":271,"5432":317,"19408":461,"37909":260,"46101":293,"51061":421,"248":151,"45052":570,"33535":485,"18210":443,"15781":478,"36650":193,"10418":677,"51858":193,"28150":255,"50140":157,"41568":295,"26176":447,"39562":798,"55149":518,"45039":357,"56692":355,"44061":546,"10398":466,"48099":374,"50725":213,"18184":143,"49834":367,"43256":160,"39677":610,"17054":146,"1451":157,"10927":128,"30483":119,"52860":230,"49149":219,"44513":243,"11500":177,"37196":767,"4622":1125,"3120":246,"57234":1134,"12569":341,"1596":354,"19270":80,"56872":501,"14094":328,"32590":297,"18262":140,"11990":108,"858":127,"8260":526,"19751":776,"46988":202,"47857":328,"24914":1629,"50615":204,"26779":187,"21980":184,"25092":298,"30348":690,"48595":345,"8883":452,"20696":371,"37530":424,"12606":442,"30624":98,"5793":78,"12424":201,"28653":165,"9968":509,"24605":198,"40288":357,"53794":311,"14479":97,"47088":160,"10071":99,"47512":209,"48249":100,"48134":115,"25799":241,"54536":357,"1164":162,"50605":43,"56143":985,"11153":357,"16757":353,"2626":312,"16553":235,"41423":136,"23984":275,"22737":104,"53683":124,"44510":464,"1023":348,"39616":345,"33507":305,"6446":356,"53678":124,"40949":97,"830":356,"15103":356,"47656":236,"50223":255,"18664":193,"5901":236,"21266":977,"1430":251,"52726":314,"18311":442,"45129":70,"10722":241,"20707":194,"41029":641,"35182":260,"30736":274,"45427":288,"30203":370,"6114":688,"34182":784,"20167":754,"7564":187,"32784":635,"8892":632,"26241":446,"28004":299,"25672":169,"15819":283,"19660":122,"32316":310,"40780":404,"22967":72,"51962":330,"52525":179,"29761":303,"42918":235,"41212":215,"54474":459,"12267":336,"9100":120,"38604":320,"45103":161,"21169":349,"10293":232,"534":193,"50114":654,"18953":294,"3850":136,"47181":55,"52815":92,"54517":82,"18399":540,"1282":215,"31718":95,"51064":234,"26233":531,"15416":129,"52956":102,"34597":713,"14823":112,"52492":94,"50158":226,"32539":308,"17884":396,"46465":321,"31649":279,"8263":493,"19827":282,"19382":214,"18555":466,"93":300,"23938":171,"1831":220,"42638":273,"31665":50,"24821":227,"42265":174,"5948":59,"38335":115,"45861":112,"35239":326,"20489":136,"56047":92,"39440":392,"25235":1176,"50263":249,"13027":403,"8580":330,"14054":335,"46447":1027,"39951":461,"24372":366,"2368":306,"7939":420,"20868":187,"9773":314,"46894":292,"8656":513,"52540":751,"35166":518,"27650":585,"30115":320,"24196":599,"37893":432,"46897":265,"14358":299,"35641":185,"5726":1287,"37568":785,"55337":207,"19627":279,"25714":223,"22915":185,"43943":604,"6410":218,"24364":352,"8782":126,"656":150,"31351":56,"10206":596,"30113":528,"13121":141,"3011":33,"7728":85,"34609":609,"43349":149,"43451":199,"33887":117,"8640":504,"4421":388,"3527":159,"16745":135,"55342":453,"48413":234,"10350":131,"46301":178,"40386":337,"25130":493,"55119":650,"4143":661,"10836":482,"18164":448,"40791":141,"154":340,"24490":1329,"42414":161,"34384":1303,"17204":321,"55705":1197,"52506":202,"24892":103,"33443":220,"49066":329,"42545":106,"29626":331,"13691":181,"49315":96,"1349":130,"40777":139,"37707":88,"5805":306,"57522":56,"33394":75,"3770":551,"22505":573,"19276":567,"29452":444,"11386":379,"53180":471,"16093":923,"35807":147,"8773":638,"45388":422,"41170":442,"54937":97,"20444":406,"13245":277,"32031":293,"57312":192,"50921":141,"50137":267,"10520":113,"51362":407,"52549":75,"52486":115,"50887":226,"22136":434,"16061":89,"47073":545,"39123":208,"48662":168,"28926":86,"21855":170,"39624":152,"35414":373,"26081":156,"49259":113,"9835":290,"53035":443,"53166":278,"3214":106,"30960":381,"37823":135,"12233":896,"14890":270,"35442":323,"2386":251,"43894":291,"39961":487,"4901":232,"48371":808,"42176":180,"15936":52,"45155":109,"56392":245,"30795":512,"42494":164,"29120":70,"50441":728,"22366":47,"6898":383,"5491":595,"24286":145,"52511":458,"54762":573,"8751":286,"53039":248,"19185":616,"29877":1563,"31963":199,"45120":208,"4334":170,"37807":178,"6704":434,"7124":257,"44120":136,"36417":260,"3268":762,"44295":153,"46537":225,"4011":373,"7695":254,"34143":165,"53537":209,"32516":560,"57008":350,"3856":112,"4593":275,"53248":293,"26272":551,"50885":207,"30327":438,"146":445,"45559":285,"4600":284,"52547":152,"7622":125,"34541":222,"19703":212,"9146":121,"17440":525,"46529":407,"3171":291,"55631":305,"8113":359,"29940":410,"4054":139,"20516":666,"25713":373,"36788":270,"6869":313,"57596":445,"31615":392,"25121":266,"44813":309,"42386":289,"55155":215,"20245":162,"19766":107,"54678":692,"47576":405,"30721":210,"15720":326,"55371":127,"48945":203,"1175":454,"20856":401,"10296":1086,"18012":646,"52642":962,"48050":466,"47924":668,"55480":2223,"47740":424,"31901":374,"11262":495,"45281":124,"18826":107,"8368":123,"39994":125,"45755":135,"56316":120,"8544":264,"23202":263,"38571":387,"9461":416,"4123":667,"57533":273,"35174":336,"37908":186,"49877":112,"46648":377,"19484":102,"37598":147,"9665":193,"43809":254,"7686":175,"46984":915,"10569":177,"48619":92,"32436":1196,"52710":318,"8621":483,"27633":684,"48851":504,"1855":258,"23870":228,"43520":212,"35008":144,"24964":139,"41691":199,"2120":171,"22377":248,"29803":566,"8657":134,"56597":376,"11542":253,"48447":232,"43987":224,"1686":119,"29912":80,"14558":72,"18175":530,"6050":351,"8041":111,"4106":82,"47182":146,"33264":126,"7620":436,"21671":439,"31240":182,"53878":855,"14871":134,"14842":343,"20638":666,"26207":436,"16511":83,"41198":411,"13205":210,"17847":364,"30520":81,"51419":382,"15069":114,"42815":128,"32165":113,"34056":207,"43178":428,"5551":136,"33746":864,"12211":438,"55573":246,"42719":139,"3029":448,"21466":259,"40096":310,"21184":98,"43115":169,"491":120,"29620":333,"3896":172,"12167":52,"37387":336,"24977":496,"57054":383,"44640":390,"37799":196,"41071":317,"28240":628,"36723":223,"25370":283,"15007":578,"45923":407,"45980":226,"13297":83,"54428":541,"27477":283,"37756":129,"43365":78,"40973":56,"44821":257,"15361":73,"47714":75,"14403":193,"49274":56,"3361":290,"54436":307,"38437":184,"35497":488,"12810":48,"12530":213,"55828":126,"34744":329,"15296":155,"1125":136,"37979":239,"48654":218,"11246":164,"11547":304,"14912":473,"42884":284,"23209":466,"53002":811,"24489":281,"41619":430,"13309":439,"16829":541,"56032":322,"30593":456,"13942":376,"31063":176,"33208":207,"46690":331,"43556":311,"23593":306,"498":205,"29526":284,"33467":481,"11837":278,"8518":438,"6637":311,"21678":237,"38768":402,"34298":242,"22845":94,"48034":483,"35337":243,"620":732,"7532":244,"28208":236,"22358":218,"50681":102,"1640":445,"3534":99,"5664":362,"26437":466,"56297":235,"4046":438,"35679":171,"27906":287,"35368":355,"53192":473,"5264":504,"37631":70,"9992":140,"46961":218,"11734":168,"37212":396,"24191":243,"10785":208,"31177":912,"6476":460,"47377":171,"28564":117,"23927":243,"17160":636,"35785":312,"32489":218,"12621":559,"35438":231,"32274":169,"45880":538,"12778":506,"37493":166,"4088":432,"15644":426,"10529":100,"36778":191,"40045":151,"41741":109,"28467":216,"8405":192,"37790":134,"25471":82,"28512":198,"9859":561,"30789":282,"40785":270,"9716":648,"32997":74,"4810":150,"16269":51,"21777":80,"31315":162,"21620":53,"24377":108,"19742":48,"6785":193,"37155":289,"26660":192,"2792":303,"9522":304,"39039":199,"33379":158,"30124":166,"5005":431,"17292":261,"55353":129,"24778":273,"20267":182,"26452":308,"49397":207,"32597":147,"45236":41,"1947":605,"32288":898,"99":832,"3332":230,"42117":90,"53798":314,"20872":409,"39834":629,"20015":113,"19508":162,"37271":273,"26650":108,"37853":403,"47393":221,"10827":153,"49998":227,"44629":257,"45080":867,"22524":367,"8608":65,"49411":114,"11693":92,"11438":99,"38703":51,"23406":132,"22839":59,"55967":318,"9636":553,"8902":189,"37578":115,"23155":639,"10485":327,"20632":500,"11684":93,"7878":64,"51465":211,"40713":278,"26765":128,"10961":153,"6487":859,"18109":575,"42702":354,"11221":213,"56149":862,"22779":415,"18441":121,"46432":143,"28458":130,"42987":265,"44081":584,"16057":205,"51935":320,"35013":106,"30540":285,"36144":261,"22578":265,"53206":419,"35234":103,"38022":187,"52876":335,"40492":438,"33293":192,"16883":302,"12581":919,"25192":846,"38187":192,"3599":308,"11195":1164,"11971":202,"16169":347,"47274":138,"19150":179,"28113":89,"23386":183,"38877":214,"13920":251,"15083":203,"15722":146,"36495":97,"21343":292,"16492":171,"12685":286,"45651":425,"44982":671,"34458":364,"892":295,"51135":251,"42147":107,"40197":183,"43336":237,"45899":440,"27090":87,"20385":116,"5541":437,"57085":288,"53771":918,"8096":594,"21411":350,"47427":543,"56367":731,"28478":375,"37532":209,"43774":164,"42336":457,"14915":232,"32492":683,"28946":168,"29652":83,"19066":479,"52838":155,"46346":388,"24875":438,"53265":420,"31255":887,"2341":680,"39145":357,"16753":128,"33459":38,"3412":192,"37755":408,"18460":206,"38979":273,"10216":71,"45425":211,"32529":71,"41779":74,"56577":403,"11588":140,"1191":804,"11182":704,"8527":536,"15351":269,"36888":248,"57340":451,"11840":280,"34724":436,"32431":250,"53106":90,"8888":456,"29083":269,"24509":495,"45607":502,"1708":998,"34897":171,"14738":513,"31829":368,"11271":170,"38091":173,"54996":236,"28159":453,"29763":287,"50629":282,"46246":481,"14384":1021,"16252":537,"26382":188,"16020":135,"41910":271,"7011":233,"28580":45,"5300":167,"48771":311,"42478":719,"3888":208,"26487":824,"9882":136,"4099":277,"11717":75,"33863":49,"26090":167,"46990":251,"6418":567,"23481":119,"5759":215,"26021":451,"42153":399,"15185":152,"25205":254,"23994":379,"30845":485,"25031":219,"48266":257,"19293":446,"41581":344,"40851":202,"958":933,"14015":560,"6562":690,"24805":1181,"23786":278,"21487":167,"35413":269,"27036":74,"27653":870,"17448":317,"10986":372,"55180":434,"50417":890,"29848":727,"25818":401,"33417":284,"30286":79,"5135":112,"15632":603,"55186":230,"56061":184,"42975":193,"40227":231,"1062":170,"36979":109,"18463":248,"16600":139,"8352":60,"3977":196,"3821":141,"32309":178,"42935":230,"1480":112,"42570":215,"12102":294,"34418":191,"52245":298,"17467":293,"1576":45,"27793":723,"25874":364,"11092":528,"18550":483,"37624":489,"12491":491,"5484":642,"3309":181,"34831":290,"5840":398,"15380":137,"43063":212,"40833":215,"11844":379,"55014":262,"31084":233,"27086":327,"44305":119,"52602":57,"32413":138,"44003":1027,"45902":315,"21880":153,"25245":182,"30372":297,"29415":414,"48392":463,"211":384,"10355":293,"56857":142,"43706":326,"23803":522,"46178":771,"18214":843,"24756":304,"33770":306,"47107":125,"13479":506,"33739":409,"12849":239,"35218":331,"57636":81,"16746":108,"55093":126,"14396":78,"2560":458,"57320":254,"29161":460,"54644":242,"51861":444,"15228":242,"5118":479,"48388":211,"11756":525,"16303":409,"50738":1110,"17438":305,"44697":272,"31389":515,"28702":238,"42630":1026,"5640":352,"44620":215,"20913":383,"54197":240,"28088":211,"7968":314,"32689":271,"17858":173,"33158":354,"13260":375,"38845":636,"46019":149,"37413":160,"7819":107,"8529":508,"36785":100,"18100":117,"25660":714,"32873":428,"24586":230,"23472":106,"30391":552,"57240":174,"39706":328,"18141":251,"42916":296,"43623":685,"43501":316,"57116":148,"42468":375,"49830":116,"50665":120,"25230":289,"1454":534,"33940":664,"27041":462,"21866":293,"3379":355,"55765":906,"51290":120,"29340":213,"16515":78,"16940":151,"51022":88,"37485":136,"51442":60,"22696":268,"4968":143,"26960":113,"25369":149,"47046":173,"3559":521,"30726":268,"51446":435,"20795":1556,"32934":731,"32488":399,"30571":193,"34093":322,"9007":185,"42031":654,"7738":130,"11877":124,"24767":182,"28740":274,"41883":190,"4517":71,"14889":518,"37550":129,"19867":491,"33993":535,"42955":494,"57393":518,"1394":157,"148":203,"14166":281,"2998":292,"46488":921,"37409":301,"40552":453,"52396":167,"6093":123,"4239":92,"50580":372,"3541":494,"47162":455,"2975":291,"49347":779,"36589":334,"48373":63,"3609":104,"32444":80,"25929":89,"5035":390,"45997":589,"1107":267,"7896":334,"17114":62,"4989":190,"39231":853,"9669":257,"19785":305,"8971":472,"45520":522,"39187":495,"10743":315,"37087":284,"28192":101,"13030":247,"44614":420,"34763":138,"24400":161,"52305":447,"32306":336,"47830":254,"34242":373,"29957":196,"15017":426,"40061":406,"47606":109,"28954":298,"7356":661,"4093":276,"31201":131,"46051":251,"20522":135,"40019":404,"29781":205,"37174":379,"1859":237,"31175":559,"47979":140,"31441":266,"50872":113,"17246":300,"39294":195,"32722":261,"21797":316,"33224":367,"33355":876,"28587":405,"7419":435,"29595":475,"7358":281,"15042":99,"53452":509,"47832":222,"49016":98,"7298":625,"29698":502,"47525":99,"57542":166,"41610":308,"43667":71,"4091":747,"1336":87,"29769":110,"53419":816,"3406":28,"49907":173,"38291":136,"15832":89,"3097":227,"27904":1098,"18920":145,"11121":427,"6586":306,"53436":450,"12832":132,"50860":225,"3629":257,"25333":294,"11191":260,"9209":432,"18173":517,"39649":156,"44163":353,"53670":60,"33713":85,"1048":334,"34428":117,"5535":79,"23808":137,"39242":254,"7888":534,"19101":334,"19911":216,"52544":136,"13025":274,"38821":517,"27622":1173,"43372":108,"912":335,"19153":1056,"47793":805,"52899":274,"48989":226,"37985":247,"36131":174,"28932":624,"12046":150,"43834":263,"2876":234,"41222":66,"12843":476,"26798":103,"48":470,"50641":159,"22071":58,"45019":62,"4639":252,"34177":196,"24967":196,"43751":166,"36300":165,"49293":568,"10255":242,"15954":265,"34606":221,"29616":491,"401":342,"11026":61,"35195":283,"57061":229,"52518":370,"47800":177,"16895":260,"42305":640,"10228":554,"43006":175,"10849":243,"11881":249,"30314":99,"7113":495,"52560":229,"15120":227,"21842":344,"52631":419,"56835":177,"57158":241,"24850":993,"8854":602,"19352":212,"43677":191,"35399":398,"37999":503,"5658":281,"30401":608,"37220":252,"27047":458,"32584":302,"14505":97,"37885":448,"57406":710,"10399":191,"54624":212,"5249":84,"20322":359,"11843":367,"6692":257,"46952":142,"32691":712,"16950":118,"47777":65,"41250":476,"44207":80,"27511":443,"6299":59,"49788":164,"3261":453,"10815":103,"38055":224,"15213":535,"13294":586,"20008":209,"52490":410,"9612":425,"12589":327,"56341":807,"6300":448,"53632":336,"865":204,"46368":258,"37380":190,"10468":445,"51305":186,"39536":460,"3616":503,"45183":156,"50495":479,"31238":409,"14827":439,"55470":218,"27794":569,"13527":544,"12703":323,"26529":416,"29474":318,"21155":373,"32359":439,"44237":174,"44262":393,"6342":140,"38668":108,"36110":361,"6035":804,"46616":367,"51291":392,"54215":489,"27081":274,"26507":247,"8204":661,"9036":284,"34962":255,"47123":414,"21985":78,"2486":120,"10777":193,"42200":531,"43904":416,"50350":229,"25681":438,"1303":430,"35294":200,"3911":143,"26472":683,"4040":166,"25388":166,"48981":309,"6142":361,"24703":278,"5613":195,"55601":262,"37043":538,"22420":283,"8637":274,"10916":275,"30503":274,"32782":93,"20208":137,"2291":314,"16887":116,"25468":266,"1632":350,"57033":47,"49911":198,"48855":290,"24760":126,"12864":133,"22756":159,"32485":91,"478":53,"32560":742,"25393":53,"14683":438,"638":105,"26859":472,"6925":329,"45552":628,"57045":274,"37045":284,"49786":630,"8959":368,"34208":394,"1031":1154,"21031":423,"44687":91,"4784":213,"19665":346,"26232":793,"16543":161,"45089":522,"1227":602,"1232":223,"29631":533,"25695":791,"26210":140,"11545":374,"32360":152,"4911":320,"53842":141,"33913":97,"14716":172,"28481":319,"28578":276,"45637":794,"9520":1230,"30388":441,"2037":124,"30620":366,"54014":166,"32916":187,"47224":580,"29851":326,"7677":681,"22527":74,"38278":344,"13675":288,"45525":748,"1212":154,"12477":591,"5026":1002,"42445":301,"720":1442,"22388":322,"37224":323,"22249":282,"13708":476,"6520":550,"16216":180,"43321":291,"42656":204,"50340":669,"33479":425,"38034":312,"4149":158,"37560":235,"32577":263,"1512":239,"5427":129,"21242":114,"34904":112,"35915":230,"55787":149,"2043":119,"10850":261,"52295":162,"21095":289,"46510":100,"23857":764,"31671":433,"47228":1174,"47488":435,"8743":360,"38102":387,"1440":212,"19687":125,"50476":206,"37132":231,"927":804,"47553":261,"12420":258,"840":474,"11977":427,"49420":612,"4973":375,"8428":725,"35509":1571,"14115":143,"36903":372,"51378":393,"25683":435,"6324":204,"27891":158,"35865":537,"31779":238,"52148":92,"50018":397,"48196":264,"2821":52,"40200":188,"46125":373,"56935":470,"46316":277,"23316":210,"31221":516,"15094":72,"41893":288,"31898":278,"30377":167,"36558":186,"404":242,"6651":498,"18539":761,"3086":218,"29072":1428,"7252":329,"26399":257,"24231":66,"26676":23,"35990":47,"39482":89,"20483":235,"52324":685,"4773":693,"1030":400,"8014":220,"27011":275,"11893":1049,"48021":158,"30619":142,"22087":124,"29832":401,"16496":130,"51202":206,"6341":247,"19559":217,"13361":178,"1141":136,"57368":146,"29086":188,"2816":712,"44848":405,"57014":205,"5822":170,"12193":268,"48546":275,"12898":322,"428":150,"42188":261,"29789":1301,"12194":287,"23816":307,"18535":145,"44271":97,"45592":208,"42781":127,"17561":320,"33339":428,"29122":251,"40426":207,"4747":101,"24303":612,"32881":150,"14258":1943,"38746":295,"51098":303,"24173":246,"3724":333,"50861":278,"52496":370,"6867":512,"44887":422,"40664":278,"20697":349,"18915":160,"34011":248,"54430":131,"25594":162,"7276":189,"38988":86,"42574":147,"17615":154,"39254":297,"1178":555,"23035":259,"37472":179,"10534":571,"33165":186,"50965":161,"29656":308,"445":446,"37918":381,"9727":131,"42697":483,"33228":140,"24186":254,"10721":720,"2242":559,"30212":158,"46703":537,"46965":484,"32504":745,"36513":1257,"50308":119,"51658":449,"32494":483,"38908":353,"30061":295,"27421":156,"7424":334,"51331":224,"13044":34,"36183":341,"20347":237,"30951":308,"12041":106,"51406":155,"24847":171,"54899":429,"17183":236,"20159":115,"42536":267,"57448":191,"55926":78,"1529":292,"2083":281,"18312":338,"54427":206,"31480":80,"39547":56,"7487":464,"51181":150,"44241":430,"46419":140,"30772":150,"10005":162,"4347":52,"32775":147,"9389":257,"18615":166,"43650":178,"38506":387,"18346":268,"54606":610,"39810":211,"37052":574,"33001":547,"10794":267,"51307":310,"52783":221,"12017":699,"52179":1018,"27900":320,"42952":157,"22732":83,"3278":175,"51343":280,"27930":131,"56165":329,"33578":178,"56138":292,"18255":129,"5776":449,"38449":327,"13593":117,"48958":329,"31488":140,"16587":155,"50192":295,"6161":190,"30387":163,"42645":444,"26523":205,"10300":386,"45863":405,"19722":38,"52272":288,"54129":263,"19957":272,"48565":74,"43387":134,"55644":284,"10049":155,"15816":150,"17613":360,"9971":72,"17524":213,"28348":497,"1544":143,"23567":108,"17683":227,"12500":161,"3290":663,"46155":251,"53612":204,"17206":141,"35543":61,"952":235,"24316":270,"54309":514,"19599":113,"13017":366,"22433":385,"45573":1007,"37192":477,"52488":562,"24410":666,"52574":534,"33281":309,"19978":356,"46446":225,"16787":113,"37245":199,"31005":236,"56033":205,"17638":349,"26954":75,"44716":208,"54832":225,"13822":612,"47174":127,"51150":434,"6199":409,"330":482,"12270":645,"24529":150,"305":398,"16731":144,"51456":137,"55495":336,"37896":678,"49641":601,"34063":399,"43966":223,"57254":275,"32039":479,"8556":360,"18800":470,"32465":288,"26578":176,"34036":1246,"2146":241,"51717":548,"42406":340,"51179":84,"2896":796,"48785":308,"13657":129,"27079":162,"11498":151,"48653":425,"49078":462,"52569":422,"42333":320,"31039":334,"27587":483,"26923":111,"56107":106,"22496":135,"6017":313,"45779":446,"3060":394,"33780":138,"44234":491,"9134":265,"25679":322,"13652":198,"24533":345,"21207":203,"5177":244,"50981":460,"54412":76,"33074":270,"12212":83,"37240":410,"35969":670,"50316":411,"23631":466,"5970":336,"25590":416,"57304":565,"37434":581,"9881":178,"12348":501,"56610":160,"53370":226,"53969":514,"51096":235,"24899":248,"3786":72,"6829":272,"45876":135,"6519":812,"9118":364,"24097":149,"26857":758,"45647":215,"46803":157,"18334":329,"52606":274,"26371":270,"25443":255,"37480":175,"28424":392,"56362":225,"51694":617,"33435":789,"26301":236,"34688":27,"28934":156,"33031":155,"53451":258,"57012":153,"25207":211,"49564":388,"56188":164,"56954":201,"3273":683,"42793":445,"20268":380,"28909":294,"51695":915,"37310":506,"32379":337,"23656":136,"26634":133,"6931":835,"16155":131,"53567":222,"6309":244,"6072":566,"37538":286,"36773":444,"9576":97,"36265":258,"36939":153,"10833":196,"12469":1454,"53208":82,"56162":453,"18855":421,"49782":428,"24471":390,"43515":302,"48125":335,"50750":205,"46920":259,"36553":178,"14410":191,"42584":183,"11068":92,"24639":374,"37439":75,"53025":274,"35783":1348,"48039":117,"16721":328,"52542":71,"19459":306,"50764":135,"52114":185,"4069":601,"47717":351,"43239":538,"46888":162,"54172":285,"4957":1055,"6401":309,"965":185,"33265":464,"9145":501,"24859":257,"52287":353,"21600":125,"44839":286,"21831":60,"47951":333,"18837":133,"13081":1235,"41948":332,"8445":90,"13252":632,"35781":249,"28680":533,"56500":508,"4363":252,"36428":182,"42510":113,"15561":266,"457":107,"41425":270,"22801":116,"47067":268,"5471":235,"52390":222,"39591":345,"11731":242,"43963":309,"24094":154,"43264":608,"11874":180,"25935":105,"25424":324,"26135":62,"15291":314,"21598":435,"43265":178,"9382":154,"30440":91,"11924":52,"44188":59,"11199":118,"34733":647,"142":201,"9647":426,"8945":96,"43826":264,"19428":193,"14409":379,"54826":349,"29011":381,"12030":290,"32735":152,"45153":486,"42577":275,"32442":239,"35423":167,"45127":504,"25584":183,"42610":326,"6775":199,"32760":1007,"48366":305,"27760":388,"12497":200,"3700":493,"14552":188,"24797":244,"29634":300,"36387":347,"36602":217,"15883":631,"9711":140,"55444":113,"50718":73,"4010":112,"54902":427,"10076":83,"37693":246,"48743":124,"20521":284,"17295":386,"49075":400,"37657":124,"51711":359,"22884":129,"41353":91,"33930":574,"20043":114,"15507":74,"7284":180,"49142":483,"47844":283,"48998":151,"56774":109,"15056":328,"15999":181,"52065":378,"53126":477,"54636":113,"46161":196,"596":227,"9470":183,"5420":111,"3662":337,"53402":531,"54559":267,"56849":432,"48786":888,"13306":73,"20859":145,"3143":440,"28616":287,"10192":284,"57618":260,"25779":444,"14495":421,"26794":106,"13467":72,"11757":123,"45968":244,"7953":172,"37753":564,"14811":76,"30876":360,"2822":334,"12048":322,"40499":213,"22452":196,"17911":206,"54840":125,"27141":368,"2703":342,"50577":266,"43604":239,"14901":345,"6425":282,"40325":430,"37289":194,"1898":71,"38643":136,"20181":206,"34653":580,"55583":70,"17282":147,"8583":78,"1006":118,"7826":95,"20307":423,"39485":104,"24739":186,"41508":884,"1286":279,"28971":267,"24848":220,"11700":247,"40026":698,"1415":141,"42888":88,"57223":1133,"25900":201,"11855":62,"8305":404,"3161":73,"50011":128,"47722":337,"15021":134,"6103":58,"28603":306,"12518":107,"16840":46,"30002":100,"1950":73,"49310":144,"32606":110,"5503":295,"37895":85,"56888":254,"48216":215,"25829":308,"54891":274,"39213":258,"28173":311,"46228":396,"22713":631,"48832":355,"360":1515,"38608":296,"43253":536,"36698":368,"23269":318,"24472":1007,"16886":115,"55607":84,"43640":85,"26587":929,"636":106,"3550":303,"8516":503,"9480":205,"35890":233,"46969":55,"40157":676,"1918":243,"18817":885,"51469":477,"34868":214,"48997":703,"15320":238,"7803":172,"23532":220,"36349":423,"37566":194,"7520":118,"15523":355,"46323":341,"54772":379,"10487":347,"54949":318,"46056":282,"53003":463,"26172":190,"17055":339,"44800":254,"20964":160,"41317":90,"48330":164,"48666":49,"35635":308,"13529":142,"31706":233,"29056":465,"32655":486,"55314":149,"17077":399,"17335":207,"26842":600,"28288":542,"23298":93,"45740":160,"37880":277,"30264":497,"10392":107,"34092":177,"20465":909,"18728":144,"56073":500,"45387":111,"21755":281,"21267":487,"56987":270,"38178":234,"41009":336,"32115":299,"31864":335,"33178":256,"16799":198,"25191":394,"3468":229,"1359":219,"21844":550,"23800":462,"3961":249,"44927":332,"18498":333,"53479":279,"55465":548,"6776":148,"37151":219,"26338":216,"19077":212,"21798":349,"19596":218,"8340":187,"38616":124,"46684":232,"4831":217,"56108":189,"26799":123,"19608":199,"28162":123,"34692":182,"49488":473,"51472":77,"11422":133,"36259":171,"16419":304,"38028":226,"5836":333,"39761":633,"35185":61,"50805":151,"44954":185,"39859":413,"45797":166,"16211":345,"30778":219,"3107":473,"32073":167,"29199":617,"9945":290,"49631":130,"54387":314,"34648":140,"55936":110,"2561":110,"2032":177,"5714":593,"46551":154,"23578":353,"18783":114,"28968":219,"26391":144,"18493":371,"39966":213,"39328":576,"45048":642,"56553":1274,"29778":721,"4280":563,"56985":63,"23528":471,"44202":203,"51404":116,"46607":319,"3571":113,"21843":562,"56373":125,"54423":304,"32356":292,"21228":264,"41968":117,"55216":359,"17938":222,"1326":268,"26932":688,"27157":190,"8188":322,"49676":475,"33964":272,"53231":221,"42579":119,"32276":83,"11513":100,"53850":369,"27007":184,"5862":120,"37161":304,"25807":420,"4602":116,"53619":318,"17461":634,"11813":166,"42794":80,"35629":83,"21330":272,"52376":537,"17595":143,"49605":218,"34693":952,"34055":844,"9610":40,"44719":295,"784":153,"35223":80,"28281":170,"57132":239,"45325":103,"20684":106,"16432":403,"14769":507,"16292":188,"29971":158,"40516":63,"49132":579,"16976":187,"5202":912,"20007":244,"19720":259,"3176":285,"28912":807,"16956":390,"19333":447,"29873":227,"30373":133,"33701":813,"15274":179,"56141":419,"16720":152,"4501":259,"28447":203,"50622":160,"7313":116,"38654":246,"37698":95,"46212":340,"3918":136,"50446":81,"405":878,"40538":93,"31906":261,"35867":414,"30537":169,"35227":436,"52514":61,"25446":410,"6607":169,"14897":279,"12082":249,"16466":474,"547":204,"42318":194,"18291":425,"52381":353,"34977":198,"36969":623,"2581":383,"12350":695,"53369":419,"32130":221,"15876":439,"47435":204,"23417":382,"14730":379,"7052":674,"50546":336,"54998":214,"15358":353,"42654":245,"18585":254,"44131":350,"12948":497,"56636":265,"15205":178,"30029":179,"10022":283,"48403":808,"45815":314,"52734":282,"27009":79,"13705":185,"28699":369,"38334":106,"18243":264,"28036":213,"38985":332,"21738":169,"2687":102,"27843":372,"48146":328,"35355":321,"31106":432,"54408":516,"7720":182,"55568":388,"8451":468,"20360":177,"23720":315,"21069":59,"55963":319,"7199":478,"31743":310,"35331":1564,"30925":303,"1530":360,"3134":502,"39138":769,"4664":60,"5771":312,"28207":100,"46342":412,"1289":350,"12393":324,"12833":412,"50854":60,"30728":284,"42187":232,"595":255,"22747":329,"55652":409,"50214":172,"56363":155,"11310":390,"14575":244,"33521":250,"851":136,"44535":58,"38593":507,"16984":741,"40673":260,"32578":266,"34121":767,"16714":418,"24799":381,"20745":63,"48811":63,"1836":140,"28651":101,"49462":472,"51451":94,"21534":180,"8799":284,"13763":233,"48423":109,"14183":324,"28573":693,"24016":365,"37143":194,"49181":166,"3585":80,"17250":348,"11723":640,"38893":241,"31119":116,"12080":773,"31830":208,"55066":614,"1949":226,"29126":208,"18351":272,"41336":258,"37275":160,"37443":437,"48516":507,"26277":358,"53646":687,"45668":324,"41003":466,"12718":83,"42687":117,"8369":384,"10166":264,"15864":370,"2911":178,"52329":136,"50172":274,"40097":424,"51330":124,"11688":66,"20438":124,"18519":184,"21429":139,"17152":164,"9784":52,"17196":153,"7277":84,"39311":57,"36624":90,"957":89,"49024":285,"35208":2157,"2545":137,"6870":173,"34436":91,"26994":310,"32733":426,"8353":212,"16135":124,"11039":251,"12313":101,"40958":221,"52895":283,"11072":75,"41603":160,"52943":110,"26992":393,"13941":346,"28284":122,"3326":94,"17764":293,"52909":167,"44498":154,"53052":242,"24033":165,"33454":275,"38579":268,"28601":167,"53343":248,"50375":188,"16467":87,"42076":113,"21989":718,"12869":290,"19686":548,"47465":499,"6862":743,"2526":194,"30022":320,"49031":394,"56083":130,"18132":443,"15828":664,"38963":164,"27003":72,"57625":250,"39620":661,"55047":297,"25826":120,"7091":335,"36852":104,"52374":79,"26496":257,"6371":475,"46670":264,"39544":178,"17763":907,"3782":141,"488":357,"16439":1019,"7300":73,"46214":93,"38089":130,"7434":345,"46411":117,"33393":176,"35304":294,"22283":833,"57230":346,"31989":316,"48442":239,"41857":402,"50313":213,"50643":347,"43201":344,"7204":125,"45221":261,"14636":373,"4909":230,"36085":344,"2213":502,"27240":460,"30730":211,"33080":369,"52249":215,"20604":415,"56539":483,"24893":308,"16863":455,"14817":866,"16011":353,"45264":185,"56416":146,"25194":617,"37296":356,"7921":326,"37010":396,"1493":253,"29655":244,"24261":91,"47750":155,"5869":106,"55662":455,"39863":179,"9406":230,"16551":174,"40968":181,"45934":171,"6200":234,"18779":246,"8227":227,"55780":146,"32113":167,"16599":85,"50940":184,"34826":154,"33677":172,"1362":87,"43316":147,"45049":84,"17404":157,"50949":235,"14706":158,"4308":285,"32566":572,"25241":156,"1575":313,"51146":344,"40401":230,"30780":190,"16960":215,"13955":69,"32746":177,"27665":313,"30069":223,"4861":157,"17598":511,"55142":773,"18183":410,"5931":402,"39189":90,"43542":555,"56887":455,"16789":166,"50143":498,"12":245,"40461":780,"38925":446,"57428":227,"412":311,"29372":1236,"2705":495,"7009":215,"33992":494,"9899":155,"6166":523,"8727":249,"41115":215,"5538":292,"19832":439,"14661":335,"8709":98,"49392":172,"54968":548,"13530":304,"47775":282,"5841":112,"56213":21,"12535":144,"7591":678,"40405":155,"20150":990,"15510":270,"28349":262,"26783":270,"42423":109,"23486":245,"41983":430,"23492":140,"12601":86,"33961":198,"48979":110,"953":107,"23706":196,"23739":291,"52291":230,"54568":210,"37676":722,"53516":49,"20246":775,"38873":204,"1279":948,"47139":270,"32451":273,"10093":431,"17805":193,"48306":361,"56407":287,"14846":82,"28799":360,"29901":112,"2512":305,"29381":126,"5893":572,"31655":414,"45527":143,"10816":375,"43172":195,"34794":88,"47099":194,"40140":289,"45798":261,"27407":181,"41716":261,"4736":83,"47332":1774,"31531":87,"28175":471,"20113":168,"4757":87,"50998":285,"46714":999,"2437":204,"33998":380,"7184":636,"22870":370,"49879":355,"27741":450,"43975":938,"55499":712,"26060":509,"38992":503,"27189":167,"1400":636,"12260":547,"3816":207,"20469":167,"48055":350,"504":423,"51391":174,"41888":314,"14473":150,"17772":467,"44602":285,"17016":317,"10079":197,"46058":351,"37876":142,"57300":103,"45975":216,"29157":153,"23735":65,"2049":527,"8419":381,"32552":242,"53073":104,"39026":154,"51027":508,"2745":271,"41370":297,"33213":417,"45309":97,"46371":332,"14531":338,"29445":328,"54040":160,"54298":362,"38894":620,"16658":464,"44527":58,"47614":143,"25704":238,"4105":430,"29256":60,"49354":340,"53749":354,"54999":526,"36738":246,"51042":240,"40452":154,"40520":166,"17104":234,"1327":240,"42054":278,"11559":256,"25048":100,"7135":322,"9517":251,"2102":404,"55511":335,"21723":154,"44168":90,"28732":219,"42163":195,"37916":310,"49090":193,"10086":296,"10771":136,"43093":89,"48696":404,"30587":188,"2014":285,"26188":213,"32557":74,"13077":181,"23005":165,"18879":298,"23618":296,"16099":459,"30374":120,"38607":229,"53277":657,"32407":371,"44317":366,"57058":469,"9033":141,"2730":189,"26394":481,"54269":386,"39106":394,"52904":484,"50184":174,"36234":313,"16172":226,"1627":332,"34685":457,"27618":363,"47638":62,"21278":69,"39300":268,"22248":700,"35657":459,"29646":435,"45488":462,"30111":368,"31360":229,"20087":175,"5295":32,"27646":110,"50113":88,"676":75,"2224":147,"51057":92,"56437":154,"12438":280,"30075":114,"14720":174,"7875":280,"33619":278,"17078":233,"5158":401,"11546":884,"53956":505,"49991":77,"47821":101,"56690":214,"13395":250,"30428":554,"49914":996,"34651":381,"4479":249,"30561":165,"36931":226,"20585":426,"31342":764,"10703":113,"12217":207,"16159":207,"21636":365,"43113":626,"28005":255,"16266":62,"35082":1309,"20628":54,"25214":286,"29766":220,"38667":713,"8399":179,"38257":299,"22523":248,"14186":129,"34287":471,"723":175,"30804":99,"693":68,"26811":395,"4576":585,"15400":329,"37618":660,"22681":140,"49121":181,"24963":170,"15118":222,"8053":216,"16355":60,"26413":202,"19638":341,"34552":680,"54715":377,"2845":64,"33511":57,"46466":308,"57220":516,"43307":119,"29643":228,"38035":299,"45910":142,"6428":160,"33151":238,"35689":210,"1645":51,"45038":134,"46077":101,"7679":152,"55617":251,"12933":349,"47175":337,"51561":486,"8367":207,"34536":243,"6004":146,"33269":153,"50946":241,"48837":152,"41942":158,"9019":189,"43356":314,"52901":448,"13098":112,"23412":562,"36566":238,"27130":484,"50237":41,"30917":87,"2858":286,"33802":676,"45518":524,"21295":124,"18004":153,"12360":457,"19499":444,"25901":96,"1487":243,"6612":132,"51156":433,"33846":132,"39875":1748,"141":94,"25553":98,"16056":174,"9763":156,"42341":152,"57125":274,"43753":182,"23597":329,"33915":332,"35998":192,"5219":328,"25839":509,"41526":591,"45398":697,"39932":143,"15136":132,"52003":115,"55688":157,"25868":136,"52557":63,"37006":370,"24590":73,"3696":355,"34444":263,"4173":333,"2770":163,"51314":103,"37298":86,"24979":178,"46819":434,"42883":776,"46823":745,"8844":350,"13948":301,"5735":107,"4879":72,"35894":291,"11552":319,"37735":103,"24974":149,"24816":346,"20977":66,"56412":123,"1822":221,"963":524,"15911":471,"5274":298,"13947":245,"39580":433,"56509":2086,"15805":252,"38279":180,"47241":62,"31692":371,"28590":143,"33136":239,"19611":423,"44071":251,"24680":596,"26473":177,"52425":139,"55377":426,"37782":1205,"13054":414,"32895":172,"1186":288,"55979":251,"21612":222,"9262":268,"50834":1012,"30048":487,"38978":358,"4772":276,"33351":160,"44560":405,"12979":426,"26419":475,"29972":176,"31974":295,"56605":503,"36832":183,"28577":167,"15076":430,"26924":111,"32207":75,"41203":247,"18756":536,"11656":464,"50955":116,"19442":135,"38931":100,"20919":201,"11005":99,"24354":148,"26340":178,"16775":276,"47625":358,"33616":133,"26965":392,"13849":364,"48029":795,"17454":223,"29430":147,"34997":220,"42845":165,"33570":123,"12324":236,"5712":50,"21631":200,"49119":233,"31711":236,"42189":167,"53685":251,"3090":374,"17891":147,"44990":174,"34795":901,"48497":711,"34617":321,"30424":428,"35033":588,"12378":93,"37438":677,"166":51,"52111":56,"21681":65,"9660":137,"27229":141,"24166":540,"53352":400,"3284":383,"34486":210,"11510":380,"41663":275,"51008":701,"29735":809,"41550":635,"40792":559,"43991":369,"36065":200,"4423":155,"32077":91,"5329":97,"36088":124,"17469":269,"14513":254,"39390":69,"20864":491,"2595":450,"20101":347,"44847":715,"31762":149,"31518":161,"42239":121,"31199":325,"50782":261,"21824":88,"24841":73,"25737":252,"37962":68,"7631":96,"37359":97,"43873":338,"25890":330,"11459":287,"50693":177,"17566":188,"47403":196,"4335":339,"37328":479,"43577":149,"53378":199,"16801":323,"52802":885,"17249":238,"51272":73,"5011":376,"20148":77,"20788":67,"36540":162,"38950":382,"16582":184,"41678":231,"532":246,"28353":249,"39748":74,"33541":332,"23078":201,"32519":130,"38887":249,"14623":131,"33371":199,"53709":72,"4497":195,"54878":509,"53439":277,"2594":339,"14308":1521,"19337":760,"16812":189,"14604":293,"53455":201,"4405":270,"10817":135,"16330":91,"10470":97,"44616":68,"53270":203,"40252":76,"12963":143,"11721":140,"50707":253,"40853":474,"24599":338,"9977":414,"40234":172,"57160":137,"54540":211,"366":36,"30292":106,"34708":139,"56921":393,"17562":347,"50142":50,"24067":209,"14315":142,"8610":229,"46379":48,"12953":233,"3335":50,"40816":266,"26383":129,"6608":367,"27996":331,"50877":230,"9061":1043,"45450":32,"48556":340,"48563":160,"40947":220,"42119":121,"44187":573,"57409":100,"53355":525,"53716":106,"33976":723,"36697":74,"8897":537,"39877":238,"4970":311,"6314":716,"36140":324,"31314":432,"34228":212,"3235":280,"51108":253,"903":153,"54409":113,"20711":424,"29672":187,"8817":320,"31192":442,"42748":449,"11841":977,"18053":144,"18822":135,"38633":185,"53331":472,"3862":122,"54877":300,"40225":219,"54328":205,"28719":579,"2502":174,"24365":179,"47255":103,"56476":553,"18622":103,"2854":287,"11178":430,"40076":152,"37965":257,"26510":491,"4355":331,"2824":191,"536":229,"14301":837,"34558":665,"33026":216,"43109":46,"19689":62,"24886":222,"13082":480,"18524":496,"57501":314,"51486":350,"36930":263,"12355":210,"16075":554,"17360":333,"42164":106,"46975":87,"52546":120,"42307":278,"50596":326,"3091":252,"51511":105,"14728":84,"42361":189,"41227":81,"30577":73,"32821":63,"24808":359,"7467":551,"22798":309,"48400":237,"28048":114,"37528":520,"26238":598,"40671":280,"9895":256,"23401":317,"5198":728,"34739":80,"29718":87,"27096":422,"55322":218,"34971":742,"45412":248,"24968":210,"28595":268,"18294":266,"43510":179,"3807":352,"31265":222,"21799":668,"28426":195,"30864":77,"47765":172,"9309":832,"55741":522,"1572":440,"23950":101,"4527":191,"39737":146,"9765":1066,"6216":598,"48630":133,"37497":853,"6880":319,"40969":626,"46031":428,"28182":176,"30903":284,"45565":357,"2145":1197,"40134":147,"10311":515,"8489":440,"27606":158,"52720":68,"31319":275,"53856":317,"10278":121,"33273":247,"26189":168,"36400":160,"41172":61,"26805":127,"25977":1527,"32450":249,"17254":104,"39238":158,"39033":75,"14655":72,"46657":629,"40357":171,"37105":107,"54066":162,"14197":289,"30915":132,"50920":165,"43884":148,"9133":115,"48378":380,"32317":175,"28237":420,"52507":842,"32517":409,"34352":693,"43409":958,"14356":875,"3929":511,"30585":947,"10687":547,"38283":506,"47884":808,"42479":239,"40848":187,"39283":145,"45171":517,"17690":816,"27434":404,"18508":182,"48562":202,"21652":409,"47156":278,"25750":142,"4342":738,"11389":127,"55910":543,"24807":235,"4552":254,"55627":93,"11788":110,"48045":295,"21173":426,"36611":188,"22536":258,"15849":117,"55500":133,"6764":355,"32409":118,"55169":117,"49538":189,"48289":157,"16267":316,"15184":86,"39508":40,"32703":64,"25952":481,"15541":138,"922":379,"53103":240,"50426":417,"47259":422,"14467":450,"8324":269,"26598":463,"36681":279,"41196":615,"25849":367,"50217":166,"47338":62,"29465":145,"20601":180,"29852":372,"1655":172,"48012":168,"41519":376,"42135":394,"31998":127,"43441":476,"45491":324,"26171":932,"54917":195,"42309":115,"41109":80,"26245":189,"56358":342,"22312":170,"29995":186,"10412":376,"78":616,"23320":166,"5819":281,"10239":108,"18916":621,"45701":277,"24810":153,"56721":198,"56628":170,"20986":150,"20961":366,"36934":694,"48135":406,"21193":792,"40696":335,"34845":456,"28087":234,"36185":185,"20189":235,"31298":416,"28774":187,"23825":255,"28470":249,"29495":257,"47173":476,"11143":240,"26985":188,"2189":211,"3741":272,"24959":572,"18542":383,"26896":175,"39505":473,"25825":469,"1858":206,"33197":201,"4493":377,"24568":310,"10113":185,"30849":318,"1262":774,"12206":502,"38481":210,"26930":306,"57119":366,"36261":416,"44587":362,"46166":306,"31292":259,"8703":425,"38766":150,"26158":142,"12437":364,"44855":31,"34563":60,"49284":193,"7703":51,"53189":101,"56331":69,"43280":222,"30007":350,"21406":148,"38276":382,"14309":1956,"19718":148,"3314":256,"18707":463,"45493":196,"2393":330,"51201":86,"38851":351,"56013":493,"9102":1220,"47381":374,"15062":122,"443":145,"16833":168,"36532":639,"30902":196,"7488":172,"45485":56,"47757":118,"5053":242,"14770":22,"33143":100,"3581":102,"70":293,"4137":238,"54378":62,"11766":338,"13413":256,"20984":676,"51799":336,"43355":348,"34122":211,"54764":162,"55855":269,"31029":388,"47991":88,"6267":254,"32963":146,"13988":416,"31303":305,"18792":655,"35826":142,"30325":692,"18967":146,"2492":901,"9952":112,"43492":381,"19885":173,"37166":283,"16081":1376,"47411":368,"10201":170,"9114":384,"30189":155,"34322":445,"35381":435,"34261":319,"47644":684,"23454":84,"47519":320,"29794":447,"25486":140,"31546":156,"23520":170,"25125":360,"25453":301,"24655":327,"10786":803,"39946":353,"54090":265,"23663":1978,"38002":262,"19763":1998,"56730":654,"33576":252,"7789":508,"36656":112,"20370":162,"31509":233,"43255":254,"30522":92,"17088":235,"47905":502,"56938":529,"43665":164,"47763":142,"43328":759,"49160":35,"28176":227,"2804":178,"31510":554,"3865":153,"20700":528,"51873":346,"29932":231,"8944":285,"34416":627,"41154":406,"43893":184,"51649":376,"47145":98,"21817":142,"5757":146,"51981":436,"21199":109,"37684":246,"1365":461,"24838":67,"49799":126,"13588":149,"7032":394,"38650":235,"18238":272,"18304":181,"12929":530,"9490":890,"18338":240,"32836":127,"42735":174,"34990":317,"34610":182,"27100":325,"3423":290,"34146":116,"43179":174,"38413":178,"40462":109,"54642":208,"2199":326,"43204":64,"50982":173,"14899":157,"37462":131,"17528":85,"16676":975,"33413":268,"15694":301,"53487":338,"35154":589,"36311":380,"6535":369,"47054":604,"18390":629,"43993":75,"40577":373,"24837":174,"37993":476,"16396":223,"28632":525,"6413":230,"55475":224,"47460":188,"12851":100,"10100":161,"37971":132,"9363":176,"37177":119,"10714":67,"9769":327,"52464":421,"9874":297,"184":238,"47563":27,"48818":78,"5635":543,"11652":525,"31367":236,"12173":233,"47092":147,"2807":195,"23933":270,"5310":407,"36646":429,"51430":286,"9830":269,"49642":133,"48085":1218,"48697":970,"47457":87,"11458":152,"18697":253,"12305":59,"1569":485,"6690":257,"27425":111,"5994":309,"27596":239,"13488":98,"22291":147,"7731":958,"34335":340,"42961":382,"39507":56,"4441":125,"18362":77,"1471":76,"40898":479,"28552":288,"5832":330,"50314":304,"33585":248,"32756":95,"16118":880,"27451":235,"16645":68,"48903":121,"11719":70,"14544":81,"49937":638,"33243":72,"5568":2205,"35238":254,"26854":918,"46747":517,"11296":231,"50944":335,"25481":504,"3346":137,"21535":305,"35485":307,"54495":437,"17091":172,"25608":78,"52849":343,"16409":268,"38212":146,"44398":2913,"12754":260,"10682":127,"17103":301,"40081":589,"44180":401,"54389":1273,"25366":1342,"53492":371,"45915":1664,"41863":197,"11240":775,"37449":501,"35250":153,"5652":319,"34944":454,"17860":591,"39303":622,"20457":348,"4694":650,"27110":551,"50970":546,"43590":16,"7093":100,"52661":188,"8569":103,"52929":107,"8359":145,"29641":194,"44465":308,"10098":532,"17495":204,"40091":1039,"35137":232,"43748":367,"2160":382,"44853":402,"24226":372,"37032":427,"44529":146,"51929":133,"14844":586,"31517":464,"40161":315,"49123":415,"55336":94,"16958":167,"16704":1105,"45892":145,"11371":1094,"50358":215,"45083":412,"22149":369,"4221":343,"33856":71,"24528":92,"28274":132,"15858":331,"5524":163,"8150":153,"29981":125,"11392":200,"32198":152,"25384":337,"33837":176,"38191":116,"11186":267,"2964":435,"45366":111,"4190":80,"13303":319,"13152":675,"23172":317,"31388":246,"8530":195,"38947":282,"23845":331,"17065":82,"50399":329,"54112":176,"48072":94,"22061":328,"4181":174,"47546":584,"27074":147,"34157":483,"22680":152,"44253":151,"47518":205,"51209":572,"4116":443,"31689":72,"16331":445,"47247":222,"6771":257,"26266":73,"28156":54,"35113":282,"14572":251,"32787":463,"7851":246,"19406":781,"10227":624,"18579":265,"3034":137,"11964":371,"3872":799,"23428":357,"49701":301,"14475":385,"13693":1205,"43968":126,"5604":274,"20456":221,"27825":244,"33682":190,"8857":176,"29951":256,"3749":122,"3078":227,"47862":125,"21580":366,"53362":77,"28190":893,"48608":178,"5989":241,"616":230,"52657":538,"45396":430,"22659":87,"42404":225,"53603":502,"57287":81,"46585":410,"25565":136,"42530":621,"53181":172,"46994":112,"38997":320,"10359":554,"4637":149,"17952":433,"23713":418,"41635":92,"51662":298,"8882":150,"46163":182,"31160":557,"49313":256,"55751":108,"41768":430,"28400":250,"23250":445,"57075":777,"26679":352,"32683":67,"10779":233,"32833":248,"39555":386,"38662":319,"13917":413,"866":88,"8012":275,"3577":194,"2204":315,"6122":277,"29357":315,"48334":172,"12756":299,"27840":237,"27466":157,"29197":55,"55185":419,"43156":181,"11687":165,"42120":279,"2584":252,"11149":86,"3823":217,"51928":197,"48539":280,"40774":220,"29392":84,"12114":300,"42199":151,"13273":399,"13083":264,"26784":116,"15529":671,"36427":264,"39309":377,"5779":75,"57274":245,"42622":233,"40083":529,"2651":337,"52827":254,"43644":150,"2021":197,"25071":268,"41658":138,"56225":177,"47491":575,"1825":152,"38220":467,"47187":105,"51769":435,"8692":171,"11664":557,"42294":820,"48891":900,"15099":199,"6193":135,"49560":271,"49117":134,"47230":223,"30688":390,"13615":272,"11352":427,"5489":496,"16311":612,"30889":149,"18863":312,"33559":420,"156":151,"39778":711,"2149":1264,"21637":417,"24116":292,"23234":172,"39970":503,"30980":310,"25442":231,"55220":644,"38069":150,"18782":298,"47090":179,"5034":1051,"26719":170,"15666":206,"55670":107,"11710":122,"6911":223,"37922":613,"38693":64,"49297":254,"57555":240,"17435":160,"40425":232,"33386":171,"21837":231,"4085":220,"7350":156,"26072":98,"33881":321,"8474":69,"15880":252,"20857":102,"44219":323,"11163":360,"53021":565,"44099":182,"21766":610,"5479":145,"25516":270,"19159":385,"11673":372,"708":274,"2601":1938,"24563":714,"28406":350,"120":216,"42777":363,"54503":164,"10488":98,"25619":266,"4662":306,"34755":177,"2289":134,"28469":78,"43078":271,"3092":575,"13551":431,"27447":367,"2976":342,"39143":447,"5138":319,"47032":154,"12155":148,"21505":292,"38060":74,"22284":291,"2157":84,"57036":51,"19126":130,"30390":96,"38942":349,"51513":118,"27620":158,"22899":154,"2111":46,"5663":143,"25990":133,"30573":76,"45550":223,"45307":49,"20099":234,"37577":259,"31404":514,"23439":295,"22320":894,"42695":200,"53611":495,"17804":256,"23628":130,"55006":180,"23524":289,"25560":138,"31576":211,"56441":122,"45531":363,"23423":176,"19619":186,"55338":600,"56618":1060,"48749":377,"6023":312,"16463":365,"6865":381,"28343":106,"11739":501,"28540":132,"8177":308,"39731":522,"12988":388,"39526":190,"10671":549,"40209":83,"2453":347,"46589":55,"49311":155,"29792":86,"36876":137,"54910":390,"4811":124,"29743":315,"20529":408,"57492":200,"25721":84,"47581":286,"13147":488,"53323":346,"8140":74,"40237":332,"9810":158,"45139":412,"47963":110,"27399":148,"46601":83,"3551":85,"22219":475,"37234":264,"41366":136,"29119":78,"4416":113,"27500":303,"10925":110,"45136":251,"4163":231,"33040":168,"7039":143,"41185":251,"55947":314,"40494":267,"5459":360,"14781":235,"44006":349,"36753":71,"19926":252,"19391":441,"41651":190,"7863":226,"12130":262,"49639":307,"53193":65,"23121":313,"28849":123,"36436":67,"9110":182,"36672":598,"6753":133,"2855":210,"38763":113,"17485":191,"42606":103,"19567":117,"38223":127,"54292":145,"34748":152,"49026":95,"27242":187,"27138":123,"37026":738,"27652":200,"49483":1176,"49835":267,"13884":78,"56862":418,"30050":68,"31010":266,"39942":132,"10926":70,"6006":122,"46999":246,"33628":45,"19122":309,"31809":156,"15176":69,"49901":101,"21616":106,"20508":267,"32419":372,"37285":309,"35622":294,"6407":84,"28910":99,"13808":116,"35054":279,"7965":359,"37628":162,"20912":91,"43831":279,"8648":86,"12649":334,"55313":345,"24321":54,"8040":323,"20910":578,"37648":473,"5685":628,"36150":210,"9983":252,"36647":72,"9225":344,"5585":87,"43740":371,"41567":719,"36940":338,"11437":100,"18802":280,"32211":283,"29459":258,"27703":251,"14426":393,"46100":33,"47112":438,"14731":600,"20118":569,"28248":463,"34781":293,"42751":723,"53793":54,"13635":177,"41736":141,"35119":77,"27345":172,"36632":766,"40092":606,"39596":398,"53583":148,"39571":275,"50999":167,"4284":155,"30758":364,"9162":351,"39090":132,"6356":424,"29277":127,"25666":287,"16846":260,"35005":254,"7812":308,"42830":185,"27608":642,"31472":238,"46615":330,"17368":182,"955":571,"25423":482,"31313":604,"18674":184,"53559":697,"15930":154,"10535":285,"17642":223,"42648":142,"20951":407,"35875":184,"56613":292,"52147":68,"42325":497,"38329":301,"18085":123,"26922":184,"13197":272,"8437":284,"41375":282,"40490":141,"47252":124,"12374":388,"28668":343,"53307":70,"6191":334,"13552":521,"44892":379,"19968":142,"15429":381,"29454":186,"54358":388,"28851":151,"51670":180,"30063":424,"35856":1131,"7839":377,"34788":66,"21414":197,"4362":581,"32203":189,"53266":133,"27839":360,"2695":253,"31596":52,"15086":112,"38008":416,"20602":361,"15010":152,"19373":75,"56059":266,"10717":216,"55875":610,"8331":111,"34234":169,"12989":168,"26942":110,"43394":140,"10160":162,"564":336,"35741":100,"50910":114,"25279":443,"2786":16,"38692":50,"36071":165,"140":269,"36598":22,"56824":254,"7547":399,"16162":647,"15451":594,"21042":197,"22107":129,"44987":213,"19261":292,"31090":148,"39427":121,"57091":189,"4937":273,"32719":295,"12721":137,"26843":448,"56773":139,"56127":606,"26008":339,"36575":59,"1223":202,"32981":202,"45941":188,"15703":102,"12901":2083,"8615":338,"43273":266,"3348":188,"51837":262,"44158":225,"6624":80,"17901":493,"3087":81,"9168":348,"28465":63,"4216":94,"26265":117,"27487":262,"48679":64,"17513":121,"51507":351,"10775":490,"56765":307,"14144":100,"13122":215,"31495":157,"30088":221,"11955":145,"7006":230,"29148":77,"36549":175,"20657":349,"217":296,"36187":266,"28572":792,"30783":256,"37028":56,"29066":318,"33290":56,"6316":102,"6735":350,"13903":300,"42905":225,"11712":118,"23011":115,"51271":528,"34280":121,"8039":56,"21469":141,"19849":227,"14323":227,"10837":200,"33112":650,"5689":201,"48827":244,"3006":113,"46560":523,"52748":335,"23503":246,"43444":358,"24607":621,"41158":87,"52591":168,"55892":167,"20822":171,"47994":73,"22559":137,"23299":228,"14096":307,"23453":623,"33950":162,"55743":529,"24834":257,"20942":374,"50840":275,"40875":251,"25587":351,"52916":191,"43691":599,"30895":290,"11311":86,"33009":212,"2396":275,"18309":237,"57009":315,"46169":309,"26357":283,"48764":200,"7805":404,"45224":164,"40733":1200,"36396":262,"50061":242,"45117":408,"54334":429,"45088":328,"38820":154,"2085":168,"10055":396,"54929":321,"17564":436,"38568":311,"20233":206,"38124":301,"15916":237,"31345":180,"4309":915,"52531":180,"23093":48,"14999":306,"46456":442,"45913":251,"37915":137,"56796":122,"29568":449,"34406":382,"22726":471,"42026":474,"39979":123,"14006":302,"51838":384,"39425":595,"11148":331,"24013":647,"23760":408,"49268":1055,"857":567,"4256":123,"35138":169,"27729":224,"39418":141,"16381":226,"56519":282,"57449":178,"21903":107,"46865":109,"38772":108,"48886":188,"20924":459,"11805":165,"35971":249,"36494":129,"42101":96,"47035":119,"47137":81,"10692":299,"38601":40,"34732":157,"13425":411,"18020":302,"4234":312,"27472":131,"50046":332,"12352":591,"19939":157,"20555":116,"2444":180,"45207":136,"56249":237,"4528":316,"3488":2210,"17121":376,"8995":161,"12454":434,"19371":541,"33260":163,"29274":1171,"1990":354,"44521":67,"25482":489,"3638":595,"42044":339,"56288":67,"24422":399,"53385":190,"44174":266,"23315":456,"27605":2034,"24949":380,"33312":579,"5574":260,"38857":783,"53226":423,"22890":211,"3605":193,"49785":351,"39738":252,"33190":193,"37929":274,"27404":384,"52080":89,"25238":186,"15306":81,"3594":286,"45070":114,"13882":590,"53953":350,"28962":207,"2980":92,"19846":848,"26635":263,"48894":64,"48418":195,"1989":844,"27695":274,"1339":202,"17728":64,"11814":219,"43760":231,"19445":237,"22971":208,"54300":625,"43392":557,"35877":784,"8655":242,"9328":212,"30930":66,"41952":1035,"37121":317,"48391":267,"35176":169,"27820":269,"55923":182,"4205":132,"11024":316,"24144":116,"35354":192,"43862":804,"5335":237,"14810":199,"38052":168,"7112":68,"19921":162,"32754":569,"39897":65,"25371":343,"55429":313,"48678":176,"7097":87,"12356":397,"26822":242,"22218":1024,"18191":54,"2485":294,"4439":407,"51640":103,"9147":179,"38695":409,"28395":191,"12371":94,"44798":152,"53447":275,"20685":540,"12051":400,"39030":426,"41048":312,"55737":228,"45291":123,"41036":371,"39573":485,"45658":82,"2127":326,"44723":233,"42007":481,"30393":752,"21751":602,"43426":266,"12291":429,"16140":156,"37516":314,"16380":149,"30236":115,"55042":285,"28724":536,"34900":628,"55127":558,"42205":1181,"49314":275,"39910":124,"47953":740,"39156":364,"27732":204,"50838":62,"41816":244,"46201":470,"45059":340,"15442":396,"26864":826,"53139":383,"38728":135,"57257":532,"36968":714,"32968":382,"43212":270,"29185":316,"43277":342,"26846":294,"18626":637,"51819":956,"38865":353,"27321":264,"39593":284,"13457":812,"8947":786,"47155":30,"31089":191,"22579":636,"27491":228,"42371":514,"41841":324,"47351":282,"27357":193,"47341":114,"43246":276,"25076":424,"28503":212,"24898":175,"38855":292,"11698":196,"35701":249,"16568":396,"16124":300,"38465":140,"23032":347,"48362":167,"40941":109,"50712":194,"28878":530,"33230":345,"11894":140,"19673":372,"42496":97,"8943":151,"20129":11,"10531":92,"24461":393,"5485":179,"16277":667,"27162":217,"32093":147,"6989":235,"53937":247,"51965":511,"19007":180,"32865":300,"38468":192,"24618":678,"11928":1387,"705":119,"7393":529,"33318":281,"42310":186,"35773":166,"52669":343,"52870":223,"33546":98,"50705":481,"33237":163,"29028":206,"29104":245,"13655":204,"38076":146,"46320":123,"29667":317,"34474":290,"37294":335,"57071":123,"23892":237,"25338":322,"53500":857,"22787":166,"40001":495,"19876":276,"40650":151,"12021":693,"52017":112,"50995":377,"22873":562,"43937":326,"97":309,"51299":763,"53359":281,"12187":411,"16977":215,"22239":165,"29724":371,"7454":417,"50488":250,"40257":678,"9861":515,"21094":90,"54351":126,"27412":471,"23769":313,"55164":209,"29661":237,"9164":276,"54480":151,"25106":252,"34013":155,"22463":964,"3938":401,"14405":62,"5223":94,"28626":207,"6491":462,"47398":250,"15783":355,"50231":87,"47806":110,"45442":217,"45764":277,"16517":261,"3243":207,"48718":196,"35375":505,"11278":324,"50675":127,"49685":137,"6814":281,"24706":188,"33319":245,"30038":372,"43835":85,"26513":411,"54484":664,"40544":124,"47522":441,"15277":106,"16046":203,"42480":236,"42168":398,"15290":389,"4315":173,"10724":791,"52583":178,"21044":193,"48024":243,"55385":243,"34441":208,"12939":346,"36620":485,"38573":231,"45708":274,"6708":296,"22655":543,"16520":412,"5360":255,"2576":285,"1139":542,"21043":241,"15677":128,"26368":428,"34594":1113,"30729":1034,"5019":864,"9532":258,"40510":212,"49056":495,"47521":184,"40089":54,"46669":139,"5017":257,"20412":259,"7007":320,"15651":317,"33999":214,"4624":220,"6705":328,"45791":616,"33959":219,"52185":107,"14686":509,"50529":368,"1391":197,"42950":256,"50092":457,"28017":369,"18015":358,"12163":207,"21483":323,"18991":560,"44079":299,"51441":217,"1729":75,"21868":147,"16398":121,"51440":193,"32769":579,"7504":110,"53651":173,"31038":331,"5123":331,"25323":404,"18103":94,"39430":107,"37545":135,"22363":238,"7714":295,"18578":125,"19196":464,"53828":265,"29712":136,"29999":228,"51568":614,"32339":282,"39992":378,"56866":415,"12105":406,"27730":294,"45526":187,"5207":511,"14105":306,"1921":192,"40228":302,"10808":212,"30884":260,"29037":295,"23212":177,"36747":222,"20794":676,"48923":820,"12243":226,"44929":451,"53609":85,"30084":538,"30250":282,"54507":165,"5770":109,"41290":246,"34066":112,"7930":149,"17244":430,"13283":286,"19669":129,"44890":356,"12765":112,"48008":121,"50539":705,"46291":299,"565":73,"29403":266,"1085":144,"54336":170,"55087":639,"17266":343,"31122":408,"50644":155,"22230":67,"38425":125,"43436":90,"34513":449,"46374":188,"53162":143,"17324":107,"28612":317,"31081":310,"48752":235,"19088":402,"45395":310,"26622":208,"22335":207,"904":104,"31406":251,"16271":104,"57469":118,"48504":541,"56802":323,"56995":361,"42453":291,"46070":1978,"31962":462,"42337":322,"42378":151,"42253":239,"45528":202,"44410":147,"38244":51,"54867":356,"9526":94,"30431":175,"4737":249,"13456":493,"54866":271,"46007":228,"14500":301,"3940":198,"13068":170,"27182":428,"39601":289,"31323":302,"4573":292,"7984":419,"21688":27,"38174":308,"16123":213,"35140":292,"23726":68,"43327":145,"50701":347,"13203":150,"55188":102,"57351":141,"3723":304,"56203":399,"34443":403,"57038":226,"40260":286,"10538":225,"18893":388,"42740":532,"48005":388,"16454":976,"29097":477,"13363":491,"27478":198,"5570":318,"40135":215,"42603":192,"23151":288,"35506":284,"19683":772,"34250":338,"246":345,"16608":141,"53985":13,"23683":572,"21077":110,"7161":152,"20058":202,"14690":208,"35118":50,"21715":261,"18560":63,"516":82,"33971":249,"40635":73,"15100":256,"44031":61,"41385":586,"52731":352,"27227":148,"38525":350,"42084":307,"38954":387,"6954":522,"37840":108,"7669":918,"17694":300,"15809":141,"12039":492,"19956":239,"44989":405,"3306":127,"56178":455,"17235":209,"7125":351,"47482":404,"8910":733,"47349":134,"26549":351,"20667":333,"21126":163,"9097":594,"13579":124,"4689":338,"51764":140,"15384":59,"15465":85,"7055":77,"12663":231,"55815":370,"57545":111,"24483":217,"19629":279,"14737":545,"16625":218,"39583":96,"32888":240,"31037":216,"10407":114,"3982":208,"34016":265,"47786":132,"11083":262,"36944":119,"34704":185,"37181":108,"48094":194,"47199":372,"7386":291,"10322":321,"17810":146,"31482":141,"7776":303,"39911":160,"54799":169,"32403":143,"41282":585,"30438":547,"10167":678,"13372":275,"20127":93,"11746":199,"6051":134,"53360":280,"22549":431,"21568":427,"35853":484,"49745":398,"3474":429,"26037":528,"16291":139,"19254":463,"21629":1161,"1219":209,"13767":51,"9996":48,"37839":57,"46296":99,"14520":203,"46344":329,"15307":322,"20752":404,"45141":314,"18072":310,"41361":178,"50103":413,"31834":914,"4615":121,"18056":608,"20914":149,"39379":284,"6837":156,"474":403,"451":352,"9191":215,"24363":506,"26457":158,"45692":324,"30719":409,"35173":207,"29997":435,"57338":422,"30399":73,"40172":410,"48594":186,"30647":158,"24569":135,"10370":228,"39428":83,"13991":303,"32010":252,"17712":640,"55959":90,"22765":381,"28830":174,"43487":203,"47136":823,"23137":398,"52099":410,"15428":754,"8616":474,"24715":619,"33792":201,"55049":325,"51954":210,"30305":223,"10034":144,"51286":503,"40344":382,"34656":118,"959":253,"43236":79,"54534":125,"14538":236,"4043":66,"43148":392,"43984":87,"11828":368,"7232":650,"28354":248,"56401":558,"26804":324,"34806":172,"2167":143,"34306":282,"43524":173,"53358":197,"17843":167,"31806":554,"5344":169,"32066":258,"22499":458,"15282":320,"36798":579,"36482":87,"28076":289,"35181":475,"12857":247,"39197":352,"31211":620,"18160":446,"14290":173,"56125":339,"32127":169,"44939":203,"1934":126,"26869":220,"54357":222,"48921":881,"40896":94,"37312":269,"34564":63,"36538":455,"27617":176,"13038":492,"18172":400,"4382":398,"28780":83,"3734":194,"40000":178,"23425":1029,"27234":135,"24736":232,"37353":417,"39786":178,"42741":297,"42565":88,"2405":230,"45417":454,"11214":344,"51663":185,"51218":121,"45331":190,"22907":214,"15540":282,"32712":203,"15147":100,"30476":219,"1237":182,"42615":72,"14620":318,"38847":368,"15877":261,"50062":446,"13688":646,"2724":232,"6732":776,"48048":692,"39024":793,"47704":1298,"28706":245,"6644":178,"43912":208,"18665":58,"16556":118,"40269":111,"1136":695,"14675":361,"1852":66,"23403":208,"34077":397,"26078":554,"28897":232,"38147":81,"12261":375,"34570":173,"42635":82,"46293":401,"18533":1062,"47":853,"56789":331,"6168":349,"48349":905,"52702":595,"25216":153,"1761":178,"51502":129,"5526":344,"27385":183,"34113":98,"49513":304,"20491":217,"11387":401,"33286":277,"21613":224,"48111":57,"16723":222,"29088":215,"18081":433,"20418":66,"44436":124,"3572":618,"14455":274,"18392":84,"51102":109,"6149":288,"18835":262,"37077":207,"31597":371,"18323":474,"13226":92,"43566":158,"35888":314,"45031":240,"19758":101,"16373":242,"33658":305,"26532":440,"16742":228,"40615":366,"46918":350,"21930":136,"35041":497,"33060":334,"14057":81,"25226":210,"1236":975,"57591":802,"23700":127,"18101":242,"13623":31,"18174":117,"44931":184,"37342":303,"15305":481,"6634":384,"38927":137,"17336":439,"38905":257,"44138":358,"33484":179,"39469":192,"11694":44,"27892":219,"13436":439,"31682":270,"9357":263,"53521":203,"31858":115,"37969":227,"3385":424,"40953":661,"46308":189,"38672":309,"44664":187,"18655":113,"3267":416,"45220":537,"1540":266,"40519":397,"24458":232,"30897":222,"11443":226,"1870":118,"52721":159,"35540":389,"1020":248,"56383":480,"4247":36,"11065":131,"1764":294,"12644":235,"46438":311,"24620":170,"32455":130,"18832":246,"16304":265,"46806":210,"50304":313,"51021":95,"50649":78,"28804":711,"36997":217,"24776":517,"43535":582,"44865":1135,"22067":216,"42932":218,"31253":1866,"55478":542,"37754":155,"23259":488,"2308":342,"37012":296,"15415":299,"40152":291,"53887":276,"24040":425,"39402":180,"45517":910,"45807":134,"31462":462,"36974":756,"25301":143,"54596":373,"37961":405,"10741":124,"33451":197,"22449":156,"17304":159,"50087":65,"53097":42,"4329":71,"49967":91,"27286":90,"31418":135,"44027":421,"19678":338,"19874":170,"29955":191,"6":260,"49515":340,"3439":1340,"43684":413,"46085":396,"31815":317,"19207":364,"51023":477,"45085":311,"28990":291,"50822":83,"22056":120,"14665":339,"47601":345,"9758":312,"28320":156,"24035":334,"19752":743,"53720":234,"36552":553,"1601":249,"48132":483,"56694":462,"45541":253,"22055":466,"48398":189,"37687":161,"11109":96,"11336":508,"32648":176,"18870":185,"22526":108,"36609":152,"2643":213,"7262":172,"16735":94,"25988":176,"30321":256,"49490":320,"7412":99,"22425":409,"1159":346,"17256":171,"49289":289,"37228":184,"28524":376,"50159":205,"12439":274,"10664":416,"21060":345,"46184":171,"30826":130,"24268":156,"30450":178,"27583":109,"54529":678,"205":299,"31924":667,"12280":366,"4121":803,"39164":211,"28894":326,"46890":107,"6986":470,"46877":203,"30077":230,"39423":304,"448":297,"36901":181,"2590":173,"1096":524,"21643":338,"40478":498,"20389":182,"21381":148,"41038":305,"42706":85,"6996":115,"3641":383,"4261":160,"54535":297,"44686":122,"13":261,"29808":280,"41590":430,"24201":92,"35019":171,"27316":169,"17788":178,"29092":464,"54888":200,"39155":742,"35446":95,"54074":512,"40668":230,"19488":284,"44834":528,"11108":140,"55113":74,"7182":208,"48722":631,"46680":284,"12498":102,"35410":108,"50242":145,"7561":202,"51916":133,"38221":125,"56304":180,"26353":151,"9684":67,"47006":231,"20003":137,"1450":273,"48674":125,"49892":161,"9336":436,"37437":291,"12709":84,"39514":152,"28687":486,"37626":138,"50342":315,"46375":465,"11755":182,"40693":397,"44638":256,"3139":303,"54660":139,"23772":106,"6147":1896,"39324":279,"21323":128,"28709":285,"38764":62,"9967":115,"43184":104,"38991":113,"36277":71,"19994":49,"42848":771,"12583":207,"209":128,"22738":224,"22393":326,"13501":228,"16350":434,"53829":332,"26054":302,"27816":103,"17130":55,"10826":589,"38767":344,"24407":256,"22649":166,"38268":206,"34559":262,"44650":95,"28062":311,"368":76,"41636":186,"37542":252,"9161":156,"29584":219,"17492":153,"56540":319,"5510":156,"36709":117,"746":57,"52665":309,"634":92,"10177":174,"50757":190,"46439":253,"26665":190,"22560":216,"4033":605,"23493":177,"37256":250,"19889":208,"753":264,"54419":194,"32190":328,"7552":131,"54989":217,"29453":138,"48787":261,"6358":176,"19554":273,"37743":312,"43281":427,"53874":581,"23737":99,"49660":733,"46365":387,"36162":495,"8357":622,"52977":672,"38649":109,"38785":176,"40245":240,"16565":342,"34330":231,"3957":125,"16666":160,"50939":171,"21244":676,"26336":381,"27265":218,"10229":268,"7829":135,"32541":599,"50079":225,"41976":214,"27990":280,"32088":208,"43867":193,"30014":201,"18340":298,"49479":981,"51853":406,"39534":235,"25767":295,"40302":395,"54289":366,"4022":57,"34303":297,"36804":88,"19498":296,"2742":352,"37148":624,"43693":163,"18096":173,"7477":116,"27967":305,"8643":361,"49544":269,"7916":215,"50421":234,"12246":238,"10455":230,"40282":335,"39457":296,"28204":147,"45977":721,"8926":304,"50000":151,"57622":196,"20573":277,"52680":254,"11054":183,"25936":203,"20316":82,"15933":54,"671":160,"20453":148,"7206":429,"25970":160,"7443":68,"34614":876,"22906":400,"19709":322,"27683":225,"8618":162,"41618":125,"18482":194,"25595":264,"832":277,"1442":134,"35025":147,"55763":339,"37662":507,"38085":302,"13087":317,"6201":219,"7461":139,"7397":228,"4912":133,"49394":242,"32247":445,"49246":124,"43869":322,"29214":124,"15425":292,"40005":105,"1802":269,"40438":183,"10362":121,"27709":373,"14980":739,"11427":509,"41578":448,"3467":233,"14656":212,"41313":139,"7777":143,"22851":173,"5352":73,"27700":138,"38261":158,"52515":107,"21386":168,"25067":1022,"42671":132,"10263":70,"11226":124,"13065":353,"876":168,"6805":149,"23457":254,"28655":82,"44903":85,"26187":481,"1355":74,"33325":485,"9486":213,"16825":224,"55487":38,"28961":35,"11626":262,"914":406,"19220":400,"5146":130,"29284":572,"47470":348,"15159":350,"20960":164,"11361":184,"51137":113,"20431":451,"15476":55,"56828":409,"53315":288,"51683":345,"16968":335,"3501":345,"48022":174,"31694":76,"49436":177,"10848":936,"36516":58,"45606":252,"54473":542,"36426":157,"7212":170,"32245":598,"56902":69,"38744":334,"50989":270,"10479":181,"38736":183,"4896":90,"25492":276,"9659":345,"40128":177,"48547":254,"17584":220,"50660":362,"26202":165,"30973":628,"49868":54,"35606":268,"6232":269,"30043":188,"35326":238,"44356":170,"35727":336,"5687":143,"1399":177,"31200":194,"52229":299,"17783":334,"28652":344,"31116":398,"16144":439,"16149":351,"17918":573,"45229":376,"53808":349,"40691":406,"52184":634,"16219":266,"29343":457,"48910":188,"11538":268,"19141":150,"49082":161,"56448":404,"15237":137,"37543":601,"3944":523,"36967":329,"7824":266,"13426":390,"31270":196,"2631":173,"17544":271,"54537":412,"51732":125,"43633":250,"41880":160,"36167":175,"55176":873,"47178":55,"43629":357,"5261":425,"56633":304,"45499":190,"10526":593,"55015":195,"14984":127,"17291":442,"21294":69,"51920":388,"4017":392,"49602":389,"10308":355,"20806":441,"46968":322,"49787":328,"54082":645,"10186":300,"32273":150,"39446":100,"26726":254,"8617":166,"49263":108,"7867":306,"23196":853,"3711":303,"772":212,"54771":10,"19674":184,"42363":643,"27299":186,"1860":287,"24041":312,"47634":391,"6269":736,"2431":158,"16256":234,"4545":82,"704":177,"45426":195,"55797":163,"23158":105,"48570":186,"16191":196,"11138":128,"8195":148,"36195":79,"32008":66,"16221":116,"57564":299,"22301":360,"42407":635,"52971":404,"32235":514,"751":281,"5103":342,"46691":620,"15302":106,"22698":740,"13684":430,"49784":315,"26205":540,"28045":113,"8160":86,"22889":123,"35363":88,"5063":102,"42796":65,"24207":548,"25433":170,"29327":328,"32496":177,"2002":159,"30727":439,"36519":255,"48211":313,"39799":377,"47148":287,"50229":453,"20155":302,"41449":80,"8622":206,"21676":226,"52589":235,"30094":93,"35468":144,"53963":266,"5523":223,"28404":135,"39997":204,"5470":204,"48255":358,"46210":343,"26342":334,"1705":627,"42348":228,"37521":91,"29597":498,"20382":195,"21737":355,"26251":152,"45230":78,"18576":98,"1809":191,"33767":81,"8008":406,"22473":179,"12684":479,"57142":79,"40640":261,"21867":158,"12711":149,"2185":573,"10763":378,"18828":328,"28396":114,"5881":281,"6591":316,"50145":243,"22031":355,"40626":366,"13555":533,"5981":453,"31550":389,"43294":434,"47779":748,"28324":475,"26767":341,"1851":332,"9024":568,"22789":471,"14853":336,"55367":255,"51672":457,"41469":191,"11617":217,"50320":437,"45713":206,"40978":528,"36613":149,"54283":195,"10544":149,"20212":590,"19739":237,"39299":207,"47113":147,"9998":300,"17046":245,"11584":84,"739":150,"44292":303,"30412":733,"52210":117,"19291":160,"51880":427,"560":277,"4529":418,"37815":356,"19277":241,"37696":141,"33826":128,"32230":65,"5995":182,"55026":1736,"52117":68,"19737":75,"41700":408,"54023":157,"8584":448,"3849":114,"55151":87,"45403":378,"10441":121,"54094":120,"24340":199,"4546":258,"11363":270,"9427":65,"6901":152,"3509":158,"47803":633,"34851":136,"21732":154,"19048":426,"714":178,"27855":486,"48432":212,"29368":242,"17890":153,"23718":366,"7274":197,"33145":387,"47426":393,"24579":1316,"44968":869,"27163":234,"1598":411,"1695":501,"43911":164,"38407":229,"27292":388,"18217":219,"299":470,"13446":494,"13512":258,"39474":447,"32824":383,"17414":208,"39345":139,"6386":345,"11573":341,"45818":81,"8426":431,"24527":163,"9431":82,"15294":283,"11239":92,"49154":337,"56131":204,"21926":95,"32518":549,"8264":370,"40176":143,"6288":295,"34906":341,"297":569,"8681":143,"8911":48,"821":68,"24282":584,"13061":178,"998":395,"43353":88,"21693":102,"6302":220,"34027":939,"12232":267,"51114":96,"29717":278,"26294":159,"27127":331,"49213":231,"44201":130,"16914":357,"42753":326,"50530":109,"1380":146,"55660":430,"7066":794,"53851":119,"46207":71,"26956":495,"466":69,"55190":492,"9072":405,"24615":658,"12880":200,"30260":456,"32869":124,"28073":265,"25930":273,"2445":234,"1458":213,"55836":62,"12646":191,"4072":328,"778":275,"12204":497,"43408":242,"17990":388,"12169":376,"56844":302,"19486":158,"41516":264,"50287":158,"17364":449,"41207":241,"21920":197,"49771":218,"50962":197,"51190":67,"37658":184,"2369":148,"29296":141,"6613":339,"2044":311,"6221":808,"26638":449,"15892":202,"55930":670,"22855":298,"26878":535,"54393":244,"17851":451,"53054":458,"7278":165,"4539":427,"41540":144,"54904":277,"11521":138,"35571":290,"45951":129,"12327":66,"37038":223,"17202":182,"24313":163,"3906":408,"46179":259,"15301":101,"49159":62,"1017":214,"29635":468,"44583":371,"26077":154,"5887":240,"46921":179,"38858":80,"27563":385,"26286":58,"21587":70,"45390":407,"598":273,"19577":215,"3113":1109,"7282":276,"4659":386,"8279":618,"1432":626,"29344":251,"5728":193,"14049":396,"31446":137,"47065":283,"21938":252,"44249":393,"46141":73,"16222":230,"44043":643,"48748":162,"40540":154,"23101":216,"32847":203,"36208":459,"50296":510,"30170":153,"4131":274,"27371":244,"4114":287,"56435":135,"13470":205,"16035":283,"18538":429,"13721":516,"52252":876,"18623":175,"32907":351,"40948":594,"28474":405,"27643":209,"19654":106,"21609":60,"24043":127,"40236":329,"40557":353,"47804":81,"38981":191,"198":250,"11467":935,"49011":494,"36343":122,"55588":185,"33970":563,"2488":409,"18448":60,"25824":340,"45357":161,"57517":229,"9104":175,"49714":423,"42053":510,"44679":89,"44078":111,"55409":281,"56018":315,"7092":154,"38299":229,"23389":343,"19271":167,"26826":443,"33201":591,"30418":760,"26678":432,"33728":161,"17538":283,"31198":365,"20595":187,"47316":208,"34496":314,"34946":294,"8363":135,"36238":115,"11231":82,"43936":560,"56352":289,"22007":585,"44442":577,"4711":375,"7247":336,"31283":380,"2181":111,"38890":201,"49098":301,"7546":46,"27610":440,"35613":252,"55204":209,"619":393,"21614":198,"52472":1332,"18107":303,"32194":351,"38377":344,"33514":122,"46957":254,"39985":62,"7957":124,"50809":151,"27675":410,"33408":238,"34982":150,"44870":322,"37614":109,"17753":144,"49049":207,"21436":72,"3194":209,"54782":368,"26329":109,"11041":1154,"19716":439,"14373":252,"21644":535,"55469":345,"50798":213,"19640":1374,"5272":371,"27076":96,"1992":348,"54445":64,"22960":203,"21298":351,"35028":58,"24341":96,"28001":521,"16130":250,"7369":148,"45441":239,"32776":145,"41579":75,"31852":181,"40342":88,"33583":201,"12944":144,"31729":244,"637":96,"52008":420,"45933":210,"55311":1011,"38429":500,"53380":241,"21934":132,"52581":215,"20781":119,"41647":308,"40856":60,"6335":213,"36551":242,"44972":215,"25711":107,"17723":149,"33781":140,"26200":94,"32859":130,"56966":220,"32370":217,"27830":260,"43901":168,"33056":52,"13089":187,"46500":246,"11901":155,"2519":207,"19837":1134,"52926":619,"6280":188,"48972":205,"11097":264,"17241":385,"9886":346,"51839":243,"37119":655,"14756":146,"30734":89,"42235":200,"27043":247,"53383":157,"47441":197,"36341":89,"17654":373,"39511":210,"30183":407,"54193":240,"46548":236,"51007":309,"43617":551,"24396":528,"53746":102,"22361":425,"8164":325,"18917":178,"41286":312,"34759":244,"54127":324,"41176":208,"5913":326,"21501":136,"40279":216,"42855":480,"29576":209,"14577":191,"37202":404,"4307":387,"10556":120,"52893":218,"38891":92,"13117":242,"47070":256,"21893":313,"52646":287,"52779":335,"29711":310,"44751":353,"11988":215,"6429":131,"16707":519,"44619":533,"20847":1160,"8603":503,"26973":232,"11074":399,"1704":698,"54509":315,"23630":179,"26875":55,"37544":134,"31984":59,"56240":242,"14357":276,"44565":126,"22206":173,"57345":163,"29409":368,"26409":889,"50734":225,"34768":132,"27708":103,"8255":280,"18516":624,"26879":673,"3238":268,"12806":266,"46675":59,"53275":418,"15217":535,"31646":239,"56512":110,"1154":255,"36707":448,"14713":366,"5036":586,"30706":141,"29846":78,"19833":109,"54211":373,"38006":182,"30072":154,"51757":120,"54414":384,"7761":659,"20408":215,"46745":474,"21370":141,"55648":325,"21803":226,"34073":365,"3528":111,"42826":232,"4634":300,"34169":205,"30714":615,"25315":187,"34598":83,"42290":407,"4052":104,"22714":312,"6942":40,"8798":84,"7050":187,"6987":843,"16946":504,"26464":187,"56739":1453,"29710":167,"44399":173,"51538":166,"26610":382,"36003":277,"16770":224,"18051":179,"13970":93,"9685":234,"4538":228,"44176":391,"45972":261,"25940":200,"43450":114,"4067":447,"35206":450,"50225":236,"53587":215,"6836":171,"20694":548,"23134":299,"20895":119,"14336":182,"33985":317,"18149":187,"37478":273,"8710":182,"5506":251,"33411":300,"55048":230,"23242":450,"4750":405,"33909":349,"42677":233,"29117":75,"22444":201,"36945":121,"2404":198,"56719":120,"57072":126,"56368":801,"7414":236,"12123":155,"21838":82,"37047":453,"29823":172,"3164":269,"6375":111,"49328":320,"51830":358,"1209":216,"39256":173,"30371":449,"14824":64,"19632":335,"32208":265,"1908":145,"15777":164,"4100":146,"8933":154,"29190":95,"40399":84,"6488":318,"31918":200,"45920":151,"27361":139,"22566":66,"304":230,"36055":153,"28188":181,"22429":106,"256":415,"46088":281,"8795":307,"44738":244,"7492":142,"51911":46,"7179":55,"35073":203,"16888":793,"9096":692,"56521":233,"38993":293,"53316":489,"42540":147,"41875":285,"49504":373,"16455":1251,"23319":524,"53729":284,"52728":286,"4461":38,"24246":142,"1813":323,"55863":531,"44630":199,"17740":101,"3772":111,"2370":59,"27210":156,"19287":368,"41901":160,"25659":122,"4962":415,"22979":1208,"47477":483,"1735":251,"53489":509,"9746":172,"36244":226,"13460":201,"32500":128,"56855":230,"23464":581,"26810":347,"50927":235,"1335":98,"32186":124,"731":102,"1642":340,"54160":181,"1683":107,"31607":170,"5154":273,"11080":252,"20714":395,"34347":244,"31926":110,"22015":867,"32406":311,"26429":76,"14754":239,"56791":104,"327":409,"15598":166,"21455":185,"42896":666,"29431":416,"21329":221,"27706":112,"50652":187,"14783":109,"1604":288,"22757":198,"9631":57,"15814":233,"42866":262,"32948":86,"30266":73,"15072":613,"43241":276,"30071":397,"19034":216,"4741":472,"7685":229,"39472":271,"4466":199,"27282":190,"52050":88,"12689":116,"43923":272,"54047":84,"48636":134,"48490":59,"43404":380,"43855":612,"56751":102,"10226":373,"34879":66,"2531":207,"16367":343,"41656":629,"55615":196,"11343":299,"22878":374,"9409":127,"7556":315,"14787":552,"29253":253,"10636":497,"38389":203,"38583":434,"9754":169,"56171":363,"15923":239,"31073":277,"10583":226,"21326":487,"33718":136,"28697":247,"38555":228,"20318":104,"34086":249,"47982":620,"45627":289,"40550":377,"48078":263,"7665":811,"13042":301,"46144":253,"23342":143,"37398":132,"36227":298,"42332":397,"14213":79,"51753":258,"13468":79,"15736":145,"5564":251,"1874":266,"14490":224,"11391":615,"40929":508,"28273":166,"13075":121,"31206":280,"15795":150,"24696":722,"763":182,"9156":1072,"24494":119,"52047":122,"10480":108,"37902":214,"34292":77,"32734":354,"126":541,"8504":215,"23573":527,"6746":129,"37211":196,"48695":216,"41049":176,"12256":237,"43278":396,"47603":509,"34246":100,"13969":187,"30167":79,"11464":233,"46258":244,"21700":230,"16709":247,"52651":708,"14593":121,"29030":89,"45287":261,"42771":141,"52979":114,"918":134,"3932":88,"52863":101,"44996":333,"38499":225,"9976":276,"42273":211,"49412":302,"5141":917,"32505":616,"55422":449,"31969":69,"26131":82,"56991":73,"53986":536,"33065":367,"12373":201,"309":290,"53909":117,"16285":1494,"32414":674,"51872":236,"35439":473,"27167":265,"52193":129,"54818":308,"17913":152,"26780":254,"17727":84,"30859":237,"18909":192,"17349":396,"15762":731,"11530":502,"36402":411,"42810":299,"27230":288,"7148":388,"49101":160,"12144":383,"53456":266,"7410":238,"48274":271,"30134":257,"55616":814,"56034":316,"6501":262,"57140":629,"37724":158,"13919":123,"22208":194,"3750":101,"13546":179,"46590":72,"53293":123,"34362":187,"56663":99,"56549":306,"42422":211,"34236":153,"32725":690,"51930":724,"28411":510,"23516":207,"33633":259,"45063":382,"55406":308,"37678":473,"14642":169,"17625":386,"12508":325,"9618":273,"27972":146,"7389":265,"18501":100,"40177":260,"51549":137,"21248":203,"31585":267,"29864":205,"3857":147,"43480":170,"53785":429,"12537":219,"75":156,"40991":385,"52768":541,"23907":204,"4677":194,"3151":200,"42130":352,"20633":595,"38923":223,"52140":131,"40592":297,"11253":993,"29336":127,"36478":876,"25937":637,"1363":403,"22472":261,"15478":190,"46874":191,"31773":191,"12401":167,"46098":173,"22356":191,"24119":184,"10969":181,"4282":195,"47908":209,"31300":213,"17520":409,"7893":82,"11431":116,"25808":70,"34721":336,"8182":411,"51542":340,"3207":114,"42718":400,"24224":123,"36033":1165,"1646":164,"42685":100,"31616":257,"2628":137,"57197":570,"40103":206,"28922":96,"32697":231,"18562":158,"26947":59,"31363":473,"43077":481,"37447":290,"17245":321,"40407":442,"29150":382,"25479":174,"46071":275,"5955":399,"38646":412,"32472":69,"5337":200,"28078":463,"9266":344,"27261":185,"447":449,"17885":238,"30732":164,"49718":208,"43395":614,"43333":493,"22409":759,"4521":461,"54572":187,"38655":753,"25864":63,"26076":187,"3778":332,"9698":434,"31754":334,"4589":426,"57491":203,"38776":299,"16718":357,"15025":154,"2748":682,"56319":160,"39477":131,"49275":486,"54213":261,"35498":179,"38758":293,"25350":197,"49709":258,"29970":61,"36308":137,"18167":157,"30848":155,"32324":211,"21479":94,"41031":56,"32555":52,"46476":158,"15761":266,"6373":185,"12555":257,"8147":774,"49059":248,"35589":206,"5879":256,"35015":117,"39339":117,"14273":45,"38756":82,"52648":63,"39018":169,"37418":115,"16245":691,"3225":214,"57475":61,"3787":417,"47695":301,"19887":90,"22098":86,"48276":188,"53332":280,"46182":226,"37783":352,"1176":176,"39035":499,"22784":387,"6949":431,"40072":414,"40333":231,"54955":324,"51084":134,"9308":611,"10688":192,"13544":74,"45656":123,"44350":235,"33895":180,"44107":260,"49356":368,"16237":145,"6992":164,"19221":192,"23141":131,"7527":130,"35731":476,"30329":393,"40606":86,"41859":304,"39176":387,"2071":419,"15222":380,"18461":75,"24866":469,"19982":1540,"20920":1540,"56135":270,"38863":175,"5367":73,"49227":148,"18223":369,"2962":137,"45917":169,"390":646,"28136":236,"42359":102,"46300":211,"24857":917,"4253":250,"28856":44,"40509":69,"17119":153,"26575":504,"36369":536,"53312":135,"54376":138,"9167":177,"5849":98,"28566":97,"19161":218,"38144":684,"30153":269,"54315":248,"3347":206,"6007":210,"17466":423,"44355":236,"34456":150,"6795":105,"32275":63,"41845":463,"33188":207,"10537":107,"12310":377,"33373":310,"57023":162,"17471":160,"29638":225,"14219":763,"5212":149,"34461":247,"48642":98,"52236":40,"56904":88,"31703":670,"1623":91,"53017":149,"41702":490,"49925":469,"56136":175,"14443":300,"7827":293,"5897":129,"4076":69,"50252":238,"48501":172,"53690":264,"33309":134,"39366":582,"19853":545,"50334":158,"31007":106,"6466":200,"8612":60,"12713":190,"36201":285,"20175":307,"54259":286,"49820":188,"56801":106,"17508":561,"4171":144,"41646":132,"42995":216,"8286":177,"4068":265,"36146":273,"33569":545,"38054":193,"31797":610,"52510":480,"14271":328,"24262":108,"5368":238,"24709":114,"55441":494,"5113":180,"54332":222,"25966":365,"21016":92,"26874":291,"56446":217,"32898":636,"33955":475,"56620":162,"45936":319,"38096":124,"3814":274,"36235":192,"43905":118,"3424":17,"17996":65,"39719":213,"45595":176,"50404":185,"38194":239,"31203":115,"49606":100,"24948":212,"46135":223,"26871":202,"34719":273,"17632":124,"20527":213,"28109":443,"19407":416,"27759":246,"53330":824,"18354":532,"35973":112,"39978":452,"48598":191,"39038":181,"36714":283,"53966":249,"1607":204,"16072":154,"5288":104,"51595":222,"6285":283,"49249":713,"18659":167,"5924":249,"27347":562,"48071":59,"39029":313,"28352":189,"14723":252,"43357":125,"10368":270,"21153":95,"39941":91,"2387":75,"37623":172,"37822":83,"50847":112,"10119":90,"22057":111,"35557":149,"10582":114,"8950":61,"49846":84,"17782":510,"13370":182,"13790":364,"38177":199,"14663":230,"52427":308,"41549":137,"16855":97,"1639":197,"31243":239,"42994":259,"41752":356,"55494":75,"29510":346,"7375":277,"34198":208,"43438":273,"28562":422,"53917":404,"16261":166,"40845":369,"44156":401,"27581":275,"3295":449,"8356":138,"13702":192,"2761":109,"27817":133,"10635":52,"17549":215,"39439":230,"8744":212,"8396":269,"49197":540,"5723":339,"5120":295,"39630":135,"49457":187,"25749":355,"4923":204,"25116":116,"41474":316,"54787":170,"34723":39,"44935":159,"50602":149,"138":509,"56005":116,"1144":302,"48444":75,"15031":647,"7042":248,"37708":155,"13518":1103,"51641":116,"57632":302,"44462":407,"22716":912,"56114":525,"7996":298,"35538":366,"43162":532,"54020":164,"24004":535,"7739":767,"10175":1080,"25085":160,"9021":691,"3665":80,"20954":185,"44765":129,"39329":161,"27113":196,"25135":151,"20663":161,"37400":509,"23097":271,"21338":253,"11589":517,"57511":523,"4425":243,"4299":206,"54475":988,"55702":242,"49470":237,"11462":222,"21048":217,"39004":581,"11987":275,"39510":235,"32858":680,"6640":162,"11669":249,"28441":371,"19552":157,"4263":97,"44523":190,"5388":77,"35088":107,"43962":74,"16307":142,"20570":248,"32036":90,"56905":420,"49743":309,"25012":421,"4170":301,"33420":223,"12906":102,"1747":551,"45622":241,"14617":257,"10234":429,"15495":1056,"17674":335,"28154":323,"45723":686,"14110":612,"8042":148,"50589":166,"16671":315,"40994":167,"25989":100,"30541":301,"10637":350,"29071":197,"47318":250,"37214":220,"23967":81,"44354":103,"34385":224,"19028":341,"37944":99,"52479":303,"6853":106,"14310":116,"30350":249,"10579":115,"49184":188,"34368":273,"13768":686,"9868":439,"13614":240,"52790":382,"19835":224,"25669":338,"5161":198,"27018":560,"48430":178,"51157":405,"54460":792,"43655":529,"27976":715,"15115":547,"9012":358,"1754":579,"49403":524,"53264":327,"38707":452,"25299":261,"15124":583,"30560":320,"54344":149,"19453":165,"8365":161,"44144":355,"40051":400,"9046":98,"17150":245,"17714":232,"42411":312,"32528":159,"8726":221,"46330":272,"15517":48,"41482":260,"52686":893,"14099":85,"20660":408,"33587":202,"12450":349,"29036":222,"38420":390,"21565":96,"7519":61,"12044":326,"10739":515,"36956":186,"51580":194,"11348":266,"20727":145,"23641":158,"53693":195,"53929":304,"40460":167,"4145":230,"28736":277,"46789":234,"14414":443,"10127":243,"7764":335,"52414":262,"48127":168,"43702":293,"1145":205,"11553":180,"1605":143,"18438":203,"34197":188,"1436":64,"28485":194,"1712":139,"8408":245,"37009":251,"2273":462,"25093":483,"27719":325,"40679":318,"31112":207,"21424":625,"29688":496,"51496":635,"1292":344,"52300":383,"28020":410,"57281":61,"33082":696,"22140":123,"49983":172,"2241":79,"40324":437,"3130":47,"20940":82,"2548":259,"39674":49,"43132":58,"43554":558,"44169":132,"11315":171,"36353":161,"17700":81,"57593":318,"31813":405,"9264":111,"12447":339,"31835":121,"40608":428,"19466":281,"35823":138,"55884":223,"16558":149,"40692":93,"43079":291,"26280":284,"15754":198,"38120":290,"30229":229,"15785":282,"47787":1019,"11120":451,"10442":368,"44299":67,"37773":264,"41582":179,"44463":281,"32126":272,"30148":84,"41709":262,"18638":130,"19219":180,"55572":271,"56853":236,"53223":366,"2604":602,"6542":280,"45112":398,"28991":762,"57481":68,"42665":255,"44331":513,"17045":964,"15683":244,"15981":339,"49520":173,"28397":281,"28686":349,"17039":375,"2003":313,"30352":113,"37167":62,"4321":113,"3883":197,"17966":246,"8978":147,"35387":245,"31397":160,"35141":155,"19568":477,"39602":127,"36024":369,"10042":179,"3614":246,"24149":251,"36952":129,"38137":134,"7228":255,"26943":119,"804":202,"7080":278,"20407":277,"12671":237,"20179":168,"2147":303,"55144":169,"16523":555,"18206":174,"34583":223,"27072":341,"613":176,"21393":432,"54359":241,"33207":47,"30905":344,"38975":856,"56972":739,"48717":250,"6766":422,"48637":140,"34271":259,"6275":453,"55247":414,"9008":90,"38195":312,"44020":473,"19646":363,"8951":192,"29531":368,"5024":79,"13576":145,"44139":126,"27020":236,"56398":283,"36344":135,"43514":124,"9852":60,"35081":245,"49468":106,"55966":104,"46978":381,"7525":563,"32169":580,"15434":231,"47618":166,"52835":156,"30190":102,"54514":156,"26009":93,"22753":305,"34663":651,"7230":284,"46018":281,"26086":362,"14696":319,"45521":186,"10163":595,"42547":325,"23809":76,"21563":219,"44623":574,"41344":315,"46916":373,"54026":441,"48813":568,"12560":594,"50736":596,"997":367,"3150":262,"48207":297,"51060":182,"40536":585,"52332":673,"29742":394,"19824":1425,"6385":257,"39615":322,"27776":216,"28931":202,"22442":234,"22485":173,"56239":207,"47091":206,"31939":422,"15497":284,"11064":443,"24126":234,"42216":735,"30761":808,"48333":562,"20090":255,"27418":334,"4869":203,"23564":499,"37836":378,"54829":159,"52242":378,"17013":588,"42838":156,"18625":141,"55000":119,"12475":115,"18046":92,"38150":242,"8238":234,"40275":376,"34934":614,"51926":208,"42019":158,"57189":46,"29578":211,"10835":812,"31477":165,"53834":119,"54251":386,"7660":105,"51402":192,"43764":386,"18710":143,"16743":434,"47399":468,"27499":150,"51407":219,"46677":62,"27019":293,"38805":180,"1665":326,"10675":286,"40830":341,"33414":206,"27896":256,"8669":518,"12552":125,"54185":126,"9837":433,"45007":715,"5747":223,"11027":95,"15926":222,"41018":63,"18029":350,"11921":209,"51702":163,"26684":945,"27423":184,"19767":283,"56925":182,"45245":497,"39775":329,"39945":147,"8439":144,"33914":232,"54780":475,"19773":361,"12767":143,"4065":361,"47391":367,"56051":239,"17240":401,"26743":276,"41122":483,"51588":184,"5961":194,"22314":136,"53556":553,"661":564,"33816":541,"24232":1233,"434":141,"16915":289,"25629":958,"28118":296,"38945":450,"53895":157,"40682":289,"34071":755,"37785":212,"11070":377,"45960":125,"48299":96,"29961":501,"13828":169,"6568":307,"51186":766,"12025":366,"16734":298,"38419":148,"12726":422,"42711":378,"38398":284,"35530":295,"43574":550,"32864":264,"17179":342,"43573":303,"53371":369,"5853":450,"23777":412,"5606":245,"39590":72,"8940":347,"54992":68,"19572":212,"34018":232,"402":189,"30463":139,"2659":223,"40591":349,"20918":161,"37424":304,"34808":214,"1833":207,"16768":589,"36006":222,"15975":159,"3537":279,"35603":159,"29869":142,"12529":290,"34037":248,"36986":250,"48169":282,"40700":56,"26039":106,"40214":353,"27677":247,"34590":144,"11439":458,"2927":212,"45620":163,"1081":325,"51009":250,"41914":182,"25035":282,"36782":218,"48241":68,"18170":677,"11484":170,"8800":332,"25064":68,"33131":317,"29281":183,"1985":101,"1987":328,"46748":97,"23045":115,"3601":168,"37106":183,"40644":381,"29992":240,"51899":94,"27901":163,"49383":234,"52752":153,"21113":93,"54173":271,"55264":71,"18730":96,"31118":190,"13906":261,"20284":29,"1160":260,"174":367,"28104":133,"10446":129,"399":110,"21585":351,"16470":320,"39801":324,"14077":150,"41672":107,"18088":219,"31023":730,"13516":179,"10677":300,"21594":243,"20136":144,"44905":244,"50993":491,"40412":236,"44771":55,"10122":463,"21746":116,"56745":241,"52336":154,"8127":322,"30886":271,"20074":206,"28267":294,"29533":457,"23430":132,"57335":277,"9655":154,"57561":159,"9371":404,"2399":119,"46532":364,"5802":132,"3008":103,"44917":197,"36949":145,"20381":253,"4392":481,"38577":263,"21432":536,"49503":254,"32729":584,"36026":389,"38044":133,"9539":163,"23217":81,"45416":336,"6189":144,"12717":286,"51384":161,"12413":2411,"27676":277,"33193":764,"52469":262,"5431":241,"51053":494,"29552":276,"12128":270,"21925":220,"1546":153,"42315":144,"9972":300,"52404":355,"56123":283,"13798":220,"50506":571,"45358":188,"10130":283,"542":636,"21707":88,"30285":133,"9142":318,"49662":90,"48844":83,"39013":247,"2023":101,"5197":307,"40397":143,"28913":396,"18261":113,"48406":212,"18529":165,"6947":192,"3570":371,"18094":320,"32880":117,"38003":441,"9183":109,"6790":448,"32841":188,"47691":1466,"44343":171,"22458":334,"388":218,"47308":546,"42620":489,"49697":890,"6889":498,"33938":134,"36163":121,"22793":415,"49674":178,"39320":85,"55713":133,"18593":638,"18968":30,"22627":176,"4822":336,"27745":65,"578":300,"7396":331,"2024":297,"48957":153,"614":212,"5643":212,"14440":232,"37936":139,"23311":156,"22331":395,"51548":125,"47869":124,"35774":121,"29603":248,"33862":358,"45321":516,"40906":339,"23254":493,"43896":139,"37995":193,"35289":120,"55544":213,"37376":412,"41917":160,"46704":118,"18075":285,"1468":222,"40335":111,"25330":451,"17396":172,"42572":104,"36383":100,"39824":488,"25847":299,"3199":39,"3140":1074,"51050":428,"48856":561,"30553":189,"31357":558,"16781":376,"28307":330,"42042":144,"3004":344,"46046":1161,"32162":120,"15753":160,"54058":277,"31544":276,"42139":271,"36638":209,"9577":326,"33295":172,"49276":159,"18700":332,"31469":269,"28698":108,"5964":642,"54322":395,"19284":207,"2262":64,"12442":574,"11516":478,"41698":207,"47783":228,"17973":413,"33783":114,"21275":306,"2093":99,"5647":277,"12723":87,"47221":146,"42073":429,"42923":171,"24302":305,"28085":272,"11702":149,"47097":499,"13020":215,"37674":127,"10428":156,"43776":108,"20835":326,"20229":70,"55557":267,"23322":288,"28219":428,"23998":272,"54662":427,"4588":86,"43181":283,"40530":134,"12196":127,"17865":363,"16627":240,"45205":366,"1567":254,"17541":337,"55346":204,"23294":163,"20432":429,"53086":260,"51910":140,"35050":56,"52880":68,"9073":370,"24146":119,"33749":225,"46075":48,"57565":430,"12976":166,"42993":217,"44166":302,"57486":175,"2096":185,"44279":438,"42692":85,"40907":105,"30207":322,"35910":166,"5159":101,"13230":53,"42352":164,"22677":367,"37561":163,"55077":335,"47727":233,"25170":59,"27991":59,"41055":58,"9152":196,"8285":343,"50051":133,"33613":209,"20563":375,"22035":108,"43386":590,"42111":280,"4585":123,"2524":246,"2759":104,"8719":132,"35677":179,"27822":102,"6743":143,"1253":392,"44902":170,"50226":256,"13209":115,"53476":258,"42196":412,"12474":517,"6319":122,"51287":293,"52280":137,"25263":84,"42930":126,"22099":81,"12245":240,"21622":122,"24740":363,"38309":154,"15756":346,"23610":472,"32025":398,"37803":404,"43343":87,"8793":328,"23518":238,"1586":732,"23871":673,"51298":276,"40579":168,"48230":184,"21161":97,"30932":278,"55839":144,"48711":519,"39688":172,"14281":193,"30062":111,"33499":302,"34243":209,"33287":172,"3247":175,"5200":135,"20479":173,"6020":116,"17605":47,"4735":75,"21982":236,"24575":116,"6404":280,"31502":799,"14638":280,"13235":192,"37719":440,"14599":468,"6152":480,"29943":551,"43396":147,"29706":264,"2285":176,"43025":884,"37619":54,"8470":85,"33883":134,"56291":343,"3014":290,"36597":101,"35739":216,"55461":165,"630":149,"47359":35,"45860":233,"41368":270,"23730":282,"32095":483,"5446":58,"33869":188,"52750":1136,"24118":58,"51321":344,"41730":263,"53354":438,"18232":245,"8999":358,"54089":439,"48014":382,"34838":445,"8831":725,"20452":284,"45532":440,"36724":511,"9352":223,"38666":211,"46928":173,"52246":852,"2426":387,"40704":369,"39796":121,"49748":317,"48244":954,"35327":326,"48256":163,"6321":351,"39481":153,"15872":685,"55685":121,"39817":110,"37842":121,"8217":550,"17870":495,"33903":178,"52180":1137,"41529":132,"8735":169,"34787":121,"6092":421,"4684":69,"26001":190,"18586":110,"15323":63,"30482":133,"9400":428,"46486":291,"59":140,"8797":211,"32992":87,"48360":399,"47122":76,"56124":63,"15078":121,"2802":59,"48600":176,"6175":184,"37569":534,"40484":288,"4073":86,"57419":214,"50611":114,"56468":546,"51365":142,"38440":306,"51432":227,"27391":217,"6467":97,"47948":473,"34020":310,"29114":440,"43007":158,"25293":320,"16555":139,"40842":282,"35500":466,"43986":203,"39983":126,"12967":118,"7122":297,"16468":152,"5607":275,"22503":195,"31695":1154,"55031":107,"46264":309,"47747":747,"10701":110,"868":207,"9707":139,"2342":202,"2128":204,"30584":369,"51545":223,"52263":158,"41771":71,"10747":80,"54690":111,"10757":230,"16874":141,"8111":146,"40657":267,"19699":69,"46327":583,"38816":420,"23843":65,"33252":330,"36521":52,"41999":208,"17506":137,"42251":46,"1022":291,"23514":1454,"50951":488,"21425":292,"20402":186,"15704":93,"4519":430,"5717":494,"29963":278,"26234":190,"56609":284,"54724":322,"37703":176,"22936":210,"32930":742,"28006":766,"4499":200,"45567":172,"12467":86,"27765":126,"46553":199,"43375":158,"15060":167,"19064":463,"41255":370,"22908":274,"22950":54,"51337":57,"47339":375,"28916":421,"27452":80,"27428":358,"33651":145,"2616":180,"27513":124,"31326":173,"36205":89,"19573":253,"39741":115,"41106":232,"931":118,"3620":457,"47666":134,"180":202,"41585":122,"46388":707,"12343":427,"22385":430,"54711":544,"42047":602,"44579":276,"39403":355,"51852":78,"33573":621,"38569":895,"2864":1260,"44571":705,"3936":300,"3728":154,"51991":234,"29052":337,"9540":209,"5540":172,"46667":157,"2481":82,"15670":203,"14715":188,"15979":216,"25132":346,"48056":423,"12575":405,"48032":400,"53573":452,"1717":105,"11866":469,"31746":69,"19300":341,"54118":319,"8687":58,"24762":287,"44936":207,"34281":84,"48727":340,"21447":150,"25833":1180,"13356":597,"4881":297,"50520":194,"34471":298,"10346":259,"38732":351,"8334":313,"52400":325,"23307":404,"41341":270,"37482":193,"9006":269,"13296":233,"44212":189,"11992":93,"41962":132,"26379":537,"31826":134,"8626":424,"31668":273,"37595":602,"16156":92,"23678":97,"3200":174,"55846":283,"44807":239,"691":238,"33845":134,"35798":381,"38071":218,"44106":143,"20031":318,"31":294,"6848":589,"56336":523,"34526":270,"40706":219,"26728":371,"41232":120,"47894":1139,"38494":275,"23903":1048,"28722":428,"6145":195,"34764":364,"19728":538,"10997":243,"37868":426,"25229":397,"15439":321,"38774":1098,"54286":360,"3951":364,"40502":198,"50082":477,"23842":128,"53090":445,"11269":493,"27271":248,"6782":1880,"3712":839,"20741":250,"2577":179,"48027":185,"52987":368,"8851":107,"27445":254,"26589":52,"30751":566,"25795":484,"44580":364,"57422":420,"34203":310,"55551":364,"5868":375,"30952":339,"23824":560,"31632":199,"54828":441,"33496":287,"5826":225,"24036":339,"50408":345,"20176":88,"56722":236,"3602":104,"39131":233,"25000":142,"13646":440,"17695":629,"389":371,"24296":194,"37302":205,"36517":224,"46410":496,"34701":357,"16767":136,"47843":332,"22809":195,"15459":624,"4902":862,"16426":64,"17132":308,"1428":1161,"54581":241,"1413":154,"14982":181,"34469":208,"25046":81,"22841":541,"11342":165,"27029":66,"20442":348,"56130":212,"23651":535,"27595":398,"25906":526,"39893":304,"6907":173,"43773":387,"25043":257,"38533":129,"14885":256,"32043":122,"35951":105,"25654":83,"6534":296,"25162":889,"55857":167,"24403":425,"24660":283,"3993":526,"20126":736,"53410":424,"22276":154,"22664":141,"31051":235,"40595":460,"36224":142,"55690":375,"48301":404,"54350":595,"38807":1144,"38205":109,"39872":225,"30715":132,"46953":176,"28108":98,"4947":100,"26935":163,"5790":239,"56497":156,"10482":155,"10099":93,"35412":208,"36824":84,"30656":161,"25410":85,"20174":90,"24113":239,"10460":207,"6263":279,"33501":263,"11618":249,"28101":434,"19816":583,"35158":580,"25794":119,"29582":460,"17310":538,"30947":73,"12323":168,"4070":181,"26162":346,"1535":145,"47936":352,"57251":113,"38691":392,"33957":393,"48898":122,"41835":822,"24256":123,"20548":170,"29619":129,"39091":773,"4339":148,"33240":295,"288":186,"50179":154,"42852":89,"9495":71,"8312":289,"38231":410,"23974":284,"8309":660,"17464":903,"42745":921,"22913":327,"33889":208,"11503":57,"7095":439,"50336":652,"25603":154,"7850":159,"48908":220,"3345":101,"18506":527,"39661":197,"30608":168,"54098":212,"5240":329,"50585":117,"45572":94,"27597":104,"5556":168,"7683":280,"28970":95,"41517":157,"22556":174,"33539":159,"10499":125,"19020":572,"16755":346,"15800":312,"21307":356,"35262":217,"56129":261,"25540":237,"36104":430,"36297":169,"6074":196,"9193":17,"25114":234,"16795":325,"54533":132,"48314":161,"55531":98,"51575":107,"20923":498,"38367":77,"48643":116,"8105":346,"25355":176,"56923":378,"317":271,"25893":53,"13990":141,"2343":133,"25397":319,"19094":68,"42968":211,"7194":151,"41757":164,"35909":300,"34290":238,"44351":225,"3074":183,"40904":731,"6581":380,"3350":105,"52020":109,"2613":171,"31190":189,"46941":324,"51167":50,"47715":108,"10187":653,"48622":159,"14609":184,"25716":357,"7021":438,"34734":486,"56145":230,"38339":94,"20296":171,"43056":109,"53650":118,"17556":107,"56185":270,"52573":129,"21026":149,"25236":474,"10650":187,"5436":258,"42701":704,"33693":184,"56547":562,"28841":174,"57356":281,"44177":132,"36760":398,"27981":990,"44149":305,"49073":107,"22679":310,"36826":90,"15420":88,"46753":69,"50788":189,"48939":115,"43180":217,"31684":550,"31730":265,"44984":69,"24813":71,"31213":299,"51410":134,"7196":115,"25026":315,"6717":54,"18695":623,"37932":93,"55630":97,"14263":553,"16157":135,"24353":107,"22892":177,"4409":282,"23050":334,"10923":259,"33557":155,"31712":231,"5888":619,"50151":132,"15745":313,"615":73,"17829":884,"2117":290,"44461":409,"10751":165,"13284":153,"47792":219,"41690":262,"51707":308,"3687":416,"33742":509,"18789":187,"53907":298,"50669":181,"9552":87,"30041":336,"21731":389,"41356":257,"11696":212,"8601":252,"46816":171,"18597":364,"43871":343,"28903":205,"21582":385,"24314":140,"25568":209,"31691":327,"4270":160,"44651":392,"52688":266,"25781":309,"53915":455,"40997":280,"39373":128,"13167":451,"27505":85,"52309":83,"24635":348,"36323":66,"8230":227,"11978":163,"25998":51,"47673":123,"41092":223,"52550":140,"19111":126,"43432":417,"57105":82,"11956":124,"45687":505,"6593":279,"15972":558,"9171":269,"31191":310,"38443":150,"2893":154,"3921":356,"19983":325,"14848":321,"44420":215,"3081":478,"20748":430,"36173":218,"43087":169,"32540":143,"35463":205,"5544":147,"11506":151,"10870":311,"30172":162,"52522":753,"36555":158,"3419":516,"6630":159,"23271":149,"51890":225,"1634":186,"46600":248,"40017":254,"54323":152,"29986":218,"29938":299,"20219":163,"34356":113,"44245":432,"57097":227,"36780":209,"27857":407,"27954":99,"48374":246,"43639":230,"31137":756,"33218":325,"46467":144,"19204":142,"15702":63,"55479":264,"32000":290,"44130":133,"4872":429,"16654":53,"55274":296,"22159":728,"26456":184,"7320":334,"32351":226,"32850":307,"13747":203,"55158":428,"36507":503,"32765":89,"22018":134,"9548":231,"6238":57,"37354":93,"44460":89,"35932":52,"28925":169,"10818":693,"30257":253,"12975":291,"16175":505,"40821":78,"49852":236,"30386":285,"4531":509,"32669":385,"25635":176,"15492":185,"18762":204,"28950":256,"47256":456,"55802":452,"54240":296,"55265":121,"9346":273,"33762":131,"8433":140,"25905":405,"2027":725,"44878":302,"37878":181,"39085":669,"17024":250,"11465":179,"33358":80,"37874":90,"25056":294,"17809":51,"48766":79,"6852":53,"15304":646,"53353":174,"20775":90,"7506":170,"52121":189,"46468":192,"23561":257,"18124":188,"40598":200,"22824":30,"26253":110,"29561":165,"11370":125,"49336":1684,"15074":142,"34581":429,"23128":114,"47453":208,"51938":158,"54657":88,"8362":610,"12184":430,"17070":411,"47218":292,"51475":163,"18233":1103,"25851":175,"54080":251,"28805":260,"16460":333,"41040":254,"26053":207,"23238":213,"9388":169,"26479":171,"57161":336,"8599":345,"22911":385,"193":236,"12799":396,"41511":685,"19531":741,"2476":342,"51566":160,"20242":272,"22770":94,"18686":80,"83":184,"1628":314,"32927":209,"37700":109,"2728":417,"6247":92,"43323":254,"10338":140,"27431":167,"27784":472,"12942":149,"12257":78,"8202":120,"39406":193,"50254":51,"29428":130,"40173":808,"33298":733,"47124":190,"15260":532,"38368":169,"31591":318,"56406":137,"13403":327,"4518":167,"49062":342,"11560":114,"27721":274,"40137":48,"747":114,"32011":58,"32081":370,"7456":182,"5315":155,"10406":301,"43860":74,"24021":152,"7773":279,"42022":155,"43883":198,"16537":183,"46997":281,"35235":642,"1521":689,"47286":231,"34010":104,"41256":194,"12076":200,"10063":442,"17591":249,"42204":116,"19114":144,"10767":108,"13233":174,"50494":232,"35010":101,"7275":173,"34099":518,"52958":477,"24320":74,"10745":203,"13300":161,"34394":103,"46974":110,"39588":89,"6087":234,"55116":488,"16339":261,"8772":365,"18938":387,"37142":111,"27482":89,"52808":392,"22735":185,"41680":653,"49431":222,"11228":20,"51049":372,"32944":58,"18133":176,"26468":594,"28785":352,"16851":151,"45690":312,"37016":280,"44548":144,"6455":162,"37784":317,"22573":167,"44178":62,"11204":100,"32657":145,"47076":598,"3970":441,"27395":210,"20544":366,"8763":106,"17572":755,"11432":587,"44682":399,"19741":53,"22977":124,"32040":339,"23692":186,"18376":748,"20855":114,"23369":403,"39541":302,"50908":51,"12451":401,"46392":805,"44185":255,"28761":316,"35690":168,"1578":224,"35084":425,"52582":139,"35341":336,"26906":256,"37892":281,"901":87,"43249":118,"56444":386,"44669":170,"21988":111,"28563":336,"37692":453,"35870":567,"40016":268,"32819":102,"53719":60,"27619":393,"17836":81,"9839":1776,"42169":147,"35356":217,"45705":114,"56339":168,"14398":65,"19080":94,"30504":91,"27052":190,"51984":163,"3065":184,"42623":121,"2403":98,"7238":350,"48264":176,"37007":128,"50612":93,"55799":112,"17306":120,"46919":239,"9794":160,"26434":290,"9549":183,"11580":96,"46596":697,"39385":371,"21080":558,"52766":223,"34531":230,"17545":299,"24012":147,"19735":308,"3118":66,"45510":274,"45044":272,"13631":301,"11944":157,"51136":150,"51974":359,"47622":235,"51979":204,"43155":256,"38705":245,"18386":411,"23347":206,"5910":299,"31914":321,"6960":190,"38486":357,"36470":284,"26631":201,"37549":191,"18428":337,"39192":189,"28365":847,"26533":312,"53742":47,"43216":133,"36797":328,"32991":126,"53952":127,"20533":391,"26934":58,"48566":326,"56709":264,"28038":370,"35527":903,"50152":778,"18443":531,"39956":225,"19905":276,"3409":137,"15735":338,"36089":246,"3020":170,"25210":195,"57403":214,"8330":134,"45101":135,"47922":198,"33175":116,"41081":253,"5622":143,"56387":411,"38861":102,"44911":220,"57554":179,"44922":282,"21473":157,"48165":273,"31219":173,"27660":348,"18285":331,"27111":343,"14704":92,"24369":171,"47547":153,"1461":120,"49975":136,"57627":218,"8865":111,"30087":181,"104":287,"47737":319,"49281":448,"52739":140,"13368":989,"46768":312,"44756":408,"45333":197,"37977":208,"47578":335,"10750":247,"25002":279,"48536":364,"39121":233,"5939":186,"33495":181,"2104":128,"31946":250,"5973":245,"54883":489,"4":260,"3340":121,"22318":197,"9586":115,"32924":446,"51725":152,"38982":321,"43478":326,"27132":102,"12642":364,"17576":265,"9736":159,"22515":222,"5306":977,"47996":196,"45502":285,"49634":69,"17412":106,"9958":294,"1931":58,"46651":87,"36028":681,"55951":227,"13851":199,"13725":360,"11490":644,"7474":42,"885":388,"182":185,"1312":584,"44789":75,"31642":123,"10973":59,"33886":154,"49094":300,"46820":533,"9572":626,"29493":199,"50903":396,"32983":174,"23743":210,"50914":279,"15503":436,"42058":237,"1421":424,"33138":321,"1910":183,"9278":456,"1827":302,"54852":152,"1957":313,"30703":256,"1174":448,"8444":110,"29295":207,"9721":124,"27546":310,"54178":1736,"15850":551,"56660":610,"19518":125,"42377":288,"36913":153,"28829":481,"37170":292,"20029":527,"50686":187,"12499":202,"25845":83,"29757":71,"8830":163,"7303":492,"21524":187,"52791":322,"51482":270,"10427":266,"4075":163,"26034":257,"14870":138,"35079":208,"53201":134,"5682":335,"25976":346,"39169":345,"29587":328,"54618":172,"20576":94,"56320":77,"40645":100,"55317":222,"27863":53,"48227":209,"18313":259,"30737":462,"39830":286,"22909":282,"39134":183,"47011":354,"25285":124,"10644":54,"49218":106,"45263":164,"31793":93,"19253":527,"38521":241,"24317":183,"24705":191,"55368":101,"45172":149,"56956":177,"22622":61,"12773":88,"213":79,"14264":131,"48061":262,"25984":399,"26308":876,"16045":197,"23804":116,"47874":176,"54346":327,"50653":246,"4327":212,"3785":147,"19338":123,"20363":152,"21072":144,"53055":79,"25637":271,"23724":111,"48143":148,"51191":324,"35555":268,"42724":191,"28933":228,"29532":54,"45545":99,"15203":193,"36045":200,"27441":143,"52152":185,"7960":135,"12895":431,"39040":410,"5092":392,"33975":188,"545":162,"48387":85,"36312":283,"36317":104,"50376":145,"39563":173,"39180":147,"13331":150,"24":129,"51653":243,"14279":866,"43625":471,"20298":234,"11260":271,"36196":599,"46917":175,"15748":246,"3597":131,"38450":278,"48222":127,"54117":189,"31355":472,"48263":106,"1322":244,"29936":161,"22265":281,"55899":301,"35075":230,"29141":174,"25883":255,"45568":374,"56561":234,"28862":189,"18430":357,"41064":219,"13165":317,"12937":206,"38546":282,"53019":326,"4976":102,"7832":452,"28571":93,"36911":64,"15418":267,"9596":203,"3007":494,"5052":95,"11613":478,"25570":767,"8652":411,"43405":452,"3024":72,"82":219,"49341":101,"971":264,"1756":169,"19061":123,"26746":292,"3167":70,"38797":41,"32979":322,"32788":380,"14026":74,"5769":250,"32301":127,"14406":299,"37933":351,"57166":266,"10173":419,"44994":162,"52102":152,"7658":97,"51152":232,"46225":186,"53394":199,"347":702,"20445":54,"14536":156,"797":388,"24108":120,"7351":233,"35194":135,"7069":66,"40331":325,"3825":204,"35197":137,"31936":345,"51153":89,"48724":392,"52168":235,"38751":241,"41792":561,"32615":777,"12115":290,"26813":233,"53694":209,"38912":279,"17670":109,"14128":1595,"1662":152,"17002":72,"13904":98,"52409":300,"52698":448,"6462":311,"37186":101,"50759":334,"48297":126,"10879":207,"11605":164,"32032":530,"2052":99,"17034":172,"12302":102,"42760":242,"38699":130,"20380":244,"33085":414,"37410":141,"16738":359,"55044":186,"47494":792,"30764":91,"653":145,"3535":152,"19450":82,"51842":64,"22941":438,"30408":431,"41640":163,"38281":192,"8201":50,"31413":468,"20637":1581,"48834":235,"33383":68,"30709":785,"16823":82,"55640":207,"46557":154,"34647":187,"8030":340,"5675":312,"26708":478,"56386":71,"26630":330,"37465":416,"8913":95,"29049":407,"14330":514,"38698":126,"56851":220,"22877":517,"21186":118,"27332":56,"21670":65,"29867":241,"39955":398,"53569":352,"7465":190,"22106":165,"47451":418,"41350":360,"910":112,"11388":369,"39838":257,"26048":359,"15105":185,"43276":332,"10456":68,"32602":87,"48646":111,"14361":95,"16741":226,"10951":110,"41505":148,"23270":144,"20297":236,"20076":127,"39161":238,"31451":337,"15166":247,"48719":302,"6646":405,"7385":351,"53946":332,"40457":76,"2735":224,"27852":218,"14931":563,"14771":299,"8058":192,"8054":137,"27927":86,"28125":80,"30821":502,"54342":304,"34120":92,"24001":299,"13867":100,"26387":201,"31414":263,"31895":78,"7094":183,"20285":371,"15328":250,"19544":180,"4728":254,"44446":241,"33183":391,"30214":242,"30863":121,"2641":237,"46336":218,"45060":90,"13701":143,"3972":52,"45190":96,"34909":312,"56989":369,"21573":83,"45002":548,"24074":339,"7601":418,"34996":513,"52601":77,"7806":781,"11744":139,"16550":101,"29906":139,"51543":466,"47118":259,"19701":63,"12889":499,"46302":314,"44480":196,"42764":279,"56045":267,"37039":418,"17363":168,"56":152,"29401":206,"17599":551,"22848":411,"14162":166,"9671":203,"43058":354,"20567":106,"20383":146,"18731":134,"14225":57,"5588":92,"38595":233,"38793":440,"20169":92,"55343":161,"56251":1665,"4319":616,"46022":266,"6696":911,"47980":154,"56507":270,"42851":185,"3878":327,"24743":244,"55208":216,"8745":74,"2644":132,"21403":81,"18971":665,"53918":85,"5798":740,"22668":550,"56927":135,"28403":280,"43325":374,"23581":278,"26020":344,"47275":195,"19124":133,"49396":247,"11578":592,"12097":262,"47106":555,"2819":347,"27705":321,"27107":449,"17416":341,"974":207,"47712":349,"10244":663,"44302":567,"38513":176,"31134":825,"34976":67,"48941":62,"3985":112,"24853":150,"36654":264,"40715":387,"35979":68,"10253":579,"34189":170,"2233":348,"56345":300,"36040":256,"36610":526,"6195":256,"15837":269,"25703":478,"45515":296,"37879":619,"46235":77,"35777":163,"33475":173,"19050":281,"25102":48,"14659":155,"46119":103,"50348":190,"49806":73,"13519":166,"38686":206,"47732":263,"56698":80,"11675":328,"52604":133,"25027":156,"52452":121,"27050":169,"33520":401,"27031":122,"14210":40,"17963":143,"38959":84,"48278":95,"41095":96,"40911":95,"44145":47,"9748":227,"40318":90,"56227":303,"7545":238,"34720":166,"56199":38,"36885":37,"26063":72,"15647":73,"36329":705,"20722":112,"25753":190,"28671":107,"31204":107,"35885":227,"20730":713,"38337":145,"12648":52,"10002":156,"20662":530,"52406":278,"18252":419,"39395":170,"31912":79,"40563":146,"52852":210,"16086":206,"39734":146,"2408":75,"54857":267,"57001":190}}

==> anc/validation/traces/nfcorpus-k16-trace.json <==
{"ranks":[[1377,1371,1596,1374,1980,2790,1103,1144,1788,3035,3146,809,1782,1382,2847,2078],[1498,1396,1408,1406,2189,1404,1501,2861,2863,1507,1401,1399,3323,1393,1397,1391],[211,1507,2249,1728,155,2040,128,2118,88,843,1401,1243,1805,894,3323,123],[3320,1391,1402,3130,1926,1400,1398,1013,1848,1397,1836,320,1396,1533,2461,858],[1391,1836,3320,2380,347,1402,763,2889,3130,1926,1400,3287,1398,1848,3543,1397],[359,1368,1412,3187,2868,1203,1563,1184,3466,3260,1277,2427,1695,2972,2654,347],[3177,1416,1414,3617,3618,322,2488,1089,3393,1415,3014,2846,454,1134,453,2099],[3210,2129,1926,3354,1058,800,3016,1413,2431,833,330,2428,2351,1417,2770,1564],[1441,948,1919,1440,1020,515,1794,961,764,1134,306,1474,1266,3389,329,2750],[1445,1259,478,1265,480,2253,345,440,1851,1861,494,739,1276,2895,2959,565],[3246,1433,3273,1716,1793,1462,934,501,1140,3484,2099,1794,3311,1711,3244,883],[3051,2790,1485,2229,1048,1716,1621,3255,1417,1711,1684,1778,2777,961,794,1377],[241,1447,450,1716,2836,2929,3454,2849,2639,1457,2928,2013,2906,2500,1460,2809],[3149,400,503,3101,1447,494,2833,1834,3103,2834,526,930,1376,2923,641,2756],[1485,2078,1637,1048,2790,968,1621,3255,2639,794,2994,1623,1080,2788,448,2243],[1487,1611,1903,1633,1638,3254,965,1602,884,2140,1604,1630,1238,3375,2141,1641],[1495,1502,835,3564,846,203,3416,267,1496,2207,1504,1302,266,1513,1498,3007],[1517,3167,196,3377,935,605,543,2882,604,550,754,778,1696,1520,2698,1826],[2761,3360,3023,494,641,3101,881,2686,1865,2930,3021,2244,2207,1127,2052,2493],[1526,1529,1161,1528,3230,1527,2854,695,697,690,2165,1164,2141,2741,1530,691],[3534,3295,3101,1147,3489,3293,513,379,655,2511,2692,506,1536,1351,656,1274],[1763,3109,1181,1534,513,1180,3133,3309,1099,192,2772,2294,529,547,3430,2599],[303,2539,291,330,1204,952,3483,3462,3061,2961,3009,2598,334,371,10,1844],[1550,1549,2170,1545,1551,1544,2174,1548,3081,1543,391,386,2175,485,473,2005],[1562,1936,1259,1760,1764,2544,1765,340,3138,2019,152,1771,2026,3312,644,2869],[3187,2028,2697,912,3024,1876,226,96,2813,1204,916,2141,2351,3328,252,1907],[1569,2361,2696,1571,2535,2357,2761,2352,156,2351,2156,60,1568,1565,2598,1575],[3220,319,2585,669,2576,3219,1344,328,316,3143,668,1502,330,1761,2579,3041],[593,3226,3010,1359,3205,2922,892,145,144,1577,2515,1576,83,3515,2,1503],[2703,159,1587,1352,2359,2935,1585,3333,3189,1584,2546,686,1089,3176,3280,3188],[1008,1785,2620,1726,2623,2909,83,3157,1455,2778,264,762,760,1587,1432,3543],[2037,483,2126,3320,1127,3581,2510,2638,2014,2730,1809,3217,208,3463,1325,176],[1683,2040,1487,1602,2039,3386,3254,1099,1639,1641,884,164,3551,3335,2662,1638],[1619,1617,1612,1613,3051,1642,2491,2691,2398,1614,1620,2229,1616,1247,3124,1632],[2491,2509,3118,3114,3125,3117,3119,1640,3112,291,285,289,282,3116,1623,3115],[1641,2474,553,1073,109,1599,2302,58,949,3549,1991,2671,2304,1695,2972,2900],[1683,3473,1641,1561,553,1283,1760,763,1254,1599,1638,2061,1615,2691,1247,2191],[1571,3070,2358,2360,2891,2158,2352,1569,3079,334,3077,2711,995,1761,3078,1300],[1802,1746,3460,3468,3465,1667,3037,3466,3469,1491,3457,3322,3470,1493,2843,1489],[1664,1670,1669,1666,2723,3492,3491,1948,3334,2497,2678,592,2871,590,218,1212],[1445,3383,3212,1672,1742,2777,2107,2106,1738,2790,1357,1264,3349,784,3610,83],[429,1048,2517,3051,3273,1681,465,1428,1083,3110,2638,759,1679,3167,754,428],[523,930,1376,194,23,3433,2597,7,3101,2628,2907,1023,1001,2834,593,3021],[1689,1267,741,746,1686,1690,742,568,2968,2756,2953,3580,378,3394,542,1971],[1134,1099,1700,754,1669,1696,2868,1793,3594,3320,3167,1172,1079,2879,759,1792],[1276,2267,247,784,3509,1814,2599,2971,2839,1533,3119,3191,2835,1695,2972,626],[2597,942,3334,821,3335,609,1117,1695,2972,3605,2599,2971,111,2900,1056,2256],[1264,784,1703,999,1407,1707,2272,3383,3494,1924,3541,1649,1704,1705,3295,2978],[1722,3295,2126,1721,2947,1220,1668,1924,1611,3310,3128,2477,1917,1443,658,1602],[2407,2628,2907,3103,3228,2864,1472,186,3480,593,2731,1953,2206,3061,3330,786],[1681,3534,1876,3543,3572,2628,2907,656,1013,259,3295,1147,3489,784,2905,3280],[606,1303,3349,1516,2074,3167,183,2249,974,1013,3546,3228,2521,1672,1742,1358],[2714,2107,3382,1744,3494,3046,2952,1445,166,687,1366,2709,681,2262,202,3039],[294,2052,1681,951,1516,3543,2686,1432,2654,3594,1417,3190,1969,1381,952,1923],[3137,2399,116,757,1184,789,3265,251,1881,2452,3483,2103,106,3310,3470,1209],[1765,2418,1767,1771,8,1766,3312,3138,2026,2412,1769,1761,1770,2864,1562,9],[1781,1418,494,2052,371,3567,641,1924,3543,410,1741,3179,1733,1728,2315,1455],[429,2930,1777,2178,1784,1457,2213,2403,1779,2119,1417,2995,2179,2762,2183,1290],[1794,2584,3230,2237,28,2714,1790,3326,121,1135,3445,1173,3198,3220,912,2690],[2769,1795,3057,1798,1787,3058,85,3364,3056,1789,2023,2078,2476,52,1,2315],[1140,3296,2981,494,1001,499,371,2099,2463,1794,1138,934,1134,1922,3246,1576],[1801,1802,1800,156,1075,3618,2999,2780,419,1792,129,2651,421,1018,8,1215],[3249,562,557,1847,2622,817,2834,373,440,2690,2365,3363,3034,401,710,962],[2830,1808,1445,1815,1579,1265,1806,1674,1739,1992,2854,435,2107,1249,90,2996],[3018,1438,2961,1655,3029,1705,1330,3373,2675,1329,1706,3160,937,1704,2207,1108],[3389,2587,623,1544,1276,2249,1417,3349,1013,3546,630,1555,2174,1228,2761,2357],[1438,2019,1590,1937,3360,907,857,2182,2255,1058,1658,25,1926,1432,3389,546],[1841,10,1844,1839,1257,1836,1105,1843,2706,1842,1847,1846,1837,1840,1585,1940],[1852,136,1862,1265,1858,593,183,1857,298,150,2476,301,1853,317,196,2773],[3162,2965,3576,2833,191,1713,452,1127,406,2631,558,298,395,396,538,3214],[2776,1787,2772,2333,2314,2317,2315,2202,1786,0,3366,1380,1379,2331,1798,1133],[3433,875,2631,1866,395,3165,394,456,879,926,396,929,2833,2834,2695,1882],[2599,2971,2834,1432,1006,1001,3101,1681,294,2654,3187,930,1376,1676,2793,401],[1885,1889,1880,1886,1891,1890,1882,2517,1377,1048,2619,440,1884,2346,3154,1778],[1032,1909,1648,1127,2515,293,2906,1875,2210,419,3576,1625,284,2834,1623,1778],[1908,2764,3089,1568,882,1539,2203,2554,881,885,3094,91,1569,1914,1565,2483],[1924,3389,1920,2621,2398,1339,2386,2873,2305,2692,1915,2947,2679,2372,1963,1330],[1921,1726,1924,2761,2629,1918,832,2172,1923,242,2521,393,11,554,1926,248],[1926,247,371,494,321,1391,1925,1445,3021,1576,784,649,1099,1579,1781,2431],[247,371,1926,1099,1929,1925,1445,978,3021,1576,784,649,494,2052,859,2072],[1938,1939,314,1936,2944,739,2032,1637,592,245,1013,794,1445,1621,345,2119],[1943,1941,3181,3325,1835,3270,2992,2800,2989,1143,2643,1609,3040,958,1923,309],[1962,1960,1961,1967,1949,1958,1963,1474,1951,1972,47,1969,1957,1964,72,1959],[3184,1516,1427,1437,1431,372,3536,960,452,340,501,264,213,3547,948,3127],[1961,1967,1959,1949,1947,1962,1973,1950,1960,3625,47,1958,1963,72,1965,211],[1980,1979,2949,3393,1975,1981,2078,2315,3392,0,1048,1,1454,2476,2654,3320],[1989,1982,1806,1992,611,1805,1814,487,2061,2824,1808,3060,624,3158,2788,77],[1995,1992,1994,1249,1998,1681,1696,1821,2742,2230,1851,1861,92,759,3320,3167],[2015,3279,3139,3421,3422,665,2535,151,427,823,406,3077,2719,3227,2043,2842],[2019,3276,2022,3412,1699,861,2399,1085,2151,2011,2006,2149,1846,1520,2047,2880],[2031,2024,750,2030,2696,320,2675,3348,1380,2025,3325,591,2029,109,2023,641],[2587,2289,2292,11,2293,2033,77,2032,208,154,2274,1614,2291,2526,68,3114],[207,208,205,216,2676,213,3144,233,209,154,2036,214,217,2042,206,2034],[2043,2045,2165,3428,2488,409,3563,413,2529,2396,410,3226,686,105,2147,1313],[2053,2046,2974,2973,2055,2048,2056,2047,2059,2050,2057,3476,2052,2060,2051,1823],[2066,3102,765,1696,2676,768,330,2052,2984,2214,2150,2381,1246,3229,3030,3571],[2205,2204,731,2979,1,2473,2078,1369,1363,1380,1237,2776,2940,2977,886,2315],[2084,3258,3423,1368,1372,2906,801,3382,2558,2202,1804,2607,663,2501,2483,3477],[1616,3263,1992,2067,1640,3375,1613,811,1619,1265,1623,623,1821,444,3445,1191],[1445,1265,1140,2107,1001,1137,3567,1794,1674,1739,1579,176,3330,2099,1576,3105],[2905,432,1204,2361,3187,2159,1655,1705,1330,3373,2675,1329,2930,1706,3160,937],[849,856,851,2140,814,836,2105,1978,2104,855,3212,200,1347,3206,1355,1420],[1650,2113,2867,2776,779,3439,2112,2111,657,2057,3005,2447,2868,3576,396,456],[2122,2118,3335,2127,2121,2131,2125,2126,14,2115,2123,1687,2128,1813,2120,895],[1833,2282,1687,2134,3558,2130,3561,2089,1565,3404,2131,1694,1523,2662,3554,1914],[2136,2139,2137,2142,1741,3014,2127,2121,2143,2118,1303,2131,1687,2123,1358,2117],[913,2467,3486,2680,732,3502,3498,3053,723,125,2473,718,3305,712,2504,734],[2149,2151,2879,2236,2152,2237,2148,2242,2150,285,2153,2145,2241,2244,3415,2144],[2158,1416,3434,1569,3070,1300,3579,2185,2431,2351,2807,2358,371,3151,3079,2357],[2161,2162,2160,3615,288,3453,2489,2077,536,529,674,3563,3444,2515,2146,2461],[2709,2525,2164,2165,2173,2167,2172,2175,2171,44,2174,1545,1543,2831,2170,473],[2175,2174,2170,1545,2164,2173,1549,2165,2167,473,2172,2070,2171,44,486,485],[3037,2188,3285,806,435,830,2182,2185,102,2196,2199,2195,2751,2194,1815,2184],[2199,2194,2195,206,2182,2185,2196,29,1039,3227,3081,232,2178,2697,2036,2676],[428,427,2504,3181,2443,2216,2438,2437,2441,2190,2884,2213,2693,2517,1325,429],[2225,2232,2224,2623,2909,3628,1256,1071,1679,1086,2913,3264,1876,1833,2282,2679],[2232,759,1071,259,336,2218,3103,3240,219,338,1082,2913,3264,780,185,1256],[1433,3273,1889,3484,3311,2244,2241,2243,2153,2237,2235,2151,1260,1679,2879,2075],[2707,2554,1276,2911,2240,906,2857,1049,57,338,3327,1146,3333,1447,2185,2127],[2253,2256,479,2255,2245,475,2248,2249,2250,1445,211,2252,480,478,2251,2578],[1265,2761,2629,3372,1277,2230,1432,1266,2633,1760,2895,2959,3625,1937,2832,909],[2267,2270,528,2272,2262,136,1699,1400,978,112,1563,96,128,2669,2534,3383],[2285,2277,2815,1146,2284,259,942,1004,1869,104,791,2078,1461,3577,794,2607],[2283,3139,2830,3574,1264,2295,2278,1114,3476,143,892,2707,2397,2712,1022,3205],[886,887,2291,2295,1381,888,2292,1333,208,154,1614,2344,2587,12,3119,2290],[2295,2292,2290,208,154,1614,2587,12,3051,2526,3114,206,2289,3118,2515,2491],[2301,2297,2299,2300,903,808,405,3557,2859,1734,3061,3210,2951,1774,921,446],[2298,1599,2302,553,903,808,405,3557,2859,1734,3061,3210,2951,1774,921,446],[252,3572,1674,1739,1204,2141,3229,2628,2907,3319,1206,2703,657,2222,310,3372],[886,887,2776,1787,2772,2333,2291,2314,2317,2315,2202,1786,0,3366,1380,1379],[887,886,2291,888,2078,661,2344,890,2319,0,2558,2077,2294,1144,2286,2939],[2341,829,2339,2340,2237,1969,2679,3629,830,3559,3548,898,37,3051,2118,1061],[2325,2816,1348,1353,1009,1013,1703,864,453,464,1352,1647,3034,2510,506,950],[3438,2935,3097,104,2285,2284,2610,159,2280,1869,1591,3599,1117,3155,2277,3595],[1571,2352,1569,2361,2696,2761,1760,2156,2357,3024,2351,2697,1567,1259,1566,3552],[2364,624,2363,640,639,637,3150,2825,3332,2767,3068,638,2386,3105,1838,973],[2371,2367,2869,2372,1702,2400,2237,2999,861,2396,2398,2235,775,2365,105,1518],[942,3161,1362,2675,2741,697,2140,1238,1743,1911,1168,169,59,2573,2761,2285],[2374,769,2378,2373,3169,734,3486,2682,125,2680,3050,732,900,3490,3502,2996],[922,904,22,918,725,924,17,3300,921,3297,917,902,898,733,2473,3304],[2386,2387,2392,3442,2380,2388,524,3201,2385,3576,2389,2382,2383,1165,1708,603],[3442,3201,2380,2392,2389,2386,419,2728,1165,2388,2385,3576,2382,842,1708,1130],[2019,2400,2403,2404,1700,2406,759,3167,754,1681,1079,1517,2879,1679,553,1696],[248,594,3543,497,1084,716,1550,1396,1560,458,782,480,1194,1642,1197,3248],[9,2188,435,3285,2857,3037,255,1760,664,447,2506,2872,1275,3567,2230,3559],[2430,2433,974,2542,2434,648,1928,1057,960,3021,3456,892,998,1937,3210,1401],[2443,2438,2437,2441,24,895,2712,1588,427,1811,3141,2707,507,2884,3385,1393],[2444,2447,3270,2446,2445,3336,1182,711,2449,3266,1686,2448,1781,3268,3269,1924],[2454,3444,3162,3566,96,3394,252,568,247,2968,2953,3580,2335,542,1267,2869],[2469,2804,3230,547,3411,1366,3202,1912,3283,2391,2131,2219,1819,859,836,2163],[1074,1836,1213,1078,2554,2781,3407,1153,1069,3376,3335,1217,1077,2779,1933,3386],[221,1422,1937,1429,1197,791,1430,1903,1048,1995,1892,3462,428,1287,282,1589],[688,1500,1496,3007,2481,1510,1514,1504,3024,2942,2797,809,2479,1499,266,327],[2491,2493,1001,3101,1006,930,1376,2834,2726,3240,401,2526,3363,2599,2971,394],[3274,2495,1100,1465,3273,2785,2371,3333,3255,861,2637,3131,753,2496,3630,1415],[755,789,1852,2498,2499,17,301,299,298,116,1998,2416,2497,403,3128,2376],[1479,2936,2078,1143,661,1368,2319,890,2558,2077,887,0,2294,2939,2286,1144],[1099,2769,3361,2286,2078,2476,0,1,1104,2336,2315,2940,890,2728,3059,1975],[795,636,3056,2473,3367,2713,2290,1463,2502,2013,2207,2338,2501,2772,1378,2605],[2504,2078,428,661,2319,890,2884,427,2558,2077,887,0,3181,2294,2443,2939],[791,1430,2708,221,3355,1422,1892,1429,392,1172,1287,1589,389,1631,391,2115],[2515,1875,1001,3101,1006,1874,930,1376,3307,1872,452,2834,1870,2726,413,3240],[2491,3115,285,295,3116,291,2515,3113,3120,292,294,3121,3118,3112,3117,3114],[1886,996,3451,3288,2790,2814,3306,3088,1889,359,3443,2013,1904,3389,2255,2534],[1555,274,3258,2632,2649,1477,1554,2650,1474,3620,3034,1766,3039,875,2990,440],[716,1414,3137,1690,792,65,3363,383,1557,274,1804,1431,3571,3465,720,717],[99,248,1962,1726,3372,466,303,1560,1924,914,492,2428,338,440,334,310],[2526,974,3046,975,972,977,2195,681,720,3388,714,715,2525,978,717,2492],[501,283,2858,2319,1316,766,2691,2922,351,148,1247,3333,1407,3171,2205,3484],[622,62,1991,1980,3060,1620,630,1952,2269,624,3184,2823,659,1666,1478,3608],[2554,1837,3057,1890,2673,15,2081,2231,1454,346,890,2560,1049,1104,2387,2776],[2555,687,2032,3024,686,792,684,1015,3032,161,1565,2546,2562,2501,2950,2411],[2563,141,140,3462,894,1985,99,852,2240,2802,1068,2440,3605,2554,142,2442],[1416,2565,3543,3037,1555,857,2013,2296,3534,2356,1097,3194,3535,2334,3507,206],[1347,1420,1418,1932,3009,1353,2105,2576,330,328,200,3206,1355,3483,2410,3199],[1109,3483,1673,163,1355,797,3586,1417,443,925,3199,1343,2410,1421,1784,2118],[44,2586,2588,3625,484,2587,3623,45,47,3622,2957,721,2956,2717,2924,3582],[2587,2588,3625,3623,45,47,3622,2957,2956,44,2288,2586,2831,473,3624,2515],[3051,3432,92,3302,2473,2680,3049,2503,2982,2504,1203,3305,1099,2988,1681,3280],[2761,3360,3023,3249,817,494,641,3101,881,2686,1865,2930,3021,2244,2207,1127],[3178,1728,669,2719,3220,668,667,3179,2107,3226,808,2848,3,3143,1934,2551],[2538,1021,958,3019,3200,3157,1767,223,266,2322,2229,993,3265,1614,687,866],[2893,1589,3365,617,2512,716,2869,641,3082,3572,3534,1555,1882,600,930,1376],[3423,267,2614,2349,2277,3080,3577,3258,3503,1118,2346,3154,2515,2463,79,2932],[2629,1265,799,1937,3625,2761,661,1154,1906,658,2778,1466,795,2207,2312,440],[562,557,2691,2726,194,2386,3476,561,1867,3156,1909,1913,929,3334,593,1001],[708,711,1232,1557,2251,2400,833,3355,25,1498,3023,1173,1434,832,1535,2868],[2632,875,400,3258,3040,3034,2469,1572,2285,2072,2580,2761,3451,3039,2990,1558],[644,248,2306,3471,152,624,2824,3204,475,1273,705,1810,2823,2014,2730,78],[1749,3355,3150,3559,265,3117,2690,3446,69,564,3123,3021,1398,1397,3511,2920],[3036,2196,2178,2275,2412,1403,2199,529,2930,2180,2636,1105,1317,2181,2182,2185],[2044,664,1431,2012,2013,2378,2075,1812,1517,3274,2775,2384,2888,1247,3476,3133],[2656,2624,2643,2989,2647,2365,169,2646,1336,3510,1446,1445,53,3228,1359,2869],[2658,1077,2167,338,1538,1985,1522,2865,2302,215,98,2777,2171,3513,1367,3346],[2531,2537,2533,2536,2547,2528,2538,2360,2361,265,2475,2543,1912,2535,3077,1302],[2059,2163,2662,2073,2660,2057,479,482,165,1572,689,1477,2186,2930,1806,1325],[3259,3159,2677,1691,2910,1960,1578,3261,2112,2736,3280,522,2666,112,3295,3476],[138,860,1228,905,2669,2874,2667,2373,2644,1716,1242,2670,1924,3386,308,1048],[1422,1288,1424,1681,971,1132,952,2982,1430,1432,956,2858,3195,552,975,793],[2676,207,208,205,775,216,213,214,3144,209,154,2034,2036,217,2042,206],[3177,1089,1414,3618,3617,2158,2488,494,3393,1106,1416,877,2389,2846,3572,1567],[642,1147,3489,3113,1314,3144,3287,2962,1619,1204,1127,1105,1080,1013,3389,280],[2413,2417,2418,676,671,1624,675,674,670,2415,2422,1317,677,2419,672,678],[1695,2972,3335,1641,1431,58,2373,2236,1683,2218,2707,2400,1696,603,2840,1599],[2216,1638,1615,2032,1257,1317,2918,2857,3181,428,1254,1312,1606,2858,496,2208],[2697,3024,1568,2815,3187,250,716,3550,1127,912,1434,3444,2537,340,1264,48],[2710,2713,2711,2709,1023,1173,3372,779,478,2113,404,1571,1674,1739,1937,3310],[1642,478,3470,2290,2806,1725,1904,2436,484,2544,3086,2023,1895,1307,2700,474],[2724,605,221,222,1948,1662,1951,3153,2298,35,1454,1658,2268,3322,220,1930],[3356,2733,2732,373,3166,1116,2731,1121,3164,3029,1118,733,528,3163,1117,1113],[1589,2952,641,2893,930,1376,2953,2948,716,2551,2512,617,1977,2869,2423,2955],[3473,572,1071,1889,815,2213,2918,1642,2415,2418,2025,1619,2865,3147,1613,2030],[2734,2736,1059,127,1061,1130,3030,1064,1060,2967,3151,3164,1066,1114,372,128],[2744,2745,2743,2515,324,2726,785,1084,401,2642,2831,3548,1471,2899,3545,473],[1949,1962,1967,1961,1960,47,1958,1963,1249,72,3414,1972,1957,1969,1951,2754],[2764,1497,2285,3451,2277,1908,1363,3089,882,2765,3289,2808,2763,1725,2072,685],[1787,1798,1795,3058,3057,2769,85,3364,3056,2776,2772,2333,2314,2317,2315,2202],[1122,1059,127,1130,1061,3030,1060,2967,3151,1064,372,3164,128,1114,1065,1066],[1214,2790,2789,2472,84,1068,1377,1133,1784,1621,1596,3319,1788,2997,3035,2338],[1760,909,3458,1008,2832,2074,1275,1774,3109,2230,1298,1029,2254,1259,1107,3076],[1099,624,1669,622,2825,2724,2268,563,167,3060,1999,4,1675,3207,623,1440],[1274,1016,10,1844,2604,2345,15,579,549,3484,1136,105,3176,1836,594,1621],[2857,1609,2845,50,2852,133,2647,1218,2604,1623,1646,459,3093,2989,2346,3154],[124,922,904,918,924,2376,17,921,917,902,3411,898,2246,21,3616,20],[95,146,28,1794,1891,3153,27,32,2795,3183,830,2099,2330,829,695,2193],[782,1194,3543,186,965,1196,783,1825,603,190,3061,183,524,3287,1200,188],[2896,2960,1442,1173,861,3273,1726,3552,1268,480,783,3487,1845,1108,1553,3165],[2895,2959,1265,1695,2972,652,1760,3266,2761,2670,3383,2633,2380,23,1266,2629],[3024,3355,2028,1492,1577,1904,2352,3375,3176,2477,2700,1199,2158,1779,371,1204],[1562,2663,1941,690,668,2582,3310,1198,2583,1824,2392,335,2642,3286,1553,203],[677,675,783,1617,87,270,2666,603,3284,3295,2526,3543,1013,3159,382,2989],[1393,3119,2510,1195,3004,1986,3565,2417,2413,1247,3462,3191,2416,2415,2992,2418],[2153,1662,2417,171,1642,2570,3384,3248,1397,1878,1217,3543,1148,1664,3435,3528],[1497,1932,1300,2407,3258,870,2107,2990,3390,1327,2764,1474,1565,2551,2632,1733],[600,2790,3169,2052,3082,3572,3534,3354,1555,588,1276,468,499,2732,376,1120],[967,603,2956,1626,183,965,196,783,1604,2957,966,186,908,1194,190,1629],[713,3608,247,2895,2959,1576,2710,649,652,646,3229,3609,3372,3604,404,719],[1686,1655,1705,1330,3373,2675,1329,1706,3160,937,1704,1649,1331,2961,3018,1703],[3057,85,1798,1795,2262,1787,3058,2769,3364,3056,2778,52,1789,1596,1979,1381],[2967,3142,397,3074,2323,2076,3099,353,898,2811,231,2290,370,3392,2483,340],[2905,2915,1870,1080,2966,1251,3022,1252,3211,1580,2409,131,525,2762,3543,1155],[3194,1642,3248,1397,2153,478,1276,3543,1301,3121,1311,995,689,799,360,1315],[1323,1319,1315,1302,1307,2435,1318,2207,1501,1314,1312,1498,2912,3578,398,1309],[1319,1323,1315,1105,1174,2207,1314,1318,474,1498,3532,1387,2389,1307,1555,131],[2761,494,1684,2573,1407,741,641,2493,746,2595,2285,592,742,2756,881,378],[2695,2346,3154,2656,1412,2904,943,2349,651,1469,2829,930,1376,2371,3475,2505],[3402,2657,1334,1333,3522,854,731,1873,1473,1469,732,505,3267,2991,1407,727],[3205,1347,1355,3206,3198,1734,3225,1418,3033,3222,3195,1420,2312,686,2797,1380],[545,2654,3349,613,685,2815,3224,3034,1565,892,1738,2551,3222,3258,1012,1354],[652,80,76,77,78,626,70,67,71,3101,81,63,69,61,68,75],[408,423,406,405,412,416,3145,407,410,3380,419,425,424,414,420,417],[2696,2493,3179,303,319,2999,416,1418,3543,2585,1204,669,2654,478,1276,2761],[2906,1787,1795,85,2295,2769,1798,3058,2500,3364,3057,1596,3056,1553,794,2501],[2952,3046,2949,2953,1689,393,2948,2423,2951,2711,1579,3014,3141,2955,1539,2315],[3618,1781,2850,303,2747,1099,2845,2107,2780,2848,1864,1431,696,1183,1068,2003],[88,90,87,2160,435,89,1220,2830,2187,3359,2161,350,2162,430,1806,3265],[716,352,336,498,1814,1629,2893,2231,2324,2744,2707,3334,1378,3605,426,2314],[1771,2511,1184,1335,2793,2512,1851,1861,2999,774,1848,554,2796,2509,2554,2774],[2803,92,3501,2233,2203,2014,2730,2802,636,3490,749,3312,3127,23,2026,3476],[1589,2272,1781,2267,1924,2617,791,1563,1430,2011,221,1422,1892,2493,3625,1429],[96,95,94,2843,3291,2639,317,3508,3317,535,2604,2983,1641,1810,319,2617],[2968,142,3381,2969,1685,1686,2830,3380,1677,189,3384,2869,3378,196,183,152],[2706,1781,1924,904,3405,3568,2978,2617,2680,3305,1264,3051,86,2503,1095,2679],[1333,97,2983,83,2344,886,702,887,2277,3165,3438,2284,3146,2285,3157,2610],[1986,2876,7,2440,23,5,2877,2874,139,142,2930,101,2878,765,176,2438],[102,1924,2272,1781,1276,494,2617,1926,2895,2959,757,2493,3625,592,2244,1589],[3380,3278,3277,3421,3279,3138,1668,3422,1974,425,424,1920,1099,1490,1164,3405],[2710,3468,1670,1248,3141,928,3048,1245,1666,404,903,1948,3372,2626,1669,2723],[103,427,3181,428,2438,2504,497,2443,2216,2930,2493,2437,2244,2441,2884,152],[105,107,104,2549,1933,2729,2207,2493,2244,2930,1127,2063,2255,475,1781,176],[108,3134,2081,3371,1686,3217,1781,1924,3023,2219,2978,2617,1264,2869,3050,1646],[2714,3012,121,1744,2107,3207,110,2584,3625,1341,1264,1740,2136,327,1781,1741],[111,3493,3497,3500,2716,1968,1127,3021,3109,2380,2768,520,1265,1637,757,1852],[156,2011,3627,1548,1794,3081,2801,2309,2378,1930,2339,1492,2947,494,2592,449],[3506,3522,728,732,2103,114,727,729,735,726,1873,113,730,734,1209,1334],[116,1459,1423,1852,2207,2493,2244,258,2930,1127,2063,2255,475,1781,176,248],[117,1408,2863,894,1498,3351,1396,1406,2444,3515,1404,1545,496,3427,892,2175],[3179,881,1185,1189,3249,817,3180,1181,1362,457,1187,1178,3339,2692,637,1180],[3567,120,2262,795,1107,2476,784,1458,2844,1891,692,3273,1418,450,2836,2929],[320,303,1418,3247,1794,1228,1086,176,129,137,328,771,318,351,2811,2104],[2893,1589,2303,2749,617,2748,2512,3254,2305,2750,2304,716,2869,641,3082,3572],[340,123,2999,1283,973,2237,1696,2371,1679,1260,2416,2840,2723,879,342,2057],[125,124,1712,904,1228,2669,2668,1711,2667,3047,906,2458,910,907,2373,905],[3141,1588,3109,2761,98,3380,2876,3004,1127,2832,2124,1852,1018,23,3433,1637],[3417,2814,333,2411,2431,128,2187,1878,1411,3004,288,2463,1409,3288,3241,3348],[128,990,3432,2962,3071,2871,3440,3435,309,1390,589,2708,1130,3018,2219,400],[130,1264,129,1781,1924,2978,2617,2272,3625,2465,1780,482,1018,3266,3168,2845],[131,1114,3358,687,3445,3359,989,2484,3419,3169,2343,3170,2186,3383,2235,905],[3584,3543,1252,1251,763,1276,2905,590,494,2389,760,1870,997,1580,2207,7],[2440,2439,3632,2703,2876,168,2443,1352,1286,141,2359,3333,1094,3462,140,894],[2857,1210,3226,133,1554,1264,1599,1296,1018,311,3249,493,1639,1609,2480,2486],[134,3327,1068,2671,1048,794,973,1621,1322,1485,3567,2480,2820,1683,976,3000],[135,84,3490,2565,316,3021,156,3023,2407,1762,3328,3288,714,3061,2425,317],[3620,3621,3619,27,32,28,319,1794,318,274,3371,3178,889,84,1134,1716],[716,2869,404,1485,1276,2052,172,3082,3546,3572,1296,1929,3534,164,1555,1457],[303,2810,337,820,316,2583,536,319,2102,2284,2974,807,805,1836,3433,2712],[757,1690,842,549,792,3363,1804,3137,1229,1127,1265,2876,3109,3307,65,1431],[2185,2431,1588,3259,3141,1539,2712,347,2416,2425,1960,2424,1203,2442,1811,2428],[3315,3382,323,3593,3004,3087,2131,1878,592,1937,3537,1011,166,3360,551,2022],[1794,176,28,3179,27,32,3178,31,2207,3320,2493,2244,1637,1790,2330,3328],[2199,1018,2493,2196,2182,494,2185,2195,2771,788,2194,3019,1204,3266,2178,1588],[3151,1507,52,1798,301,3404,871,2023,1767,85,1300,3256,1059,3236,870,9],[1570,1084,1417,361,1264,2094,2728,1973,1080,358,3557,3543,1165,1276,1480,3295],[1761,3579,1571,2294,2156,1719,1764,870,1112,322,2285,877,3581,2264,2105,1538],[2878,142,1262,139,3004,176,2510,3141,2641,2876,3021,24,2442,2440,141,2439],[2063,3035,1143,2989,506,2936,1926,176,1145,2648,3147,1474,3101,3543,3161,2601],[3534,2899,3545,3543,3546,1431,2629,1686,3248,802,1265,762,3536,3544,364,1646],[1571,2696,3617,2758,2361,1926,1568,3419,3359,2777,3225,2990,2790,312,1176,2627],[475,1204,2117,1455,2255,2710,2244,2249,2555,2389,248,152,2116,2219,932,2207],[1445,1969,944,478,1276,2899,3545,3465,2253,1084,480,2493,3543,1077,371,2206],[2491,3112,3114,3118,3119,3117,3116,295,3115,3123,3113,3122,283,3120,2489,2515],[300,296,2822,1598,1863,1457,301,149,298,2077,7,2670,1760,1127,1599,1276],[2584,2583,1496,121,3247,2629,1937,3023,2219,1265,1855,2598,431,862,2710,1741],[151,3409,788,2231,3334,1077,1740,3168,2236,482,2599,2971,3191,2493,1018,1588],[2421,2412,3312,3175,2415,2416,123,2422,2868,1597,3028,1760,2737,1562,3149,2905],[2999,1781,2366,2370,1924,3109,757,2617,2052,2998,589,1265,909,2369,3355,2380],[153,155,898,2149,2017,1415,2399,3412,3249,1085,907,125,2237,1260,1515,1519],[156,1217,3375,769,1074,1213,3317,1214,2780,1215,1078,1216,1212,1068,2781,1019],[2994,429,2905,3405,3051,2503,2682,907,3305,924,3049,3304,626,904,3302,2792],[2951,2953,202,2023,2950,1507,2081,3256,3151,3363,1882,396,2781,2777,1977,1798],[115,1184,879,1242,2266,3309,2191,2884,3361,3380,2668,1836,1669,3127,3310,1531],[163,3287,1781,3320,2052,1504,2884,2686,452,1455,176,2105,3023,3353,1355,1700],[1629,164,3226,3288,2044,2045,549,3532,886,3560,3551,3425,1418,2764,3562,3371],[1078,2205,1363,3255,1069,1099,2078,1380,2977,165,86,3059,886,2769,1378,2327],[165,2502,1881,2294,1363,2520,3319,2832,2324,3056,886,1798,2769,2333,1433,2940],[1416,1414,335,3393,2846,1089,2358,1415,1418,303,312,870,334,2845,1852,320],[3381,2968,142,1686,1685,3378,2969,131,1677,2706,3191,2830,3350,183,1900,3380],[2917,513,2717,82,1358,2688,3611,1580,3507,1582,2924,3582,3347,2918,83,2863],[169,334,2953,1938,325,303,338,1416,321,3241,1000,2358,306,218,2573,1703],[3029,1450,512,2967,97,1324,1322,2615,2343,3178,1320,1315,1314,1317,3172,28],[1868,704,1100,2310,1172,2202,1171,3227,3228,3223,1803,3512,3604,1098,160,2888],[2866,1830,2756,2753,3169,616,6,1877,2755,3404,206,2040,26,2041,209,226],[3404,576,436,443,985,866,925,263,3040,206,2040,26,2041,209,226,493],[206,2040,2041,209,226,154,2034,208,212,746,181,28,2288,2756,238,1034],[1203,1184,1268,67,2371,1112,2896,2960,2365,1290,2229,1264,932,3272,1870,1554],[759,1681,3167,754,1079,1517,1696,2879,1679,2384,3334,2237,2244,2230,3335,3594],[2888,3000,898,98,2681,473,2251,3004,1518,753,1018,2731,1709,3141,2836,2929],[2259,2260,2261,2262],[1862,1857,1863,1852,1850,2562,2496,1856,2186,1714,749,533,190,2973,1555,3551],[1116,3163,2733,3356,2732,2731,1118,1121,1117,1113,1115,3164,3357,3029,1119,3527],[1366,3338,1182,1361,269,3337,3339,1370,3340,1365,1362,2027,1418,1421,1367,1364],[3091,2402,1870,1284,2403,1890,331,3288,1190,3286,274,2395,3289,3314,1465,2764],[1939,314,1936,2944,1938],[3252,119,577,3011,3553,3473,3555,1615,796,876,1122,3257,824,571,869,2307],[2310,2309,3261,2311,1428,933,955,2503,1615,1814,576,436,2904,2344,2306,3471],[997,372,3058,3589,2936,1591,3599,3435,3568,1143,975,376,1120,71,577,974],[2865,545,2864,543,1629,1253,3479,3480,3485,550,1189,1765,3165,3097,152,1880],[3034,996,2924,3582,631,663,1198,3341,3566,3569,3243,3245,2689,642,2508,1263],[1184,1488,1279],[343,3537,243,251,1628,3540,2401,101,1185,1084],[3309,754],[3613,1353,2011,2005,2006,1699,2001,2002,1490,1544,1550,2000,123,1085,3081,899],[2111,2547,1042],[1438,1434,3465,1131,1436,2980,1537,802,956,501,1422,954,1291,3167,971,545],[1782,3001,2513,3002,1483,3007,1773,85,3592,1450,2694,1144,2605,866,3257,385],[821,222,1084,2247,828,2517,2413,2710],[1404,3537,3210,146,3183,830,829,695,1935,1411,2861,95,686,1912,2137,3153],[1301,537,2479,1250,2914,512,1311],[2262,2772,2258,2200,2264,1151,1905,2261,1218,3084,2103,731,3249,59,2263,761],[156,1217,769,3375,1074,1213,3317,1215,1214,1216,1212,2780,1078,3420,1068,2781],[1974,3278,3380,3277,83],[1858,1852,317,1862,532,2773,2651,1857,1853,1096,857,1851,1861,2325,3142,1136],[317,136,1858,1852,1862,2773,2651,1096,857,2325,3142,532,1136,689,3328,105],[1510,1496,1495,1513,1504,2,1503,1502],[1252,1251],[1596,3324,2653,2658,2173,1336,2624,1762,3368,3166,3030,1302,1059,3028,3169,468],[2658,2173,2624,3324,1596,2653,1336,2447,144,3336,145,509,3512,2164,1548,894],[2653,3324,2624,401,640,930,1376,1339],[153,155,898,2017,1661,2993],[2173,234,1324,1322,1591,3599,2343,1320,1315,1314,1317,1450,1196,28,1337,1313],[2722,1399,98,1666,1152,3438,3127,1177,3188,3191,2124,1324,1322,1539,2343,1320],[1322,1324,1317,1320,1310,1315,1313,1314,1321,1311,1312,1327,1307,2343,1450,28],[909,3175,904,910,911,1762,901,2999],[186,1194,190,2956,2881,966,603,601,3061,188,784,1195,1604,183,2810,782],[2253,3326,3012],[110,3012,3348],[2900,2773,99],[3272,1264,932,1870,1554,1203,1337,1268,3262,127,1034,1290,2229,1743,2510,1669],[2222,1718,2555,3442,2341,612,1191,498,1905,1743,3464,1691,2910,386,2203,2918],[1691,2910,940,1966,1147,3489,527,2511,2550,2555,1271,59,1635,3061,3403,2509],[2510,2222,2816,998,506,364,3241,1003,451,2552,192,1669,787,648,1004,2512],[2664,3105,1445,2510,64,2365,2222,1669,787,648,2196,364,1139,998,2446,2338],[2761,1564,3161,1572,1655,1705,1330,3373,2675,1329,309,1706,3160,937,1704,1571],[648,2222,787,364,400,2816,1691,2910,1876,647,3062,1966,49,659,1147,3489],[2203,662,661,658,2809,23,2196,2501,2222,932,2130,2341,2243,1718,2554,3503],[2809,2196,2203,662,2341,2816,2501,981,932,1870,400,23,2512,661,658,1268],[648,2222,1691,2910,494,23,1268,787,2196,60,364,3210,2107,659,1344,2510],[2857,133,2852],[1137,74,925,1639,467],[1062,1066,229,223,1059,1060,1067,1223],[1062,1066,229,223,1059,1060,1067,1223,1276,647,364,60,643,2895,2959,659],[3382,166,126,3381,3004,1056,125,127,1036,1034],[3156,3526,3519,1576,2883,1579,3520,1332,1961,515],[1456,2080,2081,2079,2078,2319,2076,2606,2077,1631,2495,1630,1637,1679,1428,2075],[1694,3526,2623,2909,1687,742,246,1207,1873,941,2134,1961],[1650,3576,396,456,3433,3025,538,2834,3093,3454,866,929,2906,463,3206,1199],[2501,2631,1677,3454,883,687,635,3032,3378,2226,3176,2834,1189,396,545,3165],[2631,558,298,395,396,538,3214,2561,875,297,299,3022,2687,301,456,394],[899,903,901,1670],[3322,2242,2049,1256,2237,2223,1254,3128,3173,2401,2058,1181,3616,2384,2241,2879],[2565,2093,2566,941,2199,2353,2564,1403,990,2894,2819,289,2256,285,1319,2697],[482,479,154,478,210,477,487,483,2067,475,476,3605,237,3607,206,3468],[3334,2548,352,2597,3335,1814,3509,111,2744,2835,2236,1695,2972,3191,1395,3600],[1549,2175,485,473,1550,3575,2181,1545,1544,2180,2170,1042,3610,2269,486,2174],[1876,1877,2756,964,746],[2866,1830,2753,3169,616,6,1877,2755,2756,1110,1069,1456,964],[2943,1513,1320,1312,176],[3110,42,94,1261,1034,2844,1060,1257],[226,182,243,2534],[861,2881,3273,2889,2637,1415,1843,2886,2399,3286,906,2497,2747,2184,767,3131],[3230,833,1928,3021,1124,676,2392,1059,186,671,832,2413,908,92,127,1061],[3273,861,84,1392,1845,2747,2495,864,2460,3333,2885,2936,1629,2384,3286,1391],[2104,973,864],[2919,2925,2916,2922,2921,2917,893,771,2923,3346,3343,1501,2924,3582,2863,2072],[2644,2655,1338,1477,2650,1479,2990,1336,2665,2651,510,2936,1143,2989,2688,603],[3414,3548,2642,3509,2753,2754,289,1890,2653,3529,3279,1960,114,3401,1333,3507],[2205,2939,51,2938,816,2204,812,3255,811],[1551,1548,391,1549,1543,2174,2170,1545,386,389,1547,2302,2164,1550],[1089,1416,3177,3393,1415,3014,2846,2848,2845,3176,1414,2488,1418,2107,3617,2850],[148,2491,3341,291,3118,1254,3117,3114,3112,2509,3125,282,292,289,285,3116],[1938,1937,3307,523,716,2521,1936,3306,3315,274,2682,2752,2128,1681,2525,99],[913,3307,716,2521,1936,3306,2023,2885,3315,274,2682,2128,99,2525,1538,717],[3307,2521,716,3306,718,3309,3310,1936,2900,3315,274,2682,2128,2525,3137,635],[636,2848,3256,3056,3462,795,3276,3580,3537,2457,3224,251,243,2948,2013,2501],[2848,3225,989,2846,3462,1356,3224,2948,2619,2813,3056,1577,1023,121,1463,316],[2526,720,3388,714,715,2525,717,2522,274],[42,3250,1258,1255,1246,773,92,3095,2982,767,2919,358,1587,727,515],[1401,1805,2212,894,1507,3323,123,1498,1411,2187,1399,1393,1400,1410,1406,2189],[1822,1165,934],[1249,1808,964,1992,624,1815,1807,630,1999,1414,576,3024],[129,3555,20,2827,755,776,2241,789],[3493,111,3497,3500,2716,1968,2768],[2944,1939,1936,1940,314,1728,3109,1938,606,2391,2469,203,1556,327,2698,2763],[2430,2102,1194,2949,2457,1796,938,380,2571,304,2703,895,795,346],[3455,1728,3307,1021,2734],[2210,2515,2514,1628,282,324,1625,1021,1032,293,1648,1312,1909,284,2921,1306],[2994,1423,1130,1484,324,1628],[1914,1913,3042,3314,1124,1895,3083,3086,312,2519,3041,2705,2157,1056,3087,3449],[2848,2845,2849,1630,2851,2847,2846,1785,3583,83,1726,1271,2132,1112,235,264],[2968,3381,2969,1685,2830,142,1686,1677,189,183,185,3391,2698,3378,3380,2554],[750,746,741,2756,740,747,1858,2288,3547,1626,2468,2398,2169,206,2034,2526],[3434,3234,693,2477,2475,3288,3286,995,3436,2796,2795],[2161,2162,2160,288,3615,2419,2149,674,2872,2873,2820,3453,2037,2489,2176,2148],[3405,2700],[2636,2635,3038],[1794,3246,1180,2099,934,1134,1177,1792,3330,2343,1019,1135,1140,1760,1137,1086],[3620,3055,3619,1192,1180,3181,3621,115,2302,2475,319],[3620,3619,3621,274,3055,1766,1192,1180,3181,2000,115,3147,2302,2475,319],[2239,638,311,864,2999],[2505,2146,2773,1021,2830,930,1376,1045,710],[3215,1834,399,1302,1725,301,3420,3234,599,2360,701,3218,1327,1311,395,1160],[1730,419,1912,3063,1897,3215,1834,399,1302,1725,301,3420,3234,599,2360,701],[2796,912,1459,2970,1882,8,1276],[1099,116,1669,308],[116,308,1085,2011,2148,1519,1998,1846,1520,2061,2006,2886,1699,861,2149,2399],[1459,116],[2572,1233,1928,869,3609,201],[759,1681,3167,754,1079,1517,1696,2879,1679,2384,3334,2237,2244,2230,3335,3594],[3127,1177,3191,1399,1539,1388,1665,1185,3385,2722,98,1666,1668,2026,3126,2455],[435,431,1807,434,443,430,2505,449,3103,432,1806,3127,438,261,1177,255],[234,1591,3599,2173,1196,3127,1337,261,1177,431,430,255,1874,435,2736,1320],[733,789,915,124,718,3092,1202,1400,2669,3147,786,22,1415,1528,2259,712],[404,3275,1394,2367,2003,172,604,2127,2747,1928,2570,859,775,2913,3264,2911],[3355,1204,977,252,3328,910,1512,346],[1106,1099,1103,533,241,1102,2653,3597,1107,530,1100,1447,2815,3085,1104,3008],[460,1194,3537,1084,2626],[2860,3219,2859,2662,2484,2477,2480,1490,2799,2475,18,3450,2485,2479,2777,2478],[425,424,2135,419],[3439,615,3598,3013,3014,1641,1441,1253,508,2342,2864,3338,1209,765,1079,2479],[352,2103,673,355,1936,2178,1718,2175,872,1939,2339,2389,2864,2944,3575,1156],[211,2040,2249,1217,806,2469,3046,1366,974,2626,309,413,2206,1745,975,2975],[806,1372,324,191,2469,3046,1366,1885,75,382,974,413,2206,975,1039,2498],[2685,3528,2627,2448,2459,1207,3055,3175,3527,3294,3533,1206,3397,1211,3292,1205],[725,2681,124,3169,734,900,924,3405,904,2745,2680,913,2996,907,3050,910],[1256,2742,1679],[1883,3434,2807,3340,3289,2806,791,3189,1416,1605,1600,2207,702,1104,2794,3593],[1605,1600,1883,3434,3189,2807,3340,1265,2806,1416,3289,3307,791,1104,3579,2900],[2807,1605,1600,1883,3434,3340,3189,716,1416,2806,3307,3289,791,3579,2900,3085],[1605,1600,1883,3434,2807,3340,2806,3289,791,3579,2900,3085,1566,589,3189,1416],[2977,3462,1014,1005,1659,219,3456,221],[26,2040,226,28,238,1794,30,1265,2288,206,1044,208,1034],[596,345,1441,1440,3539,1731,2048,3534,1170,919,1158,3529,100,877,3301,1166],[345,596,3539,3534,919,3529,1847,3533,2434,3427,902,3248,228,2692,639,921],[3294,789,3531,106,3137,3398,1209,3309,716,786,116,3242,788,252,3128,1347],[3467,596,345,1441,1440,3539,1731,2048,3534,1170,919,1158,3529,100,877,3301],[1441,1440,515,764,1134,1266,2750,80,2657,2656,1349,711,2303,2749,897,562],[818,596,345,1441,1440,3539,1731,2048,3534,1170,919,1158,3529,100,877,3301],[3380,3278,3277,3422,3421,1974,1920,3279,1668,408,3138,1490,1917,499,1708,83],[3170,402,1521,2637,1256,1997,1517,864,3322,3128,3129,1679,1515,2238,1696],[2770,1420,60,2861,1423,563,45,420,2630,440,929,3389,799,3562,2506,3363],[2630,3562,3404,929,73,3553,557,3363,562,866,3162,2021,1923,3025,1749,263],[3389,2587,623,1544,630,2174,31,2630,440,929,799,3562,2506,3363,2622,2859],[115,1192,1180,3181,1762,1242,1075,3327,449,1068,934,134,913,319],[3181,428,2216,2438,103,2211,684,427,3420,2996],[3288,3286],[3003,1855,472,1856,1849,7,153,108,3162,1860,1859,1718,2608,1833,2282,1717],[1465,3617,726,2900,166,3003,1855,472,1856,1849,7,153,108,3162,1860,1859],[3162,1713,1717,860,470,108,3003,1859,472,2793,1242,2672,3008,1718,2904,7],[87,2105,2999],[2330,2848,2953,2545,197,847,306,168,1857,2465],[3314,331,3091,1895,3083,3086,2734,3062,1772,1870,3041,1190,3286,687,36,274],[3423,157,1101,2931,245,2368,227,2928,180,1059,138,1057,1799,207,232,233],[2800,2019,1529,2205,3294,2059,3247,3232,1528,2057,1526,288,356,358,1420,2325],[2392,601,183,3190,3145,1819,911,425,326,1871,196,1909,609,967,2698,3063],[609,1516,1823,601,607,2012,2547,2955,1909,2375,716,1756,1730,3063,1519,1934],[3023,1828,3224,1821,3419,3218,3216,3194,1305,3229,1730,1823,1934,2660,183,607],[1828,12,3458,382,390,387,3262,96,879,1730,1823,1934,2660,183,607,2392],[326,3288,1819,2814,716,1886,2764,1721,2796,1316,2200,3451,1230,1370,1680,2517],[2173,234,1591,3599,1196,1337,1730,1823,1934,2660,183,607,2392,1516,3288,2556],[1730,419,1912,3063,1897,2071,552,1735,551,2390,1748,1708,2392,1893],[493,3589,3590,2097,887,2986,759,3595,3103,124,3592,2884,978,3282,528,2459],[2992,2095,2097,402,637,187,2000,701,71,2733,619,1553,3380,3490,116,2005],[2992,3105,2095,2097,3598,402,2773,381,637,187,1001,1414,3361,3344,175,2000],[1,2473,2078,1369,1363,1380,1237,2776,2940,2977,886,2315,887,3592,2324,1104],[2776,1787,2772,2333,2314,2317,2315,2202,1786,0,3366,1380,1379,2331,1798,1133],[2518,2078,2734,2503,1230,3202,3028,2966,2790,199,1370,2939,835,3004,3383,2964],[2571,2294,1380,2518,2286,2292,1104,2936,3189,2201,2200,0,2331,1133,1101,2931],[2571,2713,1369,887,3059,2295,3058,2200,3367,2335,2940,2560,886,3592,2258,3338],[1062,2568,3272,1420,2949,2433,2203,662,3537],[435,1806,434,2843,2830,90,430,3265,1425,2982,2854,3359,88,1422,2996,1430],[151,3409,2126],[1019,2099,1794,934,1134,3246,1792,3330,1135,1140,1137,2699,1086,1797,1453,2363],[1217,1077,2779,1933,3326,1075,3411,1072,1214,1074,1099,1213,84,1216,1078,1212],[2780,1217,1077,2779,1933,3326,1075,3411,1072,1214,1074,1099,1213,84,1216,1078],[1217,1214,1074,1213,3375,1216,1212,1215,1099,1078,1068,2780,2781,1070,1069,3376],[1414,453,3309,454,467,3177,455,2549,3558,3555,3055,1134,2099,789,3553,461],[3309,3558,3555,453,3553,1414,3550,1209,3556,2216,789,3562,716,786,3548,116],[3317,2780,1068,1099,1078,1070,2470,3375,156,1217,1074,1213,1215,1214,1216,1212],[917,2322,823,924,1665,3266,3416,789,1058,3309,1799,25,3627,1938,2773,2023],[3230,2742,2216,900,1740,127,1744],[3234,3023],[3629,2678,2705,3024,2680,833,1928,3021,1124,676,2392,1059,186,671,832,2413],[1835,3270,2992,2989,1143,2643,1609,1941,1943,3040,958,1923,309,528,3506,897],[1941,1206,1835,3270,2992,3532,2989,1143,2643,2023,1609,1943,1538,3040,958,1923],[2639,339,3573,533,2638,3447,2640,3597],[1362,2451,732,1686,1959,615,2685,1998,433,933,63,2550,1469,1834,1472,3330],[404,1402,122,2794,150,3068,2676,401,2086,1986,3628,1049,2189,366,2695,2124],[745,2414],[1236,1243,1238,1234,1230,1239,2109,1237,1240,1235,1233,843,1242,1241,1229,1231],[2189,389,1642,2177,1994,24,3218,1681,1831,84,2613,3360,183],[726,2382,114,3500,3487,3497,3490,729,3499,1159,2387,3048,3491,2103,1839,3492],[2627,2448,1800,1189],[2967,1849,1859,470,1670,1856,150,1854,3438,860,298,297,3165,3162,1853,3394],[1824,2577,668,2582,2136,2372,202,1198,3430,3230,203,3286,1426,3056,1722,2471],[2371,1696,2372,1564,1572,879,1824,1571,2368,2367,2577,668,2582,2136,973,2232],[1557,787,1262,1173,2970,733,1424,1288,651,1793,1108,757,789,2010,2913,3264],[1770,1572,1761,37,1564,2541,2761,2820,2531,2156,2760,2762,2530,2758,334,2535],[1832,823,2715,1257,3345,1732,2720,2158,595,3070,2948,938,1790,3289,1033,3196],[2207,1,2203,799,1586,2082,658,3593,2078,2473,3451,491,1869,3057,882,3438],[2789,2790,1214,1784,1621,868,1628,1528,2472,1122,1377,1596,2593,2844,336,2639],[885,1787,2776,2333,2772,2202,2314,2317,1379,2315,2284,0,2277,3366,2331,1786],[2764,1725,1152,1904,1895,1908,3089,1913,1574,2436,1914,3405,1907,1905,3086,3043],[3408,3631],[3515,1182],[912,2584,3247,718,1766,1762],[164,2044,2045,3551,2039,3560,3562,3553,1629,3473,2040],[1722,2947,1668,1924,3128,1917,1538,599,2841,1915,1611,1541,916,3232,2725,992],[1683,1599],[3159,284,3156,2620,2621,1578,593,2283,1691,2910,3280,1546,1694,2429,1969,1951],[3159,1691,2910,2621,3156,3570,1546,1694,2429,1578,1372,1951,3244,1576,284,2620],[509,3284,2498,648,55,2868,3502,613,3189,1969,1580,3529,2499,1951,2462,511],[647,648,364,659,1960,3529,1951,1210,738,1276,1584,3192,3293,2434,2899,3545],[2283,3574,2278,1114,3476,143],[1114,2283,3573,3574,1324,1225,2278,3476,143,2445,3318,3275,1069,3302,1639,1692],[3291,3138],[1930,3327,1794,2460,1926,3330,2723,1184,2884,1669],[1612,1617,2713,1640,2712,1619,3023,3360,747,1614,2787,1276,647,364,60,643],[373,2694,2695,3404,537,2736,1064,397,1130],[2736,2734,2962,2735],[1687,1301,2134,2430,2429,1302,2428,220,853,3168,3313,2071,3108,810,413,3291],[983,982,979,3225,980,986,1344],[2454,96,3089],[1683,2040,2039,3386,1099,164,3549,1926,2662,3551],[1103,365,2678,1569,2091,1570,1010,2094],[692,120,693,1418],[692,120,693,1626,425,1077,1187,2995,129,1418,1606,1215,1193,2994,1070,3007],[3184,1024,3186,1031,1044,1034,1041,1035,1039,1027,1029,1037,3185,1036,208,3144],[2787,1483,1708,814,3623,253,2786,1484,2029,2890,1633,1636,2401,1371,255,884],[3290,2105,888,1886,2224,3613,2786,3282,2912,1450,255,694,1371,815,1047,2787],[2898,1522,2016,481,2599,2971,1981,3367,1204,2159,2019,608,2130,2264,669,3462],[1374,576],[1220,2087,2088,2092,57,2678,2090,2788,2785,3321,2089,2679,3593,3614,2856,2680],[2764,663,2794,2680,1154,1276,647,364,60,643,2895,2959,659,3184,2094,648],[2137,98],[444,448,446,1314,447,1311,1312],[3169,734,3486,2682,125,2680,3050,732,900,3490,3502,2996,723,3300,725,3301],[3133,3370,1528,2373,3169,734,3486,2682,125,2680,3050,732,900,3490,3502,2996],[1835,2737,1597,3359,1762,3028,3175,847,9,2733,2098,1329,2069,1746,3104,3432],[1835,2737,1597,3359,1762,2098,3028,3175,2069,847,9,1746,2733,1329,2613,3104],[311,1835,2737,1597,3359,1762,3028,979,3175,847,9,2733,2098,1329,2069,1746],[1835,2737,1597,3359,1762,3028,1385,449,3175,847,9,2733,2098,1329,2069,1746],[2737,1835,1597,3359,1762,3028,3175,847,9,1299,2733,2098,1329,2069,1746,3104],[1835,2737,1597,3359,1762,3028,3175,847,9,2733,2098,1329,2069,1746,3104,3432],[1040,1938,1668,3132,2598,2216,1753,1725,1293,1224,145,479,431,862,693,2585],[1256,2056,2049,1996,1250,1260,2062,1253,2058,2054,1254,2775,2061,1252,2047,1696],[1218,3271,2799,467,1171,2421],[3138,3312,1218,3271,2026,2799,467,1171,2421],[156,2780,1075,2999,1801,3618,2651,129,1215,419,1792,2773,1381,1018,1802,421],[3230,979,1284,226,2858,1868,1276,3108,2741,1299,1391,2396,2488,1984,1952,2175],[1571,1416,3151,1719,1761,3070,1300,301,1770,1764,2358,701,877,2917,979,2759],[1062,1058,1805,3259,832,1928,996,1418,806,1057,1926,323,1407,3315,1059,321],[1629,164,3230,3532,2057,3551,1610,1418],[164,3230,1629,3551,833,1928,3021,1124,676,2392,1059,186,671,832,2413,908],[1194,2618,1444,2908,162,466,462,2436,2585,275,2435,2573,458,461,452,463],[162,1444,2908,1194,275,2618,2573,458,2435,1798,461,466,462,2436,2585,463],[1795,2458,467,3617,461,1463,1704,3140,1692,2468,935,3437,3058,2585,3362,2385],[1052,1053,1050,3278],[1096,1092,1094,3074,1091,2826],[1207,3055,2685,3528,3527,3294,3533,1206,3397,1211,3292,1205,3493,3400,1208,3531],[3228,3227,2842,2116],[943,651,938,987,988,396,2652,3510,2695,3097,937,1443,1949,358,356,2462],[2279,1833,2282,2284,2281,2276,2275,2280,941,2278,2283,3476,3350],[324,1247,3164,1630,3547,545,452,1277,3525,1622,1628,1253,1431,741,250,347],[2178,2180,324,1893,2661,3307,2526,216,231,2551,1098,2041,885,3587,2269,2362],[669,666,665,667,2702,668,3226,664],[1049,1280,712,1146,3223,1084,3193,1149,1155,2264,439,3407,1629,2507,690,3374],[901,906,899,317,1769,3300,554,1852,1848,258,90,3514,1099,2397,564,2719],[2752,3414,1249,2754,2753,1960],[2729,2012,1085,2003,1244,1415,1492,1585,913,1392,2009,1841,1617,1490,3299,1544],[2712,2874,1602,1949,12,847,1623,1909,53,2559,1969,2104,375,876,3378,248],[1599,134],[2043,3428,409,3563,2045,413,2529,410,3226,105,715,2165,1819,2488,411,2471],[158,3491,210,2829,221,1539,2406,2617,3109,2871,2151,3572,369,2452,2185,918],[3294,1209,3398,3529,3401,1206,3395,2887,1210,3293,3399,3055,3397,1211,3292,1205],[1206,897,1835,3294,1209,3398,3529,3401,3395,3270,2887,1210,3293,3399,2992,3055],[3268,3266,2444,2447,3270,3269,2446,3267,2445,3283,1182,1762,3336,3368,3166,3030],[2447,2444,3270,2446,2445,3336,1182,711,2448,2449,3266,3268,3269,3283,2658,144],[3269,3266,2444,2447,3270,3268,2446,2445,3283,1182,3336,2448,2449,689,3328,2272],[894,3009,2448,895],[779,2270,606,2672,2882,891,203,3060,2272,1519,720,3002,3167,1823,552,3061],[1202,2100,2669,3104,2000,638,3286,2774,3492,8],[2888,1500,1251],[3074,3229,1568,2188,3285,3559,3562,435,2634,994,1400,3371,664,3391,3226,3037],[1099,1669],[450,3451,2639,533,120,1466,636,2474,1486,1458,3567,3289,1107,2809,1891,2836],[178,536,2414,226,1107,671,1447,175,1037,2988,2927,450,3333,3451,1900,3273],[2188,435,3285,664,9,2872,3559,3562,2634,2857,1770,918,1400,3371,3226,3037],[2713,2377,3383,2710,217,2846,1785,1549,1524,2711,1620,3153,2142,3583,3530,83],[3468,3460,3465,1667,3037,3466,3469,1491,3457,1489,3470,3322,2843,3458,102,3072],[3318,1520,1519,640,637,1086,1515,864,2230,1938,2460,2885,1085,1836,2204,1391],[1058,1063,1067,2368,1061,216,1065,1057,1186,1064,157,180,1101,2931,1062,3259],[667,3089,2763,784,3609,3246,2646,62,2367,2647,310,652,3531,1221,1055,3480],[1384,1385,1060,2189,3272,1340,1543,1024,128,1628,2164,1021,1410,2378,3229,1059],[3403,1661,646,2312,1442,7,2895,2959,1203,2267,2561,2848,3244],[133,2804,1367,2475,2484,2815,1077,2477,3325,1174,1171,2865,1175,3561,2795,2048],[2744,2745,2743,324,1084],[3061,2373,2081,1227,904,942,2666,803,2563,2653,398,3246,3618,3138,908,2646],[555,556,1599,553],[1665,3266,3416,789,1058,3309,1799,25,3627,1938,2773,2023,755,3508,3336,897],[3416,3336,3508,897,1665,3266,789,1058,3309,1799,25,2658,2447,144,145,509],[1665,3266,3416,789,1058,3309,1799,25,3627,1938,2773,2023,755,3508,3336,897],[789,3309,1058,25,1414,3310,755,2236,757,2549,3055,1665,3266,3416,1799,3312],[2128,98],[560,3535,2654,561,2266,2427,2530,2265,3466,1184,2899,3545,2823,2209,2827,2707],[1400,1421,1625,1903,3037,1940,126,164,1084],[2751,122,3299,2070,3476],[2153,2237,2235,2151,2879,1256,2236,2244,2885,1679,759,2241,2243],[2148,2149,2151,2242,2237,2879,2236,2145,2150,285,2152,2153,2244,3415,2241,2240],[1749,155,1220,3355,1916,2733,265],[2738,2739,3098,1992,2404,3100,1998,1986,1991,1167],[2441,2504,427,3181,2443,2216,428,2438,2437,2884,2563,3420,3603],[671,2413,675,676,2417,2418,1317,674,677,2419,670,2415,2422,678,538,343],[3015,696,2470,1864,1869,1463,1078,2003,2009,1068,3280,2884,1781,1531,1978,2882],[2124,3600,1399,2082,1666,172,2014,2730],[1687,2134,1833,2282,3558,810,2131,3554,1694,1523,2130,2662,220,2089,3561,3459],[1483,1608,1482,1601,1481,966,1615,1603,1486,1625,1623,611,971,616,1630,1639],[968,1637,1623,103,3395,3398,2230,3124,2852,2232,3294,1485,87,3055,3605,3125],[2825,2363,1553,2291,1806,2364,2823],[1832,2958,1828,1822,2698,1827,1820],[842,3440,3442,3439,3438,3368,3165,2579,847,2952,3161,3032,3029,1130,374,400],[711,708,2251,833,3355,1498,3023,1173,1434,1232,832,1557,1535,2868,1766,1719],[1207,2685,3294,3533,3397,1206,3055,3530,1208,1817,1210,3355,501,2380,934,3528],[3280,1207,3294,2685,3533,934,3397,3355,3530,1206,1817,1208,2716,3055,1210,57],[928,500,1834,919,361,1203,1431,3117,2690,3446,69,564,3123,3021,1398,1397],[3309,786,2369,2998,106,1209,789,716,116,788,252,3294,3128,3531,2999,3265],[2999,2366,2370,2998,2369,1897,973],[2269,2271,2268,357,3463,2270,2272,2697,319],[871,2804,1522,2807,3567,1162,3235,2632,3480,2815,2573,1466,3441,2721,3481,2485],[1522,3034,2477,2480,3443,3286,3077,2809,692,2484,2704,2814,2797,3434,2360,3480],[3002,2265,2065,234,1591,3599,954,1482,2173,1196,1337],[1194,193,190,1201,1826,2883,1196,2557,1197,778,1829,604,1198,957,1515,2556],[1464,2264,2187,1366,2919],[2459,2467,2458,2125,2452,999,110,2146,3348,915,2457,2128,1094,2147,914,2465],[2717,721,478,354,3602,349,487,353,3600,3606,483,2586,485,473,3605,524],[2672,2674,2673,64,1427,75,687,3033,2291],[1009,1348,2816,1647,1353,458,453,256,1013,464,1003,1703,2510,1341,3053,3034],[1943,1941],[3478,582,576],[5,2677,903,1764,1763,1771,1768,1767],[2199,2194,29,1039,3227,3081,232,2697,2036,2676,2192,2893,1606,2198,28,1264],[3201,1677,1418,803,3196,2575,1502],[1345,2106,1350,3202,981,3355,3353,3017,983,1774,2567,268,3197,1353,1346,3203],[1342,1419,984,985,3202,1421,3013,3355,3353,265,1775,304,981,2766,1774,1784],[318,236,2156],[177,181,43,182],[180,182,1265,226],[1603,1987,857,1096,534,1988,3317,765,2122,2900,1990,1989,2782,1106,2121,3308],[3216,1751,1754,1749,2515,1518,715,2073,3605,1748,2547],[2161,2160],[1364,1189],[3132,1040,2598,2216,1753,1725,1293,1224,145,479,431,862,693,2585,2329,3153],[1936,791,1430,221,1422,1892,1429,1287,1424,1937,282,1589,1633,1625],[1936,791,1430,221,1422,1892,1429,1287,1424,282,1589,1633,1625],[791,1430,221,1422,1892,1429,1287,1424,282,1589,1936,1633,1625],[791,1430,221,1422,1892,1429,1287,1424,2271,282,1589,1936,1633,1625],[791,1430,221,1422,1892,1429,1287,1424,243,176,282,1589,1936,1633,1625],[791,1430,221,1422,1892,1429,1287,1424,282,1589,1936,1633,1625],[791,1430,221,1422,1892,1429,1287,1424,44,282,1589,489,1936,1633,1625,818],[791,1430,221,1422,1892,1429,1287,1424,44,282,1589,489,1936,1633,1625,818],[791,1430,221,1422,1892,1429,1287,1424,282,1589,1936,1633,1625],[2116,791,1430,221,1422,1892,1429,1287,1472,1424,282,1589,1936,1633,1625],[791,1430,221,1422,1892,1429,1287,1424,282,1589,1936,1633,1625],[791,1430,221,1422,1892,1429,1287,1424,282,1589,1809,3217,208,3463,1936,1325],[791,1430,221,1422,1892,1429,1287,1424,282,1589,1936,1633,1625],[791,1430,221,1422,1892,1429,1287,1424,282,1589,1936,1633,1625],[2842,2843,1441,908,3519,2303,2749,643,749,1664,1731,2878,3061,1806,541,3543],[2367,2371,2400,2237,2235,105,1518,2368,1679,2723,637,973,2232,2218,879,2625],[982,1320,320,316,820,319,337,1313,817,858,2579,2576,2564,318,2938,2565],[2710,2711,2709,3328,2848,3083,1416,2713,517,1023,156,2626,3073,1836,594,1621],[1802,776,579,0,3375,2164,1492,368,1728,2850,1836,594,92,1621,3024,2984],[3294,1209,3398,3529,3401,1206,3395,2887,1210,3293,3399,3055,3397,1211,3292,1205],[2039,2038,1257,1947,1606,2857],[3079,3078,676,3077,3076,2154,3420,2155,3579,2158,670,2541,2153,283,156,2150],[156,3420,3375,3079,1522,3077,2531,3225,2535,3078,676,3076,2154,2155,3579,2158],[128,2708,1390,3089,2528,2871,3024,164,1276,647,364,60,643,2895,2959,659],[128,1390,3089,2528,1566,589,2155,3223,2535,2428,2708,2871,831,3076,2149,1421],[1730,657,707,3169,734,3486,2682,125,2680,3050,732,900,3490,3502,2996,723],[2834,757,3149,3117,2690,3446,69,564,3123,3021,1398,1397,3511,2920,3248,1950],[2863,1406,1396,1498,1404,1408,2861,2189,447,1421,1388,1501,334],[930,1376,1922,1760,8,334,2840,371,2459,1455,1001,1365,2095,1767,1242,335],[3384,3304,2174,2375,2173,2065],[3072,989,1655,1705,1330,3373,2675,1329,1832,1706,3160,937,1704,818,1649,1331],[1655,1705,1330,3373,2675,1329,1706,3160,937,1704,1649,1331,2961,3018,1703,50],[169,942,2573,2761,2285,2277,943,1649,1655,3161,1329,979,937,1400,1705,1704],[935,3573,968,1051,2190,3049,1171,2884,1257,3190,1471,736,3251,937,1657,2832],[714,2555,2673,3425,1124,2679,2870,219,1993,2043,222,15,1109,404,1837,940],[2471,134,2820,2819,976,973,2612,2671,275,553,1599,769,429,1661],[2397,2014,2730,3168,2857,2224,3628,1852,1848,258,90,3514,1099,906,564,2719],[2741,3108],[1793,757,1557,229,787,1262,1173,2970,2378,733,1424,1288,651,1108,789,2010],[2808,3433,3337,3437,2680,799,1361,2558,796,1234,2722,3203,795,3189,2207,1],[2808,3433,3337,3437,2680,2558,3203,799,1361,1234,3189,796,2722,795,1276,647],[3203,1119,2033],[3514,3525,1535,1873,3267,1878,114,172,173,3524,1205,734,2006,3516,160,923],[1690,1808,964,616,2363,792,1987,2364,1414,1051],[2554,239,1186],[3150,3068,449,2397,2220,1555,3551,1927,1845,1558,112,2266,1838,1552,1556,2644],[2441,2504,427,3181,2443,2216,428,2438,2437,2884,2563,3420,3603],[1074,2890,3452,3052,1775,1292,1255,853,3318,3449,1493,2554,1813,900,3025,3386],[2663,3100,126,207,208,1965,2278,3507,1843,2099,2507,2661,1474,752,3384,1955],[83,145,1358,1740,3604,2924,3582,2072,2448,3601,2917,3347,3210,2344,2714,1744],[3481,1907,3394,2641,2332,2203,633,3423,2632,2805,174,502,3512,3130,1276,882],[2262,1461,601,1088,501,1789,324,3273,89,3365,3573,3605,2620,3577,2510,875],[3496,3,1820,2055,1828,1831,1829,1827],[2523,138,2524],[2233,93,2226,91,2802,2232,2801,2263,636,796,2794,2230,2803,2224,3630,3501],[2263,2759,636,2803,2232,2233,2794,2207,3089,2226,2763,1106,3371,1904,91,2801],[636,2263,2759,2803,2232,2233,2794,2207,3089,2226,2763,1106,3371,1904,91,2801],[1170,1166,1159,1162,3235,1163,1167,1158,1156,3384,2165,2380,1168,3207,3541,2167],[2557,684,809,1499,2934,2205,2558,1495,1979,1230,1370,3431,2331,2981,3029,3035],[467,615,1229,2111,1796,1176,2937,1159,1570,1346,1793,3246,2964,314,2689,204],[3064,1552,2102,1136,2700,370,2262,3185,3537,1409,722,3107,1235,1024,2142,2655],[2597,930,1376,2353,1295,586,2654,1296,2729,2209,3071,2793,548,24,3536,585],[1274,1805,1817,1989,1814,955,1046,1556,2364,1813,611,487,1815,1271,490,1983],[2707,1285,3224,404,3275,1394,2367,2003,172,604,2127,2747,1928,2570,859,775],[3078,2158,2155],[784,301,9,8,309,3487,1767,1271,2969,1781,827,1221,680,2822,1719,1149],[1110,1109,588,1208,1919,3277,2887,1758],[3460,1667,3469,3466,3470,3468,3458,3459,3465,3456,3457,3322,102,1656,1664,96],[3460,3466,3469,3468,3456,3465,1667,3457,3470,3322,3458,102,1666,1656,3459,96],[871,2804,1522,2807,3567,1162,3235,2632,3480,2815,2573,1466,3441,2721,3481,2485],[1935,561,383,328,2516,2292,1701,3544,638,123,344,241,749,382,364,581],[2528,3206,3072,3024,986,1628,1908,1899,831,2538,2359,2539,979,2536,37,368],[3072,818,1185,989,525],[833,708,3355,1498,1173,3023,1766,832,1557,1535,2868,1232,1719,711,2113,1765],[1921,1922,384,1535,3404,1650,1752,2448,1835,3561,3511,1918,3571,2023,3093,850],[3587,2269,2362,2178,2767,2180,2661,1811,3307,1983,1807,2551,3238,3226,324,2020],[474,1562,1937,1740,1491,3388,1744,2663,979,2020,1642,1741,478,477,3470,1941],[1089,2098,3509,2096,3402,3326,2311,703,3267,1535,3520,58,2184,3506,2683,3206],[2934,533,537,3444,1105,2154,1403,1447,3237,3446,2836,2929,1792,341,2489,288],[2533,991,2934,1447,3237,3446,2154,2836,2929,1792,1105,341,2489,288,533,1571],[2934,1447,3237,3446,2154,2836,2929,1792,1105,341,2489,288,533,2533,2193,241],[2520,1124,2934,1447,3237,3446,2154,2836,2929,1792,1105,341,2489,288,533,2533],[2544,308,1760,1767,1771,3024,3312,2026,1764,3138,980,2539,1765,2771,2900,979],[3085,3314,331,3091,1895,3083,3086,1870,3041,1190,3286,274,2705,2395,1056,3087],[3329,863,1161,2860,2985,3256,532,2996,2524,3449,3405,1978,1403,2639,2986,1922],[849,2104,851,1978,856,847,2103,2140,76,311,105,80,836,855,1132,3212],[2425,3037,293,1408,284,1411,3143,2207,2035,2857,3172,1903,3616,1908,126,885],[176,381,380,2500,1264,378,93,236,2336,678,1268,698,379,2337,1266,2465],[2290,2571,2294,1380,2518,2286,2292,1104,2936,3189,2201,2200,0,2331,1133,1101],[2526,2492,2491,2493,2490,2488,2489,2494,1034],[2636,2635,3038],[1674,1739,2107,3350,3014,1357,2072,669,892,3013,3206,3010,3351,3012,3220,3090],[3010,1359,3205,892,145,1577,83,2922,144,2515,2,1503,1576,3515,3198,1579],[1161,2236,1978,1933,1746,1869,771,523,2098,2237,3181,1674,1739,2107,3350,3014],[3354,201,1504,1495,1344,198,2581,1882,266,327,1436,1528,1728,1502,688,3564],[1794,27,32,28,30,1790,3425],[2012,2075,2013,1812,1517,3274,1247,2775,2384,2888,3133,2005,2474,3132,3405,3502],[2291,886,887,1333,2344,2345,888,156,2780,1075,2999,1801,3618,2651,129,1215],[2752,2999,118,2237,3082,2354,2355,3418,1571,2191,2541,3268,3359,291,3419,3405],[2164,2373,22,21],[913,2467,2572],[424,422,425,419,2055],[1760,2026,3312,1771,1767,3138,1764,1765,2900,1936,1937,1761,2418,1562,1763,3315],[1492,1936,1490,2900,1720,1495,96,833,1568,242,1565,3532,3066,1759,1067,306],[3220,3219,3143,669,2719,668,3221,664,2702,1761,667,808,3226,3178,3061,666],[1233,559,1793,2631,685,2367,404,2444,2372,3347,2512,929,1859,1864,3531,2646],[1938,1040,1668,833,1568,242,1565,3532,3066,1759,1067,306,1173,311,2026,1749],[2530,1575,1573,2361,1565,1566,2357,669,1744,2352,2535,3224,1568,1318,1522,2531],[3108,1776,3176,2526,2630,440,929,3389,799,3562,2506,3363,2622,2859,73,3162],[1552,2391,1972,176,810,462,402,279,3141,1622,493,499,1248,3193,1280,471],[555,164],[2716,1332,1957,947,190,3368,2817,1274,1876,647,1958,494,3284,526,2855,3524],[845,3542,409,584,3388,2027,29,2576,2737,2288,3361,2687,3624,280],[1941,903,1126,2703,2126,3494,2419,2302,2599,2971,2639,1781,664,1125,2921,3552],[1367,1369,2027,1364,1652,1368,1362,845,2963,1773,2299,3513,3349,409,1445,310],[3628,1077,1072,2218,3419,2193,1260,2300,2236,1379,2056,2312,1768,1760,2225,1538],[404,3275,1394,2367,2003,172,604,2127,2747,1928,2570,859,775,2913,3264,2911],[1928,172,2747,2003,1447,1924,1869,2817,2570,3600,307,1279,1462,3319,2743,1281],[859,861,2885,3275,3276,2000,906,2003,2398,2005,1249,2237,864,2001,1682,2399],[3234,3336,1182,1535,3181,1192,3327,2475,322,18,1367,3230,3281,1364,3513,2795],[2136,2139,2137,2142],[804,2900,806,316,2811,2577,1888],[2495,3273,861,84,1392,1845,2747,864,2460,3333,2885,2936,1629,2384,3286,1391],[1183,3107,2930,795,1154,186,3284,178,2451,2817,2392,2571,174,1472,3184,3272],[1183,2930,3107,795,1154,1276,647,364,60,643,2895,2959,659,3184,2094,648],[1119,1183,3107,1107,3106,3095],[2099,1794,934,1134,3246,1792,3330,1019,1135,1140,1137,1086,1797,1453,2363,1143],[2427,2424,2423,2425],[134,2820,2819,976,2471,973,2612,2671,275,553,1599,769,429,1661],[1261,1255,91,3299,1542,2802,242,1332,1840,94,2985,3501,907,2145,2115,1634],[2678,2943,2410,2945,1088,2680,835,1597,1276,647,364,60,643,2895,2959,659],[2678,2680,3629,2943,2945,1088,2410,835,1597],[1506,66,2751,986,3387,2737,634,2288,829,280,830,3609,387,3397],[2554,2555,2673,3425,1124,2679,2870,219,1993,2043,222,15,1109,404,1837,940],[1643,1647,1653,1646,1649,1651,1652,1644,1650,978,2469,974,3416,973,3016,198],[2115,14,2118,1641,13,2708,1599,1626,429,2890,2709,3334],[1043,1032,1033,1041,1044,1023,1024,1042,1026,1039,1038,1021,1029,1037,3121,1031],[785,2095,1192,67,2096,2344,457,2162,3240,1264,3025,2627,2385,874,65,764],[3179,3178,3180],[3485,3479],[813,809,816,805,815,807,812,814,810,817,811,808,819,803,820,823],[218,219,220,162,197,2573,1014,221,691,998,46,1935,908,1005,1002,439],[640,639,3332,637,765,2364,973,1602,2460,2363,1611,2216,46,1628,638,311],[1252,1251,1598,789,2498,1818,1250,997],[455,1028,3403,436,437,2671,453,881,1135,2897,1412,442,381,2970,1967,1533],[1519,1085,1520,2399,2885,1696,1515,2886,2509,2746,1415,906,2204,3318,2240,2405],[2658,2999,2905,1138,2771,1519,1520,1085,3318,1800,2291,1696,2240,1515,2321,1802],[1843,1842,1841,1847,1846,1837,10,1844,1840,1839,1838,1085,2240,3286,2885,2775],[2906,186,2392,671,2413,3442,676,675,2418,2417,1194,190,674,3201,2956,43],[1348,1744,3196,135,2026,2699,2930,2789,654,667,3467,1046,2813,1522,2773,839],[1459,499,3609,1796,514,492,1366,2795],[1086,1019,2584,2099,1418,1183,1794,934,1134,3246,1792,3330,2680,1135,3301,2706],[2680,3301,2706,3051,3303,3305,3049,3054,2682,1095,2792,2473,2503,732,3302,2679],[1099,1669],[1836,906],[2762,2760,1809,207,208,1965,2278,3507,1843,2099,2507,2661,1474,752,3384,1955],[3312,2026,3138,1725],[3036,2275,1403,2930,2180,2412,1317,1072,1508,2639,2489,295,294,2541,2154,2162],[2171,2410],[3355,2065,621,3479,2228,1538,21,1701,2594,1215,574,145,614,3491,2727,703],[1731,2478,3208,3012,1673,2715,1340,2410,3209,1733,1227,1495,447,2857,1671,1736],[2813,2175,2545,490,487,2543,693,2705,1529,3288,3286,2797,1767],[3023,3288,3234,2804,3434,1766],[3229,3074,2703,3068,318,84,587,1568,2646,36,2813,421,1157,989,1345,1709],[404,3275,1394,2367,2003,172,604,2127,2747,1928,2570,859,775,2913,3264,2911],[1160,1167,1158,1166,1163,1170,1162,3235,18],[997,500],[1408,2207,3172,2425,3037,293,284,1411,3143,2035,2857,1903,3616,1908,126,885],[2658,1339,2447,144,3336,145,509,2173,3512,2164,1548,894,3010,2444,3518,555],[943,937,3102,3398,988,2695,939,2880,20,144,936,3395,2904,938,2444,2001],[3283,3411,3202,1912,1366,2391,2219,2469,859,836,1819,2131,2221,2163,602,2248],[2391,1819,3411,411,3202,1912,1366,3283,2219,2469,859,836,416,2131,952,414],[2043,105,715,2165,1819,2488],[2817,2666,1274,1876,2880,2628,2907,3268,3284,3524,1332,1472,494,590,2094,2620],[3525,3374,525,1681,1084,2094,632,1147,3489,3268,565,1560,648,3543,634,1019],[2855,1274,1870,3161,365,1332,219,739,3242,3525,2499,1147,3489,515,3159,1580],[647,2915,2817,648,2094,494,590,3351,364,1681,2222,1147,3489,400,1478,3543],[3280,3493,1561,526,2880,400,2666,3060,2821,2094,2173,630,776,1019,515,740],[2850,3618,2848,2107,2109,2108,416,3194,303,2105,898,2845,1905,3174,1808,2140],[987,133,1676,558,3303,522,1857,37,1044,1475],[1905,3412,3407,2017,3087,3086,3406,2704,1148,1055,3082,3084,1049,2705,103,1056],[3087,2704,3082,3086,3412,3083,3085,3084,1056,1905,3407,2017,3335,3406,1148,1055],[3622,209,2706,556,2246,2846,3468,2850,3133,2018,44,2373,629,157,1137,27],[3133,629,157,626,1846,2706,1095,922,625,2846,3468,2850,898,2018,44,2373],[3407,3406,3142],[2812,2797],[833,1928,3021,1124,676,2392,1059,186,671,832,2413,908,92,127,1061,3442],[2011,2006,2005,2001],[2484,2477,2479,2475,18,2485,2777,2478,2482,2480,3450,2470,2682,2487,1164,2815],[322,146,313,2410,3564,3196,2575,3008,1343,3005,267,1420],[179,1110],[922,904,918,924,17,921,917,902,898,21,3616,20,22,18,2376,2377],[789,25,3310,757,755,1414,2236,3309,1058,2399,1758,3055,403,2549,138,752],[2832,3377],[554,2297,3169,734,3486,2682,125,2680,3050,732,900,3490,3502,2996,723,3300],[3109,2254],[194,187,192,191,190,183,196,184,142,189,2449,185,1685,1686,1693,1469],[3309,2793,718,2643],[3169,734,3486,2682,125,2680,3050,732,900,3490,3502,2996,723,3300,725,3301],[687,684,161,686,3024,2546,792,2950,1015,1087,3032,3029,701,2501,2555,79],[3286,3288,3434,1883,2581,3425,2435,2436,1887,3371,3182,2428,3313,3226,2271,886],[3425,3182,886,153,3288,3371,3286,3226,2271,2156,549,135,2298,3297,1930,918],[2679,3314,1894,1902,868,2435,1574,3042,1895,3083,3086,3085,873,3041,1725,2705],[3145,419,186,2392,671,2413,3442,676,675,2418,2417,1194,190,674,3201,2956],[339,534,31,537,536,533,1891,96,25,95,94,2476,26,3444,2627,28],[2654,1368,2112,651,2101,672,2600,50,2897,347,1918,2265,2447,100,958,657],[3204,3544,918,2238,1020,902,739,3546,919,928,3541,1335,921,3271,1960,917],[3416,309,3417,856,2105],[1245,1616,1248,1246,1256],[1749,3355,265,155,1220,3150,1916,2733,3559],[1749,3355,3150,3559,265,3117,2690,3446,69,564,3123,3021,1398,1397,3511,2920],[2930,1815,959,1051,1417,2403,1052,1048,2178,1779,1046,1808,428,1083,1784,427],[1124,1841,290,1386,1419,2762,345,1893,3176,2520,1284,594,1890,1634,1836,2032],[3365,2748,3450,3333,5,777,1069,2518,1610,2524,2223,2523,3409,1181,2684,1070],[3487,3499,237,965,2094,226],[3281,1218,1402,969,2090,2572,1200,1285,1646,1974,1606,938,1628,2007,1197,1725],[3619,1257],[1204,252,3572,1206,1567,481,2141,250,1901,2028,1563,1726,98,1913,2898,3229],[3343,1122,893,3383,2195,981,2584,3272,3151,127,3344,2106,3342,2734,2819,3004],[3151,2734,893,1403,3272,1673,2195,1065,3383,1062,3344,2568,972,3343,2187,3342],[3214,2103,848,3622,2140,76,853,851,1495,855,856,844,3212,849,68,2105],[2784,1619,1613,2979,3113,2918,1998,2213,1316,1997,358,2209,3478,1994,2342,1247],[2416,343,1778,1317,672,2422,2687,1623,2025,1622,43,2419,1624,1606,2178,863],[1372,2132,48,2116,482,480,211,46,2133,2626,1275,2713,1553,794,12,475],[128,3180,2873,2092,3089,821,2183,1390,2528,2708,2871,3024,164,2207,1,2203],[2063,2060,715,2018,3494,1147,3489,2064],[2867,3585,932,1836,23,2512,1268,1562,2196,2618,2846,2203,662,1785,3583,83],[260,572,564,3477,794,582,710,382,579,576,571,1357,705,254,570,63],[323,3210,3344,2915,3343,1671,1736],[3584,763,821,2801,1930,924,1798,3481,1996,2398,3005,3122,1095,1446,279,2432],[1053,3517,2311,436,433,933,2784,1813,2025,2405,1682,62,2689,1993,1641,1362],[1245,1248,228,777,2761,2795,908,2410,2705,3583,680,1259,3086,773,1265,1094],[2770,941,2182,3594,1849,1107,1508,1246,2283,24,3449,2422,862,3076,2030,2489],[3609,1135,2608,1546,1972,3148,1088,3035,1430,2025,1349,3100,3493,501,462,1273],[2668,517,2669,125,2667,1651,3190,1644,1670,1645,1708,3047,1711,3046,519,2671],[207,208,205,216,2676,213,3144,209,214,2036,2034,154,217,2042,206,233],[2602,3430,3031,3364,153,2966,3057,1795,3182,3366,2315,85,51,1812,2322,1499],[2129,2975,3407,3378,246],[467,3169,734,3486,2682,125,2680,3050,732,900,3490,3502,2996,723,3300,725],[3142,2020],[2363,2099,1794,934,2987,1134,3246,1792,3330,1019,1135,1140,1137,1086,1797,1453],[361,1446,2181,3606,2618,852,507,1946,3552,2250,828,2193,3387,3403,2985,398],[1617,2504,291,2491,1612,287,40,1620,1614,1034,1342,3312,1635,2127,2509,1618],[2504,2492,287,3408,40,649,3119,1617,1620,1342,3312,2026,2127,1618,289,1259],[1076,1242,2791,1099,1669,2780,2946,2723],[2594,871,2804,1522,2807,3567,1162,3235,2632,3480,2815,2573,1466,3441,2721,3481],[1124,2519,2207,1914,312,3409,1637,1913,833,1928,3021,676,2392,1059,186,671],[2450,2405,707,1244,3560,1623,278,444,438,1071,597,3614,94,449,1078,3613],[300,3289,2806,3189,2077,296,1311,1598,1140,2203,2518,2501,799,2988,3547,1242],[1598,296,1863,3271,2822,3189,1311,1768,7,3578,300,3547,9,3525,1242,1002],[1863,3275,7,739,3525,3412,5,3485,1765,296,1311,1598,300,1110,2855,1242],[1863,550,1124,1792,7,6,3525,296,1311,1598,1208,300,3275,5,1242,739],[296,1598,7,1856,1311,3547,300,3271,3189,110,1242,1863,2512,308,1124,1765],[296,1598,300,2822,115,1856,301,298,17,1311,1242,299,1863,308,3542,3106],[1172,2885,2926,312,36,3416,2721,3377,3394,2641,2703,2411,272,369,2805,174],[2996,3169,734,3486,2682,125,2680,3050,732,900,3490,3502,723,3300,725,3301],[156,1725,636,2565,2572,1135,3081,938,2997,1628,3409,2566,2288,2722,869,1383],[3296,3295,3540,3536,3538,3281,1210,1003,2816,1402],[2954,1677,3272],[749,2176,2186,2191,3359,2223,2996,1403,3276,1852,1848,258,90,3514,1099,906],[208,3092,2186,131,530,1060,1677,1022,3359],[797,207,208,1965,2278,3507,1843,2099,2507,2661,1474,752,3384,1955,237,1976],[2449,2026,951,1852,1848,258,90,3514,1099,906,2397,564,2719,2919,1580,3250],[2164,2165,2173,2167,2172,2175,2171,44,2174,1545,1543,2170],[1186,1058,2987,1061,863,1059],[2462,937,3395,346,2653,2694,1873,1835,3102,2652,2695,1834,1017,3398,3303,3105],[1232,1415,1170,2846,1934,1239,2109,2845,2848,1235,1935,2107,1827,1728,3174,1105],[1265,1537,479,1472,2213,2178,291,3036,2930,2183,1612,2179,3038,3039,529,2177],[1019,1790,1139,935,3362,8,1869,2829,3606,27,32,1796,1792,2979,1938,381],[1813,2122,2240,905,84,124,901,3335,2865,2458,3300,906],[2098,3132,2097,3549,489,3304,728,1727,2963,1026,732,2505,3411,1539,1433,3427],[2097,3132,1790,879,1019,1141,1017,2690,1138,1143],[119,1753,2411,2021,81,3041,1619,2551,866,3257,576,2344,792,2306,3471],[331,3091,1870,1190,3286,274,2395,3289,3314,2764,2402,1720,796,1890,2207,1721],[3111,1622],[2994,429],[952,1424,1430,956,2858,975,549,1422,1288,261,802,1435,1434,2050,971,545],[1785,1726,1455,2665,1554,2846,3583,83,1271,2132,2848,1112,235,264,762,660],[290,2322,2328,3594,2771,2321,2348,2330,2774,2291,3588,2773,2347,2326,1381,2775],[1820,2099,1794,934,1134,3246,1792,3330,1019,1135,1140,1137,1086,1797,1453,2363],[565,572,259,1146],[1526,1529,1528,1161,1527,1164,695,697,2141,690,2741,691,1530,2799,2800,2019],[3225,3420,1522,693,3419,84,2530,2531,3359,2535],[1152,2020,894,2766,441,2301,3087,758,925,3407,1150,3478,382,3143,443,3406],[2020,3407,3406,2507,3412,2812,3629,1110,2855,1274,365,3382,1152,894,2766,441],[789,2020,894,3142,3407,690,2507,1280,786,3193,3008,1383,3083,259,1152,2766],[3478,3407,1146,3278,3008,690,565,3374,2667,1629,2448,1152,2020,894,2766,441],[1198,499,3606,2618,852,507,1946,3552,2250,828,2193,3387,3403,2985,398,248],[1319,2775,499,1791,94,407,1237,3366,3443,667,3269,1439,415,736,3270,1231],[1429,544,2981,1434,1432,1892,501,1273,1882,548,1288,953,1537,1296,1424,549],[186,2392,671,2413,3442,676,675,2418,2417,1194,190,674,3201,2956,43,2386],[2346,3154,3511,3516,401,3241,1804,2834,2906,456,3363,535,1431,3576,3270,1834],[746,750,741,2756,740,747,1858,2288,3547,2163,2509,2041,55,1626,2289,2468],[1626,1637,1624,1625,1629,1622],[3408,1218,3188,1906,1743,2141,2975,2082,3289,2806,1179,1188,1694,1482,3189,635],[1943,3189,1110,2208,690,1887,3631,1199,3408,1218,1392,1906,3188,2141,2744,1743],[3408,3189,690,1887,3631,1218,1392,1906,3188,2141,1743,2798,1943,1394,1110,2795],[607,1663,3188,1655,2722,2124,348,2724,98,1399,1668,1659,3600,852,1667,1666],[1812,3299,2005,3132,2075,2080,2004],[280,1907,2765,312,2207,3593,3313,315,269,1531,803,796,2806,1637,1904,1027],[3515,515,514,492,494,2817,1446,398,633,526,3103,2628,2907,3281,1834,3171],[676,833,3358,392,1976,2961,2304,1425,1225,2359,2358,1402,2239,2419,2137,625],[1336,2658,2644,2655,1338,1477,2650,1479,2990,2665,2651,510,2936,1143,2989,2688],[2658,1336,2447,144,3336,145,509,2173,3512,2164,1548,894,3010,2444,3518,555],[3221,3205,1513,1740,1744],[1667,2725,1663,1665,1658,1659,1655,1668,1657,221,746,745,742,3391,2756,747],[1059,127,1061,3030,1130,3151,1060,1064,3272,1065,1648,2967,1066,3063,128,126],[2572,2435],[670,674,1979,860],[896,904,897,900,2983,2107,2666,2653,1395,908,2999],[1836,1183,906],[3276,2019],[684,990,686,2704,308],[1252,1998,1260,2061,2047,318,1996,1253,2060,2054,1250,2062,2049,2056,2746,2662],[2705,3041,1895,3084,3087,3083,3086,3449,1574,3314,1049,1056,1894,1902,868,3085],[930,1376,1391],[2707,2019,832,3187,2016,2159,2555,1006,1203,1204,982,2995,335,833],[1993,2170,1551,1186],[2290,12,2287,2295,2292,2288],[2081,3217],[1909,1602,1949,12,847,1623,2874,53,2712,2559,1969,2104,375,876,3378,248],[833,832,3230,3355,3267,1928,3021,1124,676,2392,1059,186,671,2413,908,92],[871,2804,1522,2807,3567,1162,3235,2632,3480,2815,2573,1466,3441,2721,3481,2485],[3560,1128,3562,2577,2820,871,2804,1522,2807,3567,1162,3235,2632,3480,2815,2573],[871,2804,1522,2807,3567,1162,3235,2632,3480,2815,2573,1466,3441,2721,3481,2485],[2117,3586,481,1907,2896,2960,49,480,3587,48,475,1087,2488,1726,2143,2615],[214,891,3468,1471,2456,1841,1252,485,1008,1251,930,1376,2710,1332,3566,484],[957,948,489,953],[497,511,518,514,778,1967,1946,3511,524,1965,502,1955,520,3515,1391,1956],[951,1738,2447,533,513,3347,582,83,2717,870,2638,3610,1672,1742,863,1107],[2520,1483,796,1890,2207,1637,3593,934,659,1886,795,799,1586,1084],[2973,2056,2048,2055,2059,2047,2046,2974,2050,2057,2053,2051,2977,2976,2062,2054],[1951,2094,1920,364,3013,1706,3160,842,3595,1586,2833,3192,3341,713,1972,1584],[374,2965,2411,2408,2963,3022,2409,3211,372,1121,2410,2733,1786,2966,470,3417],[2128,3290],[2371,2933,1945,108,3365,2722,2967,85,799,2605,2963],[2587,2109,3030,2032],[609,957,975,3568,952,434,486,3610,1831,199,480,3631,968,602,2955,2012],[3012,1730,3210,2715,3208,1342,3209,1733,1671,1736,2846,1340,1341,1673,1744,3348],[3315,1489,640,645,1527,2397,2777],[1373,516,3611,3498,1966,1663,1150,159,2254,3263,3290,2439,3500,326,3124,2610],[1965,2507,3507,1843,2099,1474,752,1955,1976,1797,70,2310,66,1515,1098,786],[384,2470,2280,2770,2973,2652,941,3574,2283,1979,1610,2364,3452,1841,1215,1839],[2606,2276,432,2089,2517,1467,1869,2285,2277,1457,3554],[5,2075,2606,888,1959,1324,2670,2677,2608,7,749,1457,3173,1765,2756,1880],[1885,1889,1886,1890,1880,1882,1892,1879,1884,187,1289,1891,2280,709,3302,3476],[668,281,3616,2288,2201,3209,2703,2718],[273,277,276,281,279],[3036,3038,670,2770,2215,674],[3279,417],[1068,2873],[2165,2166,2169,2168,2163,2043,105,715,1819,2488],[3055,1206,1938,1207,2685,3528,3527,3294,3532,3092,3533,3397,1211,2380,3292,1205],[2773,1033],[979,982,860,2904,1713,3162,905,1588,1717,2935,2937,108,3003,2456,2671,2496],[624,2373],[2110,1978,3047,1372],[651,2600,672,3511,2447,260,2553,2918,559,1650,951,564,2101,3506,526,2658],[2072,355,2659,2924,3582,434,1807,488,3607,2173,1547,2661,2174,720,1544,2269],[1643,871,2804,1522,2807,3567,1162,3235,2632,3480,2815,2573,1466,3441,2721,3481],[997,2630,177,1110,2094,1831,1350,2721,451,653,1820,3221,1858,680,1915,944],[1802,1800,1801],[1090,2826,2260,1094],[1165,1169,1157],[3064,831,991,990,3071,3072,830,2891,2892,368,829,989,3073,995,994],[2962,532,1067,3077,208],[271,281,273,1907,274,279,269,270,277,278,275,1833,2282,2077,796,3089],[1872,1875,1870,1874,546,2515,409,3307,24,3412,406,413,411,416,408,410],[1587,2935,1585,3189,1584,3280,3188,159,1583,158,1586],[1998,3478,1994,1997,1993,570,1986,665,1983,1069,572,582,3098,2564,1995,3100],[1995,1992,1994,1249,1998,582,3098,1993,2564,3100,3099,570,575,581,826,3554],[2061,3099,1998,1992,3502,582,3098,1993,2564,1995,3100,1211,570,575,581,826],[2504,427,3181,2443,2216,428,2438,2437,2441,2884,2563,3420,3603],[1099,1075,1669,3326,3281,1283,3549,1637,72],[1637,1099,1075,3326,3281,1283,103,3395,3398,2230,3124,2852,2232,3294,87,3055],[1075,1099,3326,3281,1283,156,2780,2999,1801,3618,2651,3549,129,1637,1215,419],[3136,1106,1791,3411,448,2360,1221,1530,1090,2903,1324,3613,2354,2355,954,2486],[2449,100,1852,1848,258,90,3514,1099,906,2397,564,2719,2919,1580,3250,2343],[1276,647,364,60,643,2895,2959,659,3184,2094,648,563,609,932,1269,3547],[2420,1608,1622,1312,2421],[3231,3233],[891,1256,164],[3089,2263,2044,2541,2045,3018,1390,663,2873,2764,2260,3421,2259,1191,2463,831],[3084,399,2360,3215,3077,3017,3218,1302,301,589,3234,3073,3204,2361,871,643],[3503,2130,2501,2554,803,3585,1793,2203,1268,662,2618,602,605,932,1934,969],[3084,399,2360,3215,3077,3017,3218,1302,301,589,3234,3073,3204,2361,871,643],[1598,3503,3487,3084,3204,348,589,1346,1268,2467,486,3113,461,648,1859,643],[842,3440,1564,1572,377,374,843,1571,2942,717,204,498,3093,3442,1307,3439],[346,842,2125,2134,3440,1194,652,377,1478,374,843,2942,204,498,3093,2740],[377,842,3440,648,1564,1572,1113,374,843,1563,2222,1571,2942,717,1790,204],[995,1307,2360,1564,3084,1572,3017,9,1571,1302,1311,3088,991,3077,2538,2531],[666,306,668,410,3352,1290,412,1157,3405,3067,2654,82,2853,303,3256,690],[389,391,2115,1585,2709,2708,390,385,14,13,388,2169,392,387,386,182],[1140,1141,2099,1794,934,1134,3246,1792,3330,1019,1135,1137,1086,1797,1453,2363],[3223,2195],[3106,1628],[1909,2033,1910,1893,2762,2043,11,2035,1719,421,3023,2168,2723,3360,3625,2040],[699,2928,269,2950,3178,539,634,3340,1020,2774,1552,3072,2358,2703,869,989],[1893,1948,2663,1005,1897,1002,1349,2698,2045,2760,1008,1944,1912],[422,424,405,410,425,417,1157,3576,2380],[3197,1352,2267,1743,1319,2775,1163,1935,1290,1056,2995,2229,2471,1930,1406,619],[1930,2267,2775,619,852,1319,3197,2995,1352,981,1937,1163,3259,2314,2317,637],[1499,3408,1671,1736,2949,938,3270,1899,3248,2703,621,2865,2114,214,3448,1319],[695,2141,1748,2798,1755,691],[3546,1196,2914,2703],[2826,2811,2824,2827,2825,694,2792,2807,692,693,1878,3399,303,160,3020,2810],[3295,3296,3397,1822,6,620,3548,2826,114,3401,2076,2297,2754,3267,3293,2684],[2826,694,2801,2807,693,2797,2796,2802,3399,2799,2812,160,2805,692,2794,2598],[3524,2451,734,727],[691,695,2810,2796,697,3219,2800,2799,1648,2811,3288,2797,3434,3480,1743],[280,312,1907,2765,3593,3313,315,1531,1904,2207,302,803,796,2806,274,795],[439,437,2507,3478,441,262,789,258,925,382,259,436,3476,443,786,690],[3412,2022,2019,404,3275,1394,2367,2003,172,604,2127,2747,1928,2570,859,775],[1155,2812,3195,1366,1513,894,2884,978],[2117,3229,1198,1428],[2298,1599,2302,553],[1712,1836,2652,2644,1567,3310,906,124,860,2967,1711,2930,2159,1860,2265,1263],[2265,1184,2266,2159,2646,3244,2365,1859,990,774,3433,1263,3246,1108,3311,2510],[1889,572,815,2159,2265,1263,1184,3246,1108,3311,2510,7,1113,2641,334,2664],[1553,1983,2896,2960,49,593,35,1203,652,2467,749,636,3127,404,3372,2493],[449,446,445,3589,2184,3595,1330,3592],[438,450,1330,1021,1576,1845,2505],[872,3041,2596,466,3043,460,869,61,3050,1006,865,3530,3260,1559,873,3036],[2552,302,2764,3587,331,1900,326,1898,280,1909,3307,1901,2898,3388,1908,1906],[1231,3113,2766,3082],[509,3512,3518,3515,3517,3508,2992,3402,496,3505,492,511,3513,2449,2658,1965],[2917,3611,513,83,672,3013,2101,1580,1582,2717,1358,1578,3610,2688,1960,145],[704,2968,542,2072,3347,2932,184,1685,3573,1686,3162,705,1857,3005,3472,2330],[910,3405,3169,734,3486,2682,125,2680,3050,732,900,3490,3502,2996,723,3300],[80,1834,928,2021,3101,1338,67,1432,3016,1426,893,1006,681,92,335,2876],[2461,93,2455,2912,2263,1191,1631,104,2221,1225,2260,2241,2219,880,2224,2467],[2011,2006,1699,2001,2005,1085,2002,2000,906,899,2886,3286,2384,3300,501,1490],[528,1669,2460,2005,1492,3286,1391,864,2999],[2471,1569,1446],[1228,1694,1522,3034,2477,2480,3443,3286,383,302,3077,2770,2131,2809,692,2484],[335,308,2358,337,338,334,310,325,309,312,321,329,3009,817,330,320],[335,334,329,337,312,1414,338,310,321,320,311,862,1418,308,2563,2358],[309,1596,310,334,1414,843,1058,1673,1206,335,199,1344,308,2358,337,338],[1561,1955,210,2757],[1619,1617,1614,1612,1620,1616,2491,3263,1613,1640,1632,3124,1618,1606,1642,2787],[1713,1228,1340,24,1626,108,1273,191,1709,1715,7,2965,2967,470,1718,3162],[3430,2722,3337,2228,2680,3028,1361,1191,1592,1787,3593,1637,2203,2856,3090,799],[3189,80,77,66,3289,61,76,68,70,67,73,64,65,69,81,2806],[1753,1756],[3394,2520,2641,3423,300,2721,2968,633,3258,174,3377,361],[1984,853,1997,1212,2889,1892,1810,1817,2297,620,2306,3471,2236,1813,1073,3374],[2216,2441,2504,427,3181,2443,428,2438,2437,2884,2563,3420,3603],[3228,409,3227,407,2704,3223],[2398,750,2169,206,2034,2526,2509,2041,2040,746,1616,2295,3124,2163,12,2292],[2793,586,2654,585,1130,1118,3240,3270,920,1804,2449,2726,1882,2281,3101,2695],[879,383,2806,3289,2764,2930,702,2013,2501,1106,91,3386,1154,1276,647,364],[465,882,1145,883,3093,884,3092,881,1911,3436,3096,91,885,880,1908,3095],[2554,2010,1606,1623,465,882,1145,883,3093,884,1911,3092,881,3096,109,3436],[3094,15,3095,1630,1623,1622,3543],[1183,906],[3220,1610,2859,666],[2557,885,928,2558,919,1467,2005,2269,2096,2961,1402,595,1769,3170,2006,1601],[3145,421,406,425,1515,1169,1194,193,190,1201,1826,2883,1196,2557,1197,778],[1746,2227,1023,1189,3515,2613],[131,3358,319],[818,3525,3552,2168,3138],[202,200,3195,3354,2408,199,197,203,204,2580,2582,198,2581,3199,322,3196],[3204,267,892,2568,2569,1419,1745,3195,2567,2392,1421,3196,3212,3199,1343,2766],[75,66,70,71,73,61,67,80,81,76,69,78,77,68,65,63],[2645,2643,638,2990,1790,2649,1309,1629,3362,1019,1337,1143,2647],[1845,1418,2636,864],[1019,1794,1790,3330,2312,2829,137,879,1141,1017,2690,1138],[2943,1970,1954,2608,1833,2282,3003,1717,1855,470,860,1854,1849,1848,472,1715],[1497,2764,2207,1,2203,799,1586,2082,658,3593,2078,2473,3451,491,1869,3057],[1497,2764,1276,647,364,60,643,2895,2959,659,3184,2094,648,563,609,932],[1683,2040,2039,3386,1099,164,3549,1926,2662,3551],[627,389,208,212,630,623,205,209,386,391,124,624,214,629,628,1543],[627,208,212,205,209,624,214,391,1543,154,217,389,630,623,206,386],[3532,2057,1629,1610,1418,164],[2572,2573],[2464,2451,2465,1098,914,2453,2463,2467,186,3284,178,2817,2392,2571,174,1472],[2987,2363,2988,1492],[2434,2430,2542,2433,3313],[820,121,2944,3609],[1857,2543,528,907,2456,1770,1092,913,1852,150,1863,2669,841,530,1858,3630],[3236,2476,2486,2479,2481,2484,2478,3230,2470,2472,2474,3317,1160,2487,2807,3612],[1767,1765,1771,3312,1766,2418,3138,8,1769,2412,1770,1760,2026,1764,2900,7],[1760,1768,1764,6,1763,2677,7,1767,3578,1771,9,8,334,808,338,468],[1504,2566,2942,163,2944,162,1495,3564,161,2105],[2412,486,1559,1281,946,3059,1552,2110,2778,621,2222,612,485,955,622,964],[649,2116,2555,1112,23,2255,1271,2245,264,932,2831,3552,3312,2377,2026,3586],[51,2315,1786,3256,3417,2332,1789,1381,3365,3591,2330,2981,2322,2771,3257,1985],[2014,2730,603,2728,3415,1681,98,1656,1431],[2652,2651,1144,2653,2082,3138],[2997,275,2986,320,3327,1184,2127,1927,3280,1086,2051,3130,1925,604,1070,2817],[151,3409],[151,3409,2644,2655,1338,1477,2650,1479,2990,1336,2665,2651,510,2936,1143,2989],[2059,2790,1896,2981,2481,1350,1113,2055,2374,110],[3330,1794,1134,1140,2099,934,3246,1792,1019,1135,1137,1086,1797,1453,2363,1143],[1610,3386,2727,1608],[1950,2993,1474,3386,2651,1439,804,1883,1723,1296,1487,2230,674,45,1894,1902],[1474,1339],[3355,640,2098,2669,2227,523,1652,1766,3181],[3355,640,2098,2669,2227,523,1652,1766,3181],[2255,2256,484,2379,2249,1662,478,473,3404,2169,1843,435,2450,490,2192,2252],[1662,484,489,205,2252,1053,1605,3624,479,3315,1584,2256,1212,154,2750,3622],[1001,3101,1006,930,1376,2834,2726,401,3240,3363,2599,2971,394,2793,395,503],[1480,1110,1109,2481,2938,1888,3514,2516,2100,88,3278,2563,3174,1780,1486,1313],[2584,1496,445,1451,2758],[1083,766,1080,2684,2923,769,775,1085,134,1082,513],[2368,1696,864],[2987,2819,1942,1900,1903,589,2094],[2862,2572,3012,2469],[2138,2141,2143,2135],[2584,1496,445,1451,2758],[3197,3564,2568,1419,1676,986,1421,1745,3205,892,3204,982,3013,3011,267,2569],[1529,3232,322,3371,695,1775,3233,3231,2468,2485,1495,2815,1527,3196,2804,3443],[1529,3232,322,3371,695,3233,1775,3231,2468,1495,2815,1527,3196,2804,3443,2807],[2584,1058,1496,445,1451,3447,1572,2758],[1223,339,2308,226],[1910,1897,1912,1909,1893],[676,499,1206,721,1970,500,1162,3235,1600,1975,3015,857,459,1061,265,711],[2880,2399,2397,1617,1085,3321,2011,2148,1519,1998,1846,1520,1836,2061,2006,2886],[1943,1941],[1943,1941,3408,1218,1392,1906,3188,2141,1743,2798,1394,1110,2795,2975,1507,2806],[1801,1802,1800,156,2780,1075,2999,3618,2651,129,1215,419,1792,2773,1381,1018],[1912,1893,1730,419,3063,1897,1302,1311,3088,995,991,2360,701,2891,1301,1821],[1302,1311,3088,995,991,2360,701,1893,2891,1301,1821,989,1529,595,2699,3078],[2504,427,3181,2443,2216,428,2438,2437,2441,2884,2563,3420,3603],[2509,1771,2511,2512,1851,1861,699,2554,2903,2768,2901,2902,3540,1020,1853,559],[2903,2901,2902,2509,1771,2511,2512,1851,1861,699,2554,2768,3540,1020,1853,559],[1362,3336,1182,637,1799,2027,881,1184,1368,1185,1189,3179,3055,1364,3180,457],[2692,1180,118,3455,3178,1184,317,1192,3040,3180,2459,115,311,1233,2104,119],[2285,3089,2763,2072,1914,2580,2761,3237,1908,2760,1913,1572,399,2764,2758,1771],[2195,2196,3036,501,529,860,973],[1010,1002,931,1004,1007,2303,2749,458,1009,1008,999,1013,1274,1016],[510,504,1475,521,509,1479,514,492,2649,493,2648,522,519,498,508],[681,2569,2709,2708,3417,2469,3344,683,2863,2109,3039,2187,2814,1653,309,333],[2655,3240,3270,920,1804,2449,2726,1882,2281,3101,2695,3576,1440,1001,321,1834],[3211,2407,2966,2409,2571,811,1369,3022,266,2790,617,835,2548,3164,3543,1113],[2900,3316,692,2812,711,708],[133,3181,3325,1174,1171,2865,1175,2795,322,115,1099,3437,3327,1535,2777,2],[3063,186,3284,178,2451,2817,2392,2571,174,1472,3184,3272,671,2416,2418,2413],[2182,2185,2196,2199,2195,2194,2178,1815,2197,3036,1105,501,529,3037,206,2184],[3147,9,1760,3040,2816,2765,2277,1768,2654,1412,2,1503,771,2865,661,737],[2815,2816,2809,3239,3147,3480,834,3441,2806,2807,2285,3040,3034,1652,9,2804],[2640,2639],[1869,3097,3438,2284,2935,2277,3595,104,2285,159,1591,3599,2610,3155,2280,1117],[3595,2284,104,1117,2280,636,1130,2243,1461,1586,2615,1869,3097,3438,3487,2935],[1117,2346,3154,3155,2614],[2561,1849,703,2631,1262,395,2602,3003,875,394,558,926,1854,3214,3445,792],[2232,2345,2601,2593,103,3395,3398,2230,3124,2852,3294,693,87,3055,1622,2488],[283,286,282,289,285,292,291],[1867,3577,3155,3596,2349,2379,3590,1880,2346,3154,2614],[2198,237,2416,1601,365,339,1778,1624,2919,678,342,2422,343,2025,3450,1064],[1386,1626,1628,1625,1623,1642,1622],[2368,1265,214,26,930,1376],[168,3578,1860],[2966,3211,2409,811,1369,3022,266,2790,835,3164,1113,2407,2411,2906],[3220,1674,1739,2107,3350,3014,1357,2072,669,892,3013,3206,3010,3351,3012,3090],[1381,2651,156,2780,1075,2999,1801,3618,129,1215,419,1792,2773,1018,1802,421],[118,2692,119,2818,1085,1180,3455,2079,2885,1181,3178,1184,317,1192,3040,2886],[3413,2312,2859,3219,2860,2308],[3349,2530,3135,2427],[1313,541,358,164,871,2804,1522,2807,3567,1162,3235,2632,3480,2815,2573,1466],[2436,2435,2114],[2543,2547,2545,2546,3024],[2127,2121,2143,2118,2131,1687,2123,2117,2126,2125,2119,2120,2130,2134,2128,2122],[640,639,3332,637,2364,973,2460,2363,638,311,864],[1319,1585,1318,1056,446,1628,885,1034],[2224,3628,1256,1679,1086,759,2225],[2696,3127,1242,1568,131,1304,2830,1571,2671,322,3419,3361,2779,1068,2758,1565],[1891,2414,1930,108,3404,95,1851,1861,571,3565,2848,472,3331,2845,3060,2223],[1172,1189,1790,2345,1852,3244],[2928,3451,2809,120,2805,2034,2041,2042,2154,393,3454,795,2234,3121,1463,863],[3627,1493,731,2204,1840,1466,2277,1492,2821,3628,2804,2285,2004,2240,2974,2816],[1466,2809,2804,3239,3032,3567,2815,3481,3480,2816,3040,1652,2277,2285,2482,2974],[2204,731,2205,501,492,2837,1542,2746,1629,1085,2384,2774,1079,1700,2146,1840],[2854,1134,1806,435,454,2830,453,2099,90,430,467,3177,461,451,3265,2627],[871,2804,1522,2807,3567,1162,3235,2632,3480,2815,2573,1466,3441,2721,3481,2485],[813,3016,2555,2160,840,1919,2105,68,2715,842,834,807,1895,839,806,3048],[2428,2431,2185,1084,2425,2424,3631,1421,128,2433,1054,2426,2427,347,1419,1387],[2468,833,3229,3230,2286,628,2436,3224,2948,3234],[2057,2592,1773,432,1617,548,2982,1629,3473,1515,1286],[1913,1895,3083,3086,3041,3314,2705,1056,3087,3449,1894,1902,868,3084,3085,2704],[2491,3118,3112,291,3117,3114,2509,3125,282,3119,292,289,285,3116,3115,3122],[1018,3141,2664,2999],[454,1134,453,2099,467,3177,461,451,2627,3617,3171,1414,3618,3172,2658,455],[3177,3172,2658,454,2905,1100,2079,455,1134,453,1026,3596,2099,467,461,451],[2658,2905,3177,3172,454,1100,2079,455,214,1134,453,1026,3596,2099,322,467],[1134,453,3171,461,3617,1414,3172,739,454,2099,467,3177,451,2905,2627,3618],[1414,3300,1057,454,1134,453,2099,467,3177,461,451,2627,3617,3171,3618,2613],[1192,3232,3324,1453,2643],[2374,3169,734,3486,2682,125,2680,3050,732,900,3490,3502,2996,723,3300,725],[3125,3632,2307,2501,1999,2139,3458,2661,1084,224,1219,650,3133,2900,2875,2802],[1641,2174],[1852,1848,258,90,3514,1099,906,2397,564,2719,2919,1580,3250,2343,133,1449],[815,816,812,814,819,817,804],[3590,3597,3596,3589,3588,3598,759,2773,3595,1021,3591,3592,1045],[2900,1699],[3587,3586,2846,303,3247,3141,1415,2253,1944,557,563,306,1565,2015,843,1762],[2447,3270,3427,2658,144,3336,145,509,2173,3512,2164,1548,894,3010,2444,3518],[2587,3623,3625,45,2588,47,3622,2957,44,2956,2586,3624],[371,1394,2004],[1903,3288,3286],[1903,3286,3288,186,2392,671,2413,3442,676,675,2418,2417,1194,190,674,3201],[1571,1566,1567,2361,3420,2696,2352,2682,2761,2535,1569,2843,156,2894,3359,1489],[3542,3535,2899,3545,3534,3544,3539,3248,2806,3336,3546,3536,246,1853,693,3541],[2554,3542,3535,2899,3545,3534,3544,3539,3248,2806,3336,3546,3536,246,1853,2196],[3218,3023],[1329,3288,3286,2814,995],[3216,3379,352,2763,1831],[637,49,60,466,2097,201,2096,2431,2271,2488,3221,1930,2733,2621,2936,996],[669,3219,3221,2719,668,3220,667,808,3143,3226,3178,664,3179,2702,1340,1732],[1896,1741,3014,1914,1303,1358,1241,3019,2763,2123,3352,1904,3072,3228,1900,1912],[3205,2658,2447,144,3336,145,509,2173,3512,2164,1548,894,3010,2444,3518,555],[2096,2098,703,2095,3505,3509,3326,2669,3571,2311,1535,3539,2448,3267,906,2097],[156,2780,1075,2999,1801,3618,2651,129,1215,419,1792,2773,1381,1018,1802,421],[3,714,3496,3619,715,1832,3384,2768,1720],[1227,3385,3213,1539,2107,2081,851,2982,2791,2935,3014,1588,2510,2999],[836,855,2140,2104,3212,850,842,3622,852,856,2138,853,846,834,844,3215],[2658,1337,2321,2773,2651,2774,8,2447,144,3336,145,509,2173,3512,2164,1548],[2773,2651,8,2774,1337,2321,2658,156,2780,1075,2999,1801,3618,129,1215,419],[1962,72,2583,210,1956,1963,1951,1954,1961,1955,2757,47,2584,2453,1971,1964],[2583,1951,2410,1962,72,1956,1955,1920,1919,2757,2219,2943,2088,1954,1561,1553],[2943,72,1962,2583,1956,1955,2757,2219,2088,1954,1561,350,1951,2410,210,1963],[2461,1962,2583,72,1956,1955,2757,1894,1902,2219,2943,3082,2088,1954,1561,991],[2712,2713,412,1612,1617,3205,1640,1619,3023,3360,747,1744,1614,2787],[3205,412,2712,2713,1744,2658,2447,144,3336,145,509,2173,3512,2164,1548,894],[2216,2441,2504,427,3181,2443,428,2438,2437,2884,2563,3420,3603],[2758,1023],[956,3148,54,963,952,961,959,951,3146],[1529,1513,2797],[1257,2045,1223,2545,1485,3111,3468,1050,1386,1248,2151,1606,1285,3421,2055,2739],[1463,636],[2872,3089,2871,96,1276,647,364,60,643,2895,2959,659,3184,2094,648,563],[373,3356,3166,2733,2732,733,528,1762,3368,3030,1302,1059,3028,3169,1596,468],[3432,2285,447,2856,3434,2340,2341,2946,659,2378,2947,164,1924,3273,2277,690],[2947,1924,1919,990,3131,2237,24,690,2340,2341,2946,1548,2378,1920,2784,2553],[2066,2065,2060,2551,3285,2052,2064,3284,2047,2054,3587,2063,2055,2382,240,1385],[2040,211,2249,1217,2551,1610,3551,2626,11,3341,3601,616,2160,2255,1977],[871,2804,1522,2807,3567,1162,3235,2632,3480,2815,2573,1466,3441,2721,3481,2485],[3052,2658,2447,144,3336,145,509,2173,3512,2164,1548,894,3010,2444,3518,555],[3575,2175,473,3610,486,231,1549,487,485,1550,2181,1545,1544,2180,48,2170],[274,3620,3619,1766,3621,2000,3147],[3541,3626,3539,3536,2903,1916,2512,2801,262,699,2901,2904,123,339,2900,1635],[123,3315,1938,3541,3626,3539,3536,2903,1916,2512,2801,262,699,2901,2904,339],[293,3108,1249,164,2424,2871,1912],[3539,121,2438,2951,2949,1916,412,2312,1760,1794,3513],[243,3537,251,1628,1185,343,3462,2848,423,528,2430,3454,3540,2401,101,1084],[52,3364,3368,817,85,3058,1787,3363,3404,2602,1979,2769,1798,3303,2828,3057],[3368,3151,1059,2951,52,3166,1596,3362,127,3300,2967,394,1640,733,1938,3272],[1161,2236,1933,1746,1869,52,3364,3368,817,85,3058,1787,3363,3404,2602,1979],[817,3329,3362,809,1381,2829,137,1019,1143],[127,193,2556,2064,524,183,1829,189,2391,543,1815,3060,610,778,3523,849],[846,3212,850,834,19,842,2105,847,2101,857,2140,853,852,851,844,854],[2312,2859,2307,2860,2308],[1599,2302,58,1641,3549,2671,553,1695,2972,1290,2304,1683,3254,2380,3473,2840],[1634,833,1568,242,1565,3532,3066,1759,1067,306,1173,311,2026,1749,2266,1344],[3549,489,3304,728,1727,2963,1026,732,2505,3411,1539,1433,3427,2008,2011,2127],[116,98,1665,1518,1099,1459,1655,1836,1418,2824,1669],[2755,36,3391,2763,166,472,161,2579,3278,228,3210,1366,110,822,164,1325],[1790,36,1357,1019,1794,1932,996,2098,3330,2312,2829,137,879,1141,1017,2690],[3219,553,340],[2456,733,2364,2739,2363,1766,3104,718,1271,786,789,123,2103,2459,2264,414],[1271,3463,2364,2739,2363,414,733,2456,2846,1785,3583,83,1726,2132,2848,3024],[3375,156,1217,1074,1213,3317,1215,1214,1216,1212,2780,1078,3420,1068,2781,1099],[107,156,2780,1075,2999,1801,3618,2651,129,1215,419,1792,2773,1381,1018,1802],[301,2510,1474,441,2222,3487,1763,648,364,494,3464,3211,2289,557,2746,69],[2954,2891,2535,2088,873,2532,865,990,2214,369,370,2087,3277,2085,1808,867],[1319,1318],[1375,3098,2868,590,0,1,1373,346,1841,1372,3095,3100,541,420,1443,930],[1160,322,3436,2477,2632],[115,3327,1068,319],[100,256,2026,1852,1848,258,90,3514,1099,906,2397,564,2719,2919,1580,3250],[2789,2790,1214,868,1784,1621,1528,1122,1628,2472,2593,270,2771,2378,84,1187],[636,2806,2844,3289,1896,3189,2207,2794,2203,3440,663,91,3090,272,1106,1383],[636,3189,2806,1542,3289,2844,2900,1896,529,340,3440,663,1261,1383,234,2794],[1261,636,2806,96,1542,3289,2844,2900,1896,3189,234,2794,2784,3542,1619,1613],[42,1261,2844,3110,94,636,2806,1542,3289,2900,1060,1896,3189,1257,234,2794],[236,2836,2929,2198,244,288,232,1060,2835,1264,295,2368,238,1881,2489,2697],[336,2218,3103,759,2232,338,1082,780,1256,1517,1679,1418,2238,864],[961,2176,952,1567,1984,1294,1296,1997,620,1212,1540,1817,1810,3291,2889,853],[1989,1997,1952,2181,964,948,1702,311,734,3398,1399,1539,961,2176,952,2547],[1759,1753,2329,2342,1601,1496,3132,211,942,2044,114,116,1502,1169,3048,1449],[2521,2900],[3159,1691,2910,1578,1576,3280,1580,112,1579,2112,2736,2429,1960,2283,1005,2677],[1209,3309,789,716,786,116,788,252,3294,3128,3531,3265,2005,274,106,3307],[252,274,1209,3104,3309,789,716,786,116,788,3294,3095,3128,787,3531,3265],[2532,679,3261,2883,680,681,946,383,1209,3309,789,716,786,116,788,252],[3609,3604,713,3608,719,712,1280,1084],[340,3138],[340,123,1891,2671,537,2820,2421,976,1855,2599,2971,3312,2412,536,2416,2415],[1381,2651,156,2780,1075,2999,1801,3618,18,129,1215,419,1792,3281,2862,3334],[304,101,2437,24,3287,2784],[1172,870,3247,3419,3006,986,156,1572,335,2848,1344,265,2107,3181,3024],[896,2983,2122,2377,3291,853,1254,2007,3317,3171,900,814,2297,2993,2306,3471],[1779,3355],[35,2295,2116,1280,663,1682,75,850,2565,2252,2257,2250,3325,2673,322,2831],[12,3458,382,390,387,3262,879,1830,393,1828,750,445,3250,219,2617,993],[3419,3224],[2726,2991,1286,1740],[3593,869,1409,1796,2985,3178,2280,2861,1420,2986,469],[1181,1185,1180,757,1189,2049,1550,1192,1996,1431,2062,1179,1188,1178,1256,3092],[1189,1184,1185,1180,757,2049,1550,1192,1996,1179,1188,1178,1181,1256,1187,1253],[3406,37],[1280,1934,1400,2,1503,2401,1279,704,2186,1171,3102,982,2499,1968],[2319,1864,3057,890,2322,1374,2290,1500,802,2295],[1971,1548,1924],[2300,2301,2297,2299],[1260,2056,1256,2058,2047,2061,2060,2049,1996,1250,2062,1253,1998,2054,1254,2775],[242,2521,1921,1918,832,2172,554,1923,523,1933,164,1916,3527,716,2368,1206],[2844,1633],[3169,734,3486,2682,125,2680,3050,732,900,3490,3502,2996,723,3300,725,3301],[1172,2550,832,1946,3243,3245,1554,3569],[948,3146,949,957,964,959,961,1133],[1597,3435,1595,313,849,2105,1202,625,2806,19,2945,838,856,2447,3215,811],[1597,3435,1595,1202,849,625,19,2945,838,313,2105,2806,2447,856,3215,811],[267,837,811,79,1497,1202,61,2932,625,73,78,2349,629,2546,161,3030],[1344,3067,3328,3436,1949,2718,2128],[3230,833,1928,3021,1124,676,2392,1059,186,671,832,2413,908,92,127,1061],[3304,3369,3302],[1673,3348],[293,3108,2424,2871,1912,164,2207,1,2203,799,1586,2082,658,3593,2078,2473],[293,3108,2424,2871,1912,164,1276,647,364,60,643,2895,2959,659,3184,2094],[2215,3164,1904,2859,2515],[1977,1981,1978,1896,795,2950,2953,2077,2207,202,796,3593,807,1350,1904,2554],[2950,1978,1977,1310,2953,1896,1981,202,807,2951,2781,1904,795,2077,2126,796],[1981,2950,1977,2953,1978,202,807,1310,2951,1896,203,2781,795,201,2077,2126],[941,2283,2275,2812],[697,2071,1204,695,2799,2141,691,2798,57,1168,1748,1773,1218,1563,3543,93],[397,398,3256,1790,2601,52],[771,777,351,599,772,1390,770,767,1184,3323,3153,2447,121,1746,3247,2662],[3323,771,767,2497,772,777,770,1184,351,3153,2447,121,599,3247,1390,2662],[771,1869,1746,2098,2236,772,777,1933,770,767,1184,351,3323,3153,2447,121],[774,771,318,767,84,766,3247,2104,770,772,1086,351,1938,2460,3153,1184],[2926,460],[2538,3089,3085,2207,1,2203,799,1586,2082,658,3593,2078,2473,3451,491,1869],[1126,3482,1425,1429,1424,1438,2604],[1100,804,2017,2845,816,3406,690,981,1418,103,627,129,3179,3180,3197,410],[3216,41,2531,3217,2530],[1172,3157,3543,1084],[3614,1481,1480,3315,1489,640,645,2884,1527,2397,2777],[1524,3150,1029,1030,1027,3183,3185],[622,1620,630,2269,1952,1991,624,3060,2823],[144,3565,3266,744,775,1359,573,748,3515,1026,2099,988,2236,2507,618,2862],[2278,2283,2275,3219,941],[2851,2849,2847],[913,3169,734,3486,2682,125,2680,3050,732,900,3490,3502,2996,723,3300,725],[1481,3517,3479,3614,1615,1993,3396,1250,2918,3172,2689,2787,2992,1641,2472,2993],[1822,1224,1791,1452,2220,1106,954,1485,2517,2080,1458,1433,2495,1461,1226,2777],[2714,2136,3207,322,2107,3081,121,3280,1744],[2714,2136,3207,322,2107,346,3081,2125,121,3280,2740,3353,475,3394,1744,652],[693,1209,3309,789,716,786,116,788,252,3294,3128,3531,3265,2005,274,106],[829,3413,2360,626,1180,1529,2584,1628,629,3078,2361,2974,1327,2399,1767],[2532,679,3261,2883,680,681,909,946,383,920,960,682,683,1090,740,1150],[679,3261,2883,3626,683,554,946,680,1648],[786,1569,307,2361,2351,2775,2898,3583,429,3621,2890,1521,2714,1691,2910,2580],[1462,2125,2740,3246,1416,3177,1794,3329,3138,3466,1134,1797,1453,475,3330,2714],[243,176],[3537,1363],[1522,667,2452,3089,2763,784,3609,3028,3062,1221,3448,2736,3307,1055,170,3597],[1172,2703,2885,312,36,3416,2721,3377,3394,2641,2411,272,369,2805,174,2348],[1852,2498,301,755,2499,17,299,298,1998,2497,403,2376,1853,1863,1812,1386],[2149,2155,3079,2323,2154,2152,285,2153,2151,589,2158,2611,2334,2428,3306,2236],[1308,1306,1298,1307,1327,1299,3627,3140,1300],[2482,3018],[2266,1521,1569,307,2441,2113,2746,99,2512,982,2840],[3348,3287,1403],[3348,1673,1312,2114,867,2678],[1220,2187,2161,2160,1088,2162,88,2278,350,87,2672,90,2083,2207,1,2203],[88,2187,1220,2161,2160,2162,2870,353,2094,2278,1088,350,87,3421,2672,686],[2160,2161,2162,2187,1220,88,2083,2278,1088,350,87,2672,90,1276,647,364],[2161,2162,2160],[224,225,1694,877],[1730,419,1912,3063,1897,3071,322,990,2071,552,1735,551,2390,1748,1708,2392],[568,2968,2953,3580,3394,542,3162,566,3347,3243,3245,2641,3566,1857,3005,3258],[3513,1182,3205,1577,3361,2834,3281,1734,1138,774,2970,3507,2862,502,2658,2447],[1143,558,3214,3022,2834,456,2409,1463,2833,400,2602,538,672,926,930,1376],[320,3327,1184,2127,1927,3280,1086,2051,3130,1925,604,1070,2817,696,2997,3015],[272,914,3090,1862,704,634,175,2968,3566,641,2953,1686,1803,3569,2664,1267],[2079,3200,2319,2076,2081,1124,1456,1654,1255,1637,1625,1627,2350],[3434,3234,693,84,2477,2475,3288,3286,995,3436,2796,2795],[1883,2581,3286,2435,2436,3288,1887,84,2428,3313,3434,802],[1947,1948],[2435,1345,1353],[2984,2985,3630,2986,3515,84,3629,1769,2865],[3217,1307,1327,3577],[222,1948,1662,2724,3153,2298,1658,221,2268,3322,220,1930,3465,1657,35,96],[3343,2724,3342,2272,221,2290,1265,3226,324,1735,3458,893,2160,15,2298,1664],[2440,142,2442,2439,2438,2968,3135,2876,2877,3380,24,23,168,1693,3378,141],[3433,2641,131,2224,2857,2243,1613,2440,2876,2442,142,2439,3380,2438,3135,2877],[2968,3381,2969,142,1685,2830,1686,189,1677,3380,3378,3384,196,183,2641,131],[150,3192,1986,1811,2794,2124,3191,3102,3628,3385,2438,857,3433,2443,2001,1394],[2442,2876,2438,2440,2877,24,2875,168,23,2874,141,2439,140,139,142,2878],[3141,1985,2794,159,131,183,851,2226,3288,196,2124,2999,3192,1540,3188,883],[2694,1996,20,2998],[3022,34,2966,418,1870,1113,2207,1,2203,799,1586,2082,658,3593,2078,2473],[34,3022,2966,418,1870,1113,1276,647,364,60,643,2895,2959,659,3184,2094],[1585,2708,2709,390,385,14,13,387,386,388,1060,392,96,3143,3081,94],[2680,2207,1,2203,799,1586,2082,658,3593,2078,2473,3451,491,1869,3057,882],[2629,573,254,618,77,3347,955,132,2622,2630,1474,73,1956,2446,758,763],[2657,3402,1333,505,854,2991,1334,2624,1144,2988,1339],[1895,3629,2764,1913,1574,2436,1914,3405,3089,1152,1725,1904,1908,3086,3043,3041],[3629,2678,2680],[689,3328,2272,2904,688,2565,3490,84,2270,3175,3556,2633,640,535,1415,2424],[1989,1982,2788,1836],[1249,3414,2753,2752],[1249,3414,2753,2752,156,2780,1075,2999,1801,3618,2651,129,1215,419,1792,2773],[3222,1494,3391,2298,3100,2707,3384,3098,1893],[3244,1556,962,2626,65,752,2016,950,2650,81,2690,2018,1838,2644,3105,1843],[1676,1737,871,2804,1522,2807,3567,1162,3235,2632,3480,2815,2573,1466,3441,2721],[1026,1037,1025,1021,1023,1022,3121,1066,3598,3596,1036,2773,1035,2342,1100,2691],[4,1675,992,555,3136,1500,2884,2460,116,1236,1550,295,1025,1991,3375,2901],[1749,155,1220,3355,1916,2733,265],[1466,3239,3282,2804,3147,642,3161,2463,2099,3355,192,881,2204,453,547,2682],[2682,2099,192,2204,453,547,3169,734,3486,125,2680,3050,732,900,3490,3502],[2204,2205,731,501,492,1700,2837,2099,2146,192,453,547,2682,528,493,2940],[2595,2793,3618,3617,2239,1552,513,726,3195,2594,826,1756,1741,540,3206,3224],[2205,2204,731,501,492,1700,2837,2146,1698,10,1844,2979,1542,2970,1882,141],[2205,2204,731,501,492,1700,2837,2146,892,2707,2397,2712,3205,3139,3385,1240],[1372,361,1920,2094,3058,364,3189,2558,2200,2555,3013,2557,1981,1706,3160,887],[1864,2769,2990,1795,499,361,1276,500,3056,685,2510,1171,1203,3021,2053,2897],[2504,427,3181,2443,2216,428,2438,2437,2441,2884,2563,3420,3603],[561,1913,560,1914,1904,2105,1909,2622,2051,246,1878,562,559,1867,1012,1011],[2203,662,796,661,658,2809,882,2778,2078,2764,1597,2243,2502,3535,1638,1611],[3277,438,1984,2119,545,2844,1638,2857,1623,2165,1312,690,45,1066,1261,3276],[2128,98,2364,2329,3519,1403,1362,433,3298,833,1999,3505,1144,1987,856,2658],[3138,3312,2026],[1504,2516,289,2210],[1499,1502],[1290,1296,1293,1297],[435,2830,90,430,3265,1806,2843,434,2982,2854,3359,1425,88,1422,2996,1430],[108,3134,3371,904,1919,109],[2537,2534,2540,2532,2539,2528,2536,2538,2529,2527,2533,2542,2531,2535],[2636,2104,1752,2456,1760,2613,1344],[1665,2239,1045,1185,472,1659,1180,1189,2214,2049,1550,1192,876,1996,1179,1188],[1658,607,1657,1663,1655,2722,2124,2724,98,1668,1659,1667,1666,99,1399,348],[1714,3213,2671,1227,1228,2935,1240,2373,857,2561,2081,3464,632,817,851,1395],[2537,366,2704,1895,2763,1894,1902,3224,3082,3083,371,3085,2764,1907,186,3284],[2699,219,1614,222,2755,1851,1861,319],[3538,3536],[624,1051,1054,1274,611,1810,2620,729,3060,2363,2364,644,2823,2825,616,1638],[180,1265,1264,378,698,656,1590,2638,182,1721,3023,2654,2219,1131,452,92],[3354,203,200,2410,1672,1742,1504,3483,3350,2581,1421,1347,201,1355,199,3348],[208,205,212,209,214,154,217,206,207,216,2676,213,3144,2034,2036,2042],[1014,220,219,218,221,1002,2523,3279,382,2794,992,1059,998,2305,3247,579],[3423,2928,1101,2931,245,1059,229,1374,2617,26,3554,2416,614,397,2906,1781],[1101,2931,2368,157,3423,245,1059,2928,2836,2929,138,2930,1264,180,233,227],[2831,2116,2141,2710,1695,2972,1762,1760,2846,2934,341,804,1785,1464,1054,2273],[252,250,1204,2926,1653,656,3535,2369,2955,1948,2140,265,3328,716,3355,1777],[1084,579,3543,1945,1007,255,2499,1953,2389,382,755,1589,2094,2810,549,24],[1084,2094,2728,3557,361,1165,3295,1973,1570,2877,526,814,1945,1899,1480,2736],[739,454,1134,453,3171,461,3617,1414,3172,2099,2394,467,3177,451,2905,2627],[2614,2349,161,837,79,1355,2932,1420,267,3031,200,2410,709,3199,843,3033],[279,276,273,281,277,1604,278,1630,1637,1628,1627,1624,1638,1621,1631,1614],[2491,3116,3115,285,295,1001,440,291,2515,3113,292,3120,294,3121,2599,2971],[296,300,1598,2822,1856,115,301,298,2380,1863,1457,3189,297,784,1134,1555],[335,311,303,334,312,309,325,310,1414,306,338,329,2369,716,2135,330],[334,338,310,303,325,335,337,329,312,1414,320,862,321,492,311,248],[334,337,338,335,310,329,2884,312,1414,1279,137,320,1418,862,2369,309],[339,533,534,2639,31,537,26,3444,536,1891,3573,138,1810,207,1059,3259],[3534,3543,3572,643,1264,926,2365,3570,2692,3244,3507,401,3248,919,1692,3296],[3600,352,3605,1815,2717,721,478,354,3602,349,487,353,3606,483,2586,485],[358,356,3464,357,1111,748,1448,1469,3275,3463,3469,3336,3510,1330,1512,1873],[55,1011,248,362,1455,533,3447,2222,2201,363,238,947,2620,3444,1974,3023],[3070,367,3069,366,370,3068,3066,369,368,3074,2198,371,3065,2192,397,365],[1122,1001,1006,873,3151,859,876,3343,1553,1005,577,867,1004,127,3271,2195],[391,389,386,1543,1551,1549,1548,2174,212,208,2170,627,630,1545,205,623],[301,399,871,2475,1327,701,2797,1529,3042,877,2360,2158,1160,2891,3032,280],[2869,2893,1589,617,2512,1276,716,641,3082,3572,3534,1555,2911,1926,600,3602],[406,411,409,416,410,420,408,414,421,3145,423,413,415,324,546,425],[419,3145,406,420,410,408,422,423,3196,416,414,411,324,415,1674,1739],[435,2830,90,2188,434,3285,1806,2857,664,9,430,2872,3265,2655,2204,3559],[3589,443,382,439,441,789,437,1960,262,3478,925,576,259,2507,436,449],[446,445,392,449,1319,1585,3589,1483,1318,1056,2184,885,1880,13,878,2231],[2067,478,483,474,210,477,1978,482,592,1656,2717,523,490,484,3023,1841],[487,485,490,489,484,483,1810,624,1815,721,2363,729,2364,644,478,2620],[2813,1982,497,511,1967,1965,1955,778,520,3515,1391,516,502,1956,527,518],[2943,3296,2981,523,499,1372,1656,897,2595,494,1824,592,3031,1437,1077,3583],[515,2489,1427,243,3515,1967,501,502,1431,494,609,2595,1982,523,1571,497],[1479,510,2649,2990,1475,504,3373,2648,492,509,508,1338,2655,1477,522,498],[1967,609,2834,698,518,492,401,1965,2691,1955,1956,881,520,3507,1695,2972],[494,514,1391,502,492,1475,3508,3515,512,515,2905,503,1084,778,524,38],[1834,3101,2876,2021,2695,540,3543,2869,2505,1949,394,3149,3535,67,356,2867],[1555,784,966,782,2810,2864,908,2023,545,196,419,2185,186,2889,190,1194],[554,553,99,3157,3573,2011,2225,2025,1633,1625,1500,2220,954,888,2359,1772],[562,557,2691,2726,194,2386,3476,561,1867,3156,1909,1913,929,3334,593,1001],[259,565,3268,3531,1431,789,2448,401,877,929,1835,572,3267,655,850,606],[796,610,3473,3530,876,702,763,1004,2183,794,1005,764,255,1003,788,191],[579,582,382,255,2810,1814,757,3477,572,570,576,710,1342,2342,571,569],[1660,1427,27,32,645,494,3344,46,3544,3119,1284,11,513,2415,3076,2982],[2291,886,887,1333,2344,888,2345,2780,156,1075,3618,1801,2999,2651,129,419],[196,1629,186,616,1194,190,2956,1985,2881,966,603,601,3061,188,183,1195],[611,1638,1602,1611,1614,729,1615,1604,1630,3267,727,1623,1628,1626,968,3253],[624,623,630,2724,389,627,208,212,205,209,386,391,124,629,214,2825],[1872,1911,312,492,2990,3593,2551,109,3617,2806,1401,1613,1171,859,2893,1589],[639,637,638,640,3332,2364,859,973,2363,1925,1799,2460,978,2465,1933,482],[2726,3240,1001,3101,698,3261,1006,930,1376,2834,2654,562,401,1428,3243,3245],[656,1674,1739,1555,993,2783,1438,918,2383,259,1793,1485,1127,3572,782,1449],[1381,1842,3028,3056,1369,2319,1380,2338,3202,1382,2328,3591,1975,2315,2776,887],[3226,669,668,667,2702,2178,664,666,2180,324,1893,2661,3307,3178,665,2526],[2413,2417,2418,676,671,675,674,1624,670,2415,2422,1317,677,2419,672,678],[3258,3423,679,3382,2883,1804,3261,3477,482,1276,946,2723,440,65,3566,166],[3161,3032,3028,881,2573,1592,2761,3029,2863,2285,2277,3018,2068,2687,498,1243],[2118,1074,3333,3595,300,1073,2327,1355,1398,2601,2244,1457,3588,1779,3376,2523],[1274,1273,1810,311,2654,1270,654,1882,465,792,2306,3471,1477,2906,1811,3249],[715,714,2526,720,3388,2525,717,2522,274,1730,1823,1934,2660,183,607,2392],[377,1204,481,1726,675,2244,2189,23,2159,3176,1553,369,250,1491,252,3229],[2905,453,1414,3171,739,1134,3618,2488,461,3617,2737,3172,3389,454,1926,3300],[744,746,2756,1107,750,741,822,725,1626,2468,740,2606,2736,3597,747,1858],[2869,758,757,789,1276,176,233,752,1758,475,2244,494,307,1686,138,2458],[3503,1478,3543,2816,451,2511,2817,2554,345,763,132,3584,1876,1589,2512,515],[770,767,771,772,1080,780,777,1083,773,1079,1207,3614,1082,774,1680,553],[196,616,1985,186,1195,1194,1199,190,2956,784,2881,966,778,603,601,781],[616,196,2881,1013,784,959,966,1199,3157,77,1985,186,1010,602,1194,190],[1787,3058,3057,2769,85,1798,1795,3364,3056,52,1789,827,1596,1979,1381,2600],[815,814,819,816,812,807,805,817,803,804,813,2585,806,809,3201,321],[819,817,812,815,816,1001,814,3364,1172,371,85,275,3056,2951,3268,3406],[2322,917,1058,823,1414,137,924,789,3406,3627,3372,1665,3266,3309,3416,2234],[2752,2999,118,1189,2565,2237,2093,2566,3082,941,2199,2353,2564,3268,1403,990],[1760,2143,2115,2425,833,62,2118,589,3552,343,1259,3585,13,1459,1743,365],[839,847,849,856,851,3029,2104,2140,1499,814,836,3028,3438,855,2745,3212],[846,3212,853,2105,842,850,834,2102,19,851,854,836,2146,2489,847,531],[884,1623,1606,1611,1638,1602,880,1630,1637,1628,3253,1626,1486,1633,1222,1615],[886,887,2999,2291,1381,2078,2476,1,2315,1048,888,3320,1454,2970,0,1960],[892,3205,145,1344,265,3355,3346,3351,3013,3212,1579,2707,3009,3196,327,2568],[922,918,904,924,921,17,917,902,898,2893,1589,21,617,3169,3051,2512],[3175,910,904,641,626,2893,716,1589,909,617,911,3169,3051,2512,2869,125],[3054,922,913,904,924,918,17,917,925,921,902,898,2745,21,109,2999],[918,922,902,921,917,898,21,904,698,924,1001,3101,17,3616,2793,1006],[1010,1785,1002,1007,1004,2303,2749,1008,1009,458,931,1013,3146,2895,2959,1726],[945,947,2618,956,1868,358,953,1115,518,3054,356,2966,351,952,379,2398],[957,948,953,1131,954,757,956,3190,2599,2971,1288,489,2672,1438,1127,961],[965,1604,1611,1624,1626,966,1629,1623,1614,186,1194,190,1627,1632,2956,2881],[965,1604,1611,1626,1629,1624,196,1623,616,1985,186,1194,190,2956,2881,966],[973,640,134,639,3332,637,2820,2819,976,2364,3547,2612,2471,2671,2571,1013],[979,983,986,265,982,3355,981,1344,3072,2536,308,3206,3225,689,3013,2359],[2136,2406,666,221,3572,369,2617,210,2829,291,158,3491,1539,1024,1319,55],[1478,2153,1664,2936,2248,2900,2773,504,2577,829,1309,218,3103,1065,507,2365],[1252,2061,1998,1260,2047,1250,2060,1251,2399,1598,1696,2746,318,1253,1996,789],[2891,991,3071,3073,989,995,3064,831,990,3072,830,2892,368,829,994,871],[1004,1013,1010,1009,1926,999,1002,931,1058,1007,1728,1016,2303,2749,3259,2425],[1013,1004,1009,1010,1681,784,1016,1002,931,458,1007,1008,2303,2749,1438,3543],[1794,1019,3330,934,3375,3351,1265,2629,482,2624,494,2223,1895,2254,1143,965],[1037,1029,3121,1044,3186,1022,1034,3144,138,1036,1067,1043,1032,70,1033,1041],[1026,1037,1023,1021,1035,1024,3121,1041,1022,1025,1045,1032,1033,1039,1043,1044],[1021,1036,1038,1041,1043,1037,1042,1035,1032,1031,3144,1024,1029,1034,1044,1023],[1099,3325,3326,1068,1077,1217,1074,3327,115,1880,1700,2027,2779,1933,1075,1072],[780,1080,769,1085,112,1079,767,766,775,772,773,2923,771,134,776,770],[1089,1416,2360,1571,3151,1719,1761,3070,1300,301,3024,1770,1764,2358,701,877],[1090,2826,1127,2260,3109,1637,2710,2244,909,2761,1094,2957,1589,3021,1760,2389],[1447,1107,1099,2554,1321,2653,241,1102,1106,1103,3597,533,3001,3085,1101,2931],[1101,2931,2928,1058,1063,1067,2368,1061,216,1065,1,1057,1186,2473,2078,1369],[1112,180,1372,3586,474,1785,247,783,514,2555,932,1387,1630,235,3594,1555],[2899,3545,1116,1121,1118,2733,1113,1115,2732,3357,1676,3356,3163,2731,1117,3164],[1008,1010,931,1013,999,1009,1004,1002,1007,780,2303,2749,458,3288,2407,234],[1145,2990,1475,1479,1478,1447,2989,1335,3271,2647,2656,503,507,1476,2461,506],[649,248,1443,2930,3101,1271,404,2255,176,2713,3349,2199,3021,644,35,48],[1152,1150,1153,2554,2077,1151,712,925,3503,3494,3495,1891,1597,879,1383,1146],[1167,1170,1166,1159,1162,3235,1163,1158,1156,2380,2906,3544,3518,3414,80,801],[3296,2981,1867,499,1077,1174,3325,1171,2865,1175,2795,322,115,133,1099,3437],[1184,1180,1192,119,2761,978,1431,447,1185,2692,118,1189,3455,2049,1550,1996],[1181,1179,1188,1185,1189,119,1187,1190,1180,1178,1192,1177,1186,1182,2062,3051],[1207,3294,3397,1208,2685,1817,1210,3533,1206,3055,1205,3530,3527,3493,3355,501],[1217,1214,1074,1213,3375,1216,1212,1215,1099,1078,1068,2780,2781,1070,1069,3376],[528,1108,2936,1427,2201,1582,2654,2647,2876,2365,2646,1878,33,685,1957,1713],[1222,1631,1611,1221,1638,1602,1630,1623,1637,1628,3253,1626,1633,1486,1488,884],[1486,1623,1631,1611,1638,1602,1630,1637,1628,3253,1626,1633,1222,884,1615,1485],[1243,1242,1234,661,1534,452,2203,498,3259,1181,662,843,1230,1516,1228,1695],[1249,3414,3108,2753,2752,386,3156,293,2033,211,2564,2169,582,1995,3098,3099],[1252,1250,2061,2060,1598,1251,2746,1998,1260,1253,2047,318,1996,2054,789,1561],[338,1620,3075,619,2945,2978,1437,1867,2823,1317,2436,499,3332,741,1272,1508],[55,746,741,2468,1115,2801,1626,750,740,784,2206,2756,908,2978,3586,2575],[644,363,1432,25,3130,935,961,1892,501,2431,1273,1537,2364,1296,2202,3543],[1284,2391,843,1243,1437,3334,1295,137,2119,2059,3618,513,429,1294,3210,1074],[1728,2297,479,3386,818,3334,1537,137,783,1284,3618,513,2119,429,1074,2050],[1296,1290,1589,1293,2764,1325,2629,1904,2930,2134,2334,3543,3089,3180,381,762],[1295,3583,1247,1894,1902,3376,58,1207,1960,814,351,1082,1397,1001,2631,395],[1307,1315,1323,1314,1308,1306,1327,1298,1299,1302,1319,1318,1300,2207,1501,2435],[1553,1655,1705,1330,3373,2675,1329,1983,1706,3160,937,1704,1649,1331,2961,1204],[3402,1334,1333,2657,3522,732,505,3267,731,854,2991,1873,727,3510,1473,1339],[3195,3205,1347,1734,3483,2023,3206,248,3198,843,163,3515,1355,1172,2544,1546],[1342,3013,1419,984,985,3202,1421,3355,3353,265,1775,304,981,2766,1774,1784],[1348,1738,1359,1357,1354,1351,1360,1358,3013,1356,3034,1341,83,1652,1349,2654],[1367,1369,1364,1368,2027,1652,1362,2963,3349,845,2299,3513,2687,1773,1445,409],[1375,0,1373,1,3097,346,2077,1363,1132,1371,2776,2772,2200,1372,3100,3319],[1377,1371,1596,1788,3035,2790,1374,1980,1103,3146,1144,2495,809,1382,2078,1782],[1391,1402,1400,1397,1396,320,3130,1086,2817,1398,57,2014,2730,2723,2849,2240],[1391,2461,1402,1400,303,1397,1396,320,3130,1086,2817,1398,57,2014,2730,2723],[1412,2868,1203,1563,1368,359,1726,347,1347,3249,71,2107,1277,113,758,1922],[1416,3543,2777,794,2846,1415,427,3014,3130,1428,3176,1637,1136,1378,1127,3082],[203,1722,3286,1418,323,2129,996,1824,3210,3016,110,2577,668,2582,2372,202],[1882,3251,708,3576,1424,1430,1433,1132,1437,1838,1427,1767,69,3022,301,1885],[1265,3477,2607,1556,482,1434,1276,440,3444,3543,2597,166,3584,478,2952,2053],[1441,1440,515,764,1134,1266,2750,80,2657,2656,1349,711,2303,2749,897,562],[1716,1711,1596,336,1377,448,2639,2243,1220,2847,2788,1485,1482,2844,107,2495],[1716,1711,2077,2078,2461,2203,1588,658,1488,2222,661,1131,2013,104,2558,3097],[3149,1469,3519,3520,3510,729,1873,3248,3103,3626,526,3571,1333,2839,2906,1957],[1960,2990,3295,1143,2655,503,971,784,237,2274,2970,1945,2688,2416,1048,511],[1633,884,1485,1602,1621,3253,1637,1623,1630,1626,1631,1486,1611,1638,1482,1636],[1487,1078,1071,1611,1633,965,1604,1615,1630,1638,1602,2798,824,3254,1624,1629],[1626,968,1637,1485,1179,1188,1623,746,3287,750,2468,2756,3618,1226,741,3262],[3627,1493,1466,34,1840,48,3628,2974,2821,2980,164,1722,1491,2204,731,2809],[1438,1434,2177,600,1131,3190,784,1422,802,183,1291,425,1516,3061,1048,547],[1568,2598,1565,981,3230,1569,3585,2562,2368,14,1562,2585,819,3480,2815,3567],[1529,1528,697,1526,1164,1161,3232,2777,2480,3230,533,1527,695,1720,690,2478],[1536,1274,3295,451,2511,2499,345,2692,526,3534,1351,3284,655,648,760,1968],[2548,3191,1695,2972,2847,2231,111,3335,336,3600,2744,2835,3131,2900,1395,3119],[1550,1549,2170,1545,1551,1544,2174,1548,3081,1543,391,386,2175,485,473,2005],[2277,2190,2961,2445,2285,1568,3198,938,1809,2217,2510,192,2129,1704,3268,1317],[1555,1556,962,1554,2016,1838,3570,557,2893,2636,706,2306,3471,2061,2620,1347],[1569,1571,3075,2535,156,2352,2361,2696,870,2156,2761,2357,1575,829,2351,667],[1574,1575,3220,319,2531,2585,669,2576,3219,1344,328,316,3143,668,1502,330],[3052,83,1577,3010,2515,892,144,2173,1359,3205,145,2922,1576,3515,2,1503],[393,3141,1583,1587,1584,1586,2937,158,1585,3189,2526,3046,594,683,3142,1265],[2895,2959,1785,1726,1445,1455,2253,480,641,2665,2251,2256,2117,1554,479,1259],[791,1430,1424,221,176,1422,1892,1429,2957,1287,1589,2466,2682,3175,160,996],[1596,1591,3599,1594,1593,1130,3589,100,2277,843,3029,2804,2284,2241,312,3577],[1638,1604,1487,1601,1602,1611,1615,1630,1623,3253,1624,1626,1628,968,1631,1489],[1606,1623,1635,1630,1626,1608,1622,1638,2491,1602,1611,1615,1604,3118,3112,291],[3317,3376,2604,1708,2122,765,1641,1989,1525,2541,1991,2782,2900,1071,877,2474],[1641,3473,1599,3051,2302,58,3549,2229,2671,553,1695,2972,3254,3478,358,2918],[2358,1416,334,308,335,321,817,325,320,338,305,330,306,303,328,301],[1649,1651,1653,1647,1652,2469,978,1644,1650,2863,1643,1366,973,2795,3288,3016],[3465,3468,3037,3322,3460,1667,3466,3469,1491,3457,2458,3464,1656,3470,3455,2843],[1670,1666,1669,2723,1664,3492,3491,1948,1880,1330,68,1469,1472,1374,2078,3323],[1667,1663,2725,1665,1658,1659,743,1657,1668,607,221,746,745,748,1655,2756],[1047,1054,1053,2190,1684,2186,1997,1680,1683,465,1778,2979,429,1428,1708,2075],[1686,142,2968,2830,2969,3381,1685,3378,1693,131,2641,189,1677,3380,2561,196],[568,3162,1877,729,357,741,746,1690,742,2968,2756,2953,3580,378,3394,744],[3515,1696,3508,3323,2744,2970,1695,2972,1431,3191,58,3506,934,1746,3400,2746],[3454,2837,2835,2398,1533,2599,2971,1076,2637,600,1658,3174,688,2790,2751,2417],[1240,3142,1108,2398,142,2878,3403,898,787,591,176,3135,1590,1268,2497,3191],[1649,1703,1704,1705,3161,1707,1706,3160,937,50,169,942,879,2573,2761,2285],[1716,1713,470,108,1273,1711,1228,1340,24,1626,191,2965,2967,1709,1715,1718],[2628,2907,2407,2201,1824,935,3061,3572,1007,407,593,804,29,2206,691,1681],[2454,96,210,3089,309,1674,1739,329,305,1174,1269,893,1919,1589,1137,1801],[83,1730,3350,1733,1735,1341,2771,1672,1742,3013,2924,3582,327,2845,3210,1740],[196,3289,1727,3350,2267,3063,1672,1742,3014,2924,3582,2023,2688,1351,3437,3280],[1755,1759,1757,1923,3476,1918,2459,951,2863,984,1204,1335,863,1501,2226,3268],[2459,1755,1759,638,1757,250,881,2897,1204,1748,1001,334,1760,8,371,335],[1767,1765,1771,3312,1766,2418,3138,8,1769,3567,2412,1770,575,1264,1760,784],[1767,1770,1765,1771,1764,1761,3312,1766,2418,3138,8,1769,2412,9,1760,2026],[1417,1776,3369,2589,1217,1772,1814,1709,2211,2893,385,597,495,1099,1144,3255],[1785,1726,1271,1455,1973,56,2831,1969,2728,1945,2849,2596,1219,2665,3421,993],[1794,2584,1790,121,28,2714,2690,2099,3247,934,912,1134,1792,2779,3326,1571],[1791,1789,1788,1787,3058,3057,2769,85,1798,1795,2777,3364,3056,52,1144,1596],[1794,952,956,2858,1430,1424,3246,261,975,802,1140,2099,1422,1797,934,1134],[1802,1801,1800,2999,3594,716,818,1127,1485,2893,2780,3572,1449,2380,2774,2770],[2664,2265,2644,2365,1931,2510,1749,2726,3244,1431,80,2633,1838,2266,1785,1262],[1808,1815,1806,430,2830,605,2403,434,1951,2930,1992,959,435,1249,1422,1051],[2284,2279,941,2276,2280,1833,2282,2281,2277,2285,2275,2278,2283,120,169,942],[2284,941,2279,1833,2282,2281,2276,2275,3221,2280,2278,2283,3061,169,942,2573],[1834,1835,399,1758,395,3017,650,3149,2887,2829,1208,1359,3426,3107,3105,1996],[1265,1781,1924,3625,494,1841,2905,480,2617,1843,783,1842,1030,1847,1846,1837],[1099,86,118,2629,2692,1265,1085,2818,1459,119,1363,1181,2885,2079,1027,429],[1853,1856,297,2561,1849,2834,2793,3454,298,1851,1861,1852,1677,3576,2906,1854],[2202,1380,3319,2776,1787,2772,2333,2314,2317,2315,1864,1786,0,3366,2997,1379],[1868,2284,2202,2277,798,1461,104,2347,1591,3599,2610,1869,3097,3595,2285,1594],[1885,1882,1889,1880,1892,1287,1430,1437,270,1838,1879,2604,2551,1886,3302,1890],[1880,1889,1885,1882,1892,1890,1886,1891,2280,1132,1437,1879,187,1289,1884,1422],[312,2721,2245,1917,822,1024,829,3416,2703,586,2055,1172,830,1307,1300,361],[1908,882,881,2764,3089,2554,3436,885,1911,2207,465,2203,1145,883,3093,884],[3215,2168,2778,950,1267,361,832,3483,652,2434,641,762,2837,2219,1203,2407],[554,523,242,2521,1921,1918,832,2172,494,1923,1763,716,1206,2380,2519,1392],[247,1924,325,1560,466,2869,825,3105,1231,310,833,334,2372,1922,248,1576],[247,2428,1929,1924,1173,914,859,825,1405,490,3230,157,3233,1229,152,84],[1938,2686,1939,314,1936,2944,1265,1614,1471,885,2831,473,2515,1291,345,1271],[1943,1941,386,3181,1835,3325,3270,2989,2992,1143,391,2643,2800,309,910,958],[1950,1967,2993,1949,1962,1965,1961,1960,2651,47,1474,1958,1963,72,1972,1957],[1099,1669,703,2988,25,138,2343,882,540,735,2366,2370,3425,1746,587,856],[1967,1960,1973,1968,1972,1949,1961,1962,1958,47,1963,72,1957,1969,1951,2754],[1980,1380,2949,1979,1975,2332,2315,3364,1789,2977,2778,3393,3429,3058,1373,1981],[1989,1810,1984,1813,1983,1816,1982,1986,1817,1814,2306,3471,2061,1997,2889,1815],[1995,1998,1992,1994,1249,3167,1993,2742,759,1681,754,1079,1517,1997,3309,1858],[3384,3004,3620,3,2567,2015,3421,3279,714,2187,2819,3344,2951,3342,3215,3422],[2019,3276,2022,3412,105,1682,2995,1085,2011,2148,1519,1998,1846,1520,2061,2006],[2031,2024,2030,2025,2029,2028,2023,3585,1565,2562,2368,1568,14,1562,2585,819],[2292,2032,68,11,2293,2274,67,2588,77,3629,2587,3414,3330,937,2963,1662],[2040,2039,216,207,208,2036,205,154,2676,213,2178,214,2041,3144,209,2037],[2043,3226,2236,3425,3428,409,1933,2871,3563,3286,3371,3288,1746,3182,413,2529],[2060,1260,1256,2056,2058,2047,2061,2063,1996,2049,1250,1253,2062,1998,1254,2054],[2063,2060,3102,2066,768,2676,765,1696,2018,715,3494,2064,1147,3489,506,154],[2219,2090,2087,3563,2927,2092,641,1220,3566,2085,2934,2664,914,2083,1686,2678],[874,3194,1404,2199,110,3037,2898,2334,2564,2251,993,2093,1194,1589,2192,710],[2096,2098,1134,703,28,2095,1792,934,3505,3330,3509,3326,3244,2669,1137,2099],[2019,432,169,942,943,1649,1329,2905,937,1655,938,1705,1704,50,1330,2675],[849,856,851,2140,814,836,76,2103,855,3212,80,2104,81,1978,847,2105],[3439,1263,3040,400,1923,2113,3161,2867,1118,2776,1108,309,2227,881,3341,842],[2122,2118,1813,3335,14,2121,2119,3376,84,2127,2115,1656,54,963,1654,534],[2124,2055,2127,2131,2121,1687,2123,2126,2125,895,2120,2128,2105,3376,1228,1977],[2139,2137,2136,2141,2142,1741,3014,1289,1303,1358,3019,1241,3352,1896,3228,1354],[718,125,3486,17,3498,2792,905,723,910,900,907,732,731,2146,2262,2965],[2149,2151,2148,2236,2237,2242,2879,2152,285,2153,2145,2150,1883,2700,2243,2244],[3434,1416,3579,2158,3070,3541,1300,2358,1569,3079,2357,2256,2361,40,2352,1605],[2161,2162,2160,288,3453,2489,529,536,674,3563,3444,2146,539,294,3446,1403],[2165,2169,2166,2168,2164,2167,2173,2175,2172,2163,2171,44,2174,2043,105,1819],[2175,473,3610,1545,2174,2170,3575,2164,2165,2167,2173,2172,2171,1549,44,487],[2196,3036,2183,2178,529,2179,2199,480,2182,1043,2767,2185,2636,1823,1105,609],[2199,2194,2185,2195,29,2515,206,785,3550,2849,345,2196,2182,2642,3548,885],[2204,2205,1466,2804,731,661,3239,2277,2940,2808,2482,2997,2338,85,3289,3361],[2213,429,1083,2638,1048,1998,1484,1806,1612,1997,1467,1409,3051,2178,1615,2190],[2224,2225,1679,1256,2241,2657,1191,79,3628,1683,2220,734,2147,3454,1664,1086],[2232,2226,91,2233,336,93,2802,2801,2263,636,2218,3103,759,796,2794,338],[2241,2151,2244,2243,2153,2237,2235,1679,2879,2983,1256,2236,1788,2809,79,2933],[2554,906,1276,338,2707,1447,2127,3319,3256,1929,1371,1576,505,2691,1462,307],[2253,475,479,2256,2250,1301,2249,1445,2245,2248,478,2895,2959,2252,211,352],[2272,2270,2267,1699,640,1105,1006,2430,136,3372,2905,689,3315,2271,2772,3028],[886,887,2291,2295,888,1381,2292,1333,2344,12,2290,3119,2345,2780,156,1075],[2283,2275,941,2278,2279,2284,3476,2276,2280,2877,1833,2282,2281,2111,3574,1595],[1001,3101,1006,930,1376,2834,2295,2726,2292,2491,3240,401,3363,2599,2971,394],[2299,2300,2301,2297,1944,563,306,1565,2015,15,3587,2846,3585,2598,2445,1620],[483,641,2298,2037,2893,1589,2126,3320,1922,2215,1127,3162,2512,617,1599,2302],[2303,2749,2750,2304,3254,2305,106,122,3398,116,2748,3294,789,3387,2125,3531],[2307,2309,2313,3123,2476,3120,1061,2617,20,3155,2614,95,3319,791,1469,289],[1380,2315,2772,1786,3366,1370,1,2776,1787,798,2333,1373,2314,2317,2202,2335],[2078,661,890,2319,887,0,2558,2077,2294,1144,2286,2939,2201,2203,3305,798],[3319,2336,2337,2500,1380,2936,1133,93,1381,2932,2997,2338,85,3361,886,3598],[2341,2339,2340,2325,2237,2946,2947,2378,2553,3238,3432,447,2784,1572,1924,3376],[2344,933,2346,3154,597,2350,2343,887,2771,2342,598,2318,2321,595,2349,458],[2614,2346,3154,2343,2349,1882,117,595,2350,2065,1288,2344,1838,887,890,2342],[2346,3154,2350,2614,2349,100,2277,2804,1591,3599,887,3577,2318,3589,3424,2319],[1571,2361,2360,2352,1569,2696,1327,2357,2156,2761,1529,2351,1767,156,2506,2535],[136,2368,2622,2625,711,3241,3115,2510,1690,1689,1243,1267,3446,288,3123,2463],[973,2372,2999,2625,2371,2368,2998,861,864,136,2366,2370,2369,3273,84,1392],[942,169,1329,2277,1959,3161,3267,1362,2675,2741,697,2140,1357,1238,1743,50],[2373,3133,2374,769,629,2378,157,626,1846,2706,1095,922,625,2846,3468,2850],[922,898,904,918,3133,924,17,16,629,921,157,917,902,626,1846,2706],[2386,2387,2392,3442,2380,2388,524,3201,2385,3576,2389,2382,2383,1165,1708,603],[2386,2392,3442,2380,2388,524,3201,2385,3576,2389,2382,2383,1165,1708,603,423],[2403,2400,2406,2404,1696,3167,759,754,1079,1679,1695,2972,1517,1681,2879,2995],[2425,2424,2427,2188,2423,435,3285,2857,3562,664,3559,2634,3226,9,1131,2872],[2428,3286,2581,2435,3313,3288,1391,1883,1401,2436,3217,960,314,832,1001,330],[2436,2435,1575,1573,2535,2114,3224,1568,2530,1522,2361,2357,1565,669,3082,367],[2440,2439,3632,168,2443,2876,2515,107,1686,2832,1018,2554,2416,1960,2442,3135],[2446,2447,2444,3270,2445,3336,1182,711,2448,2449,3266,741,746,3268,3269,2167],[2446,2447,2444,3270,783,603,3283,205,2445,3336,1182,711,2448,2449,3266,677],[1001,1006,999,3101,110,2599,2971,930,1376,2459,3363,2467,2834,2458,2125,2452],[1001,1006,2461,3101,2599,2971,930,1376,3363,2834,153,2144,503,2726,698,401],[134,1481,275,2075,2013,2820,2819,976,2471,973,2612,2775,2671,3274,2474,3366],[2680,2473,3049,3051,2503,3305,2504,3301,2706,3303,275,3054,2682,1095,2792,732],[2484,2477,2479,2475,18,1329,2485,2777,2478,2482,2480,3450,2470,2682,2738,2487],[1534,2639,2127,536,2328,2324,2722,2222,3542,2335,612,3597,1449,3305,79,1433],[2486,2472,2481,2484,2476,2478,2487,3236,3318,2470,3376,3338,1370,2479,2976,3337],[2481,1725,3443,2470,2804,2477,1160,2475,2814,3234,2796,1416,3326,2777,3453,1161],[2830,2489,2493,1267,2664,142,2924,3582,2306,3471,631,2491,2273,710,2494,3240],[2830,3240,2726,1267,2493,3569,2492,631,2084,3101,1804,1690,531,3241,2664,3566],[2752,138,752,25,757,1758,789,2999,758,118,403,755,1699,3310,2237,2236],[1852,2498,301,755,2499,17,299,298,1998,2497,403,2376,1853,1863,1812,1386],[2990,2649,1143,2647,1337,1309,2645,2936,1478,2653,2988,1368,2078,2319,890,661],[1099,2769,661,3361,2286,2077,1104,2336,2940,890,3059,1975,2502,3338,3318,2776],[3056,85,3367,2290,3057,2332,3462,1372,1276,2338,2605,1378,2772,3364,2347,1463],[2504,1133,3319,428,2997,2338,85,3361,661,2200,2204,427,3181,2443,2216,2438],[437,381,1028,3403,442,455,2970,453,440,1243,609,1381,2067,436,698,1228],[752,1001,153,3101,67,1797,81,1515,1006,930,1376,3320,70,557,2834,786],[2512,2510,2664,2509,2511,1851,1861,2968,3464,2793,3541,1853,559,1470,1848,1690],[1108,898,1240,2613,3142,2565,142,787,685,3178,2573,981,3428,3436,2104,2483],[741,2157,746,742,2584,2756,163,378,1971,1304,2947,3043,1970,2869,2589,729],[1886,1504,996,3451,3288,2790,2814,3306,3088,1889,359,3443,2516,2013,1904,289],[1316,2208,3479,1339,3516,1620,3171,1996,446,170,1614,2594,1613,672,2416,2686],[2514,1612,3579,1537,3064,479,2190,2213,2693,797,1472,2517,1325,429,2186,291],[1612,2514,3579,1537,3064,479,2190,2213,2693,1472,2517,1325,429,2186,291,1781],[2210,1648,1032,293,2515,1312,675,285,2517,1628,1909,2215,1021,1024,1023,324],[1558,1555,762,274,661,3528,562,3258,2778,1474,1589,2551,2543,2632,602,2905],[2523,2524,138,1180,1178,1256,1181,1431,1192,1185,1996,1250,2062,1189,2049,1550],[974,3046,975,972,977,274,2195,681,978,3620,1766,2469,3619,1366,973,2728],[2526,720,3388,714,715,2525,717,2492,2522,2491,2493,2490,2488,274,2489,2494],[2537,2533,2528,2538,2531,2534,2540,2532,2539,2536,1302,2529,2527,1311,3088,995],[2543,2547,2545,1302,1311,3088,995,991,2360,701,1893,2546,2891,1301,1821,989],[871,2804,1522,2807,3567,1162,3235,2632,3480,2815,2573,1466,3441,2721,3481,2485],[2900,1985,1533,3334,2548,352,2597,3335,1814,3509,111,2066,2744,2835,3168,2236],[619,2629,2550,1265,1937,622,1617,755,614,3625,2761,2961,3184,1562,659,1666],[2553,2077,2515,2461,1339,3004,1780,466,785,345,780,999,2642,3548,2869,2427],[2307,96,3513,1364,3181,2341,2339,1184,2946,2237,57,690,576,225,1920,164],[2554,1454,2231,1637,790,2519,1214,854,1275,3507,1880,2557,1965,1955,1457,392],[2554,1837,3057,1890,2673,15,2081,2231,1454,346,890,2560,1049,1104,2387,2776],[2555,687,593,1001,1294,1015,3101,2628,2907,1006,930,1376,2691,854,684,2834],[648,2562,492,585,3349,1008,297,1172,1763,2602,1463,89,1472,3578,1865,2793],[2563,141,140,3462,894,1985,99,852,2240,2802,1068,2440,3605,2554,142,2442],[2565,513,1416,2334,2199,2974,993,53,2093,1404,3037,786,2192,2750,2670,1446],[479,2055,1184,2427,2132,2626,1919,2506,240,1412,2233,905,2978,1035,823,3567],[2584,589,98,3151,3382,3343,127,1122,2195,893,2106,2734,3383,3620,683,1414],[2850,2390,1888,267,843,1243,1574,803,326,332,804,319,2576,324,317,3334],[2572,2573,2465,2670,2124,1173,3079,694,2534,1768,381,377,2415,3198,3380,3093],[3355,833,892,2568,1926,1173,832,1421,1498,327,1419,3204,2431,2569,1676,3196],[2579,1325,2755,1366,36,161,3391,822,315,1344,3210,2585,110,1343,2079,2405],[3354,1504,1344,201,2581,1495,1528,2942,688,198,843,1882,1737,1502,200,319],[2585,318,1574,467,2390,803,326,332,1692,319,804,2576,324,3617,2468,935],[2389,608,1951,302,2116,1237,164,733,335,670,1784,307,2091,2222,887,2141],[1569,2091,1784,1040,1502,3201,266,1103,1421,2105,1570,2678,365,2472,335,1163],[3625,2587,3623,45,2588,47,3622,2957,44,2956,2586,3624,1810,2647,708,150],[2587,242,3623,3625,45,2588,47,3622,2957,44,2956,554,2586,666,2054,1222],[2588,2587,47,3625,3622,2957,44,3623,2586,2956,45,2288,3624,2678,592,2871],[3051,3432,92,3302,2473,2680,3049,2503,2982,2504,1203,3305,1099,2988,1681,3280],[2753,35,646,1445,2895,2959,2888,1780,2193,1325,98,911,1301,3121,1311,995],[2594,2793,2595,950,2072,2116,2209,3028,3378,870,1552,949,2596,1756,1431,930],[586,2793,2654,627,264,347,585,1622,2143,1204,1408,1130,1118],[593,1001,3101,2628,2907,1006,930,1376,2691,2834,562,1695,2972,2597,2386,557],[2893,1589,3365,617,2512,716,2869,641,3082,3572,3534,1555,1882,600,930,1376],[716,3365,2893,2868,1589,397,311,2512,617,641,2869,3363,2917,1882,1984,2551],[395,930,1376,2695,2834,1882,2631,822,1428,2811,3484,401,1625,801,1867,1294],[211,2664,308,2106,2367,2101,2552,856,3099,2646,2204,838,403,2104,2199,2562],[2906,793,2602,2601,792,2600,801,798,794,2411,1118,3164,1130,1113,802,709],[1791,1106,448,3136,3613,954,3411,1324,2360,2486,1221,1530,1090,2903,2354,2355],[800,2602,791,2610,2601,2607,798,1433,790,793,2603,794,797,2906,3581,2600],[100,2277,2804,1591,3599,2346,3154,3577,3589,843,2350,1243,3334,1295,137,2937],[2159,2517,3354,1935,166,1445,176,1136,938,2584,1895,1091,473,631,383,1295],[2619,1273,616,1984,1808,1690,2306,3471,1999,1426,1983,76,792,2825,77,1805],[772,3447,777,890,3370,2319,1496,1179,1188,1452,770,2448,2190,3613,3388,118],[818,677,87,783,205,270,603,1617,675,3283,1013,2526,3051,382,2118,226],[3557,2795,3024,1407,2946,1280,1937,2770,3181,226,478,2067,902,3209,250,2735],[2869,11,523,494,1033,2551,652,482,2380,2728,2641,2255,3220,1579,492,2040],[708,711,3114,1535,2429,1173,2251,832,2681,833,2985,2984,3355,2173,1134,1498],[59,2795,3024,1407,2946,1280,1937,2770,3181,226,478,2067,902,3209,250,2735],[2629,573,254,618,404,493,3040,955,3105,875,2648,1956,704,764,1476,615],[3215,301,3218,1302,1327,3234,399,1725,3017,1363,871,1311,3149,1834,3073,2360],[2632,3258,875,3034,400,2469,2990,3039,2649,1558,2247,3475,1555,1474,1477,459],[962,2306,3471,1554,1556,2690,3570,752,557,3105,2622,2664,706,2364,3244,2018],[1749,3355,3150,3559,265,3117,2690,3446,69,564,3123,3021,1398,1397,3511,2920],[2176,2489,295,294,1409,2541,1317,2275,2154,2162,1403,1508,3036,288,2187,3453],[3476,2044,3565,3556,664,1431,2012,1923,2075,2013,2378,656,1812,1517,3274,1247],[3548,3509,2642,3529,3414,2044,3401,3565,3556,2753,2754,664,3507,289,1333,1923],[2044,1537,664,479,2793,779,1477,3024,1472,739,3375,2378,291,3572,1612,877],[1576,1472,35,1537,479,1353,3166,2793,1265,1203,3375,291,1612,2421,3101,2164],[1883,1950,2993,1474,3386,2651,1439,3375,804,2164,1492,1723,368,1728,1296,2850],[3344,2209,1557,431,787,1434,2050,2815,1262,1173,3315,2970,733,2181,1424,569],[2649,2990,2650,1477,1476,1553,1338,2644,3041,381,3594,2506,1967,2665,2596,2626],[2652,2653,1445,2651,1099,1264,3572,746,3097,1105,2371,1692,2989,3270,1100,1144],[3105,2829,1264,1835,3158,1359,3266,3426,1026,3475,2372,459,1447,3538,2653,3572],[2624,2656,2993,3103,53,2653,3101,1339,930,1376,2834,3244,3510,1336,2989,1446],[1649,1371,2372,399,2032,79,515,1445,1878,1702,3097,3520,1264,1840,1442,2869],[2657,1334,3402,1333,505,854,2991,2624,520,1144,334,2988,1683,3329,2224,3386],[2658,1077,2167,338,1538,1985,1522,2865,2302,215,98,2777,2171,3513,1367,3346],[2067,2059,2662,2660,447,2057,479,482,165,1477,2186,1806,1760,2081,2163,2054],[2163,2067,2059,2662,2057,2660,1184,479,3605,240,482,9,2307,255,165,1748],[2373,2666,1228,2999,470,522,1227,135,1392,2987,860,2904,1713,3162,905,1588],[3159,1691,2910,1578,3280,1576,1579,1580,1960,112,2112,2736,2429,3543,1013,2380],[3046,1670,1108,1651,1644,517,1645,896,519,125,3190,3385,3188,2935,1228,2669],[860,1228,1712,905,2373,2669,2874,1716,1242,2670,1588,2967,3003,308,2999,2937],[1132,1424,1437,1838,1427,1554,1429,2072,3251,1882,1430,1433,69,1555,2065,1477],[1268,2779,1009,1676,179,398,2991,2290,3447,1731,499,2222,2769,207,787,1204],[494,3296,3021,499,1372,592,2981,2463,2052,1781,3542,2063,1455,238,1726,2107],[1823,1296,2599,2971,1082,1295,1001,3101,1294,1006,930,1376,3376,1290,1428,351],[739,1863,3275,7,3485,3578,3289,3525,2806,1765,3629,300,2642,296,3412,5],[739,1863,3275,2077,1780,7,3004,3485,3578,3289,3525,2806,1765,300,345,296],[2678,2680,3629,3051,2679,2706,3301,3305,3049,3303,3054,2682,1095,2792,2473,732],[3051,2679,153,2680,2706,3301,3305,3049,3303,3054,2682,1095,2792,2473,732,3302],[2681,3492,735,721,728,2103,713,3050,732,125,2996,723,3051,3169,2706,2682],[2682,109,3302,3133,2375,2680,3301,2706,3051,3303,3305,3049,3054,1095,2792,2473],[1305,2358,537,565,3444,418,2697,783,536,2354,2355,3418,666,1571,2191,2541],[2683,1537,2412,479,2418,835,1472,291,2950,1612,1157,1261,1894,1902,3030,2415],[3473,3228,3271,2647,2656,503,1478,507,1475,1476,1071,506,2990,2648,2650,1145],[119,118,2692,3508,1181,429,1254,1615,1247,2691,1630,1683,1634,2785,1180,109],[429,1781,2693,1083,2190,2186,2211,465,677,2213,1808,2517,1325,1780,1424,1428],[2297,554,1434,1277,2201,2053,2222,1203,947,363,861,192,500,800,2897,1984],[2715,3370,3133,2569,1528,333,309,3372,14,2792,2790,912,1651,2187,2469,3048],[378,742,1877,741,746,2179,1952,2756,247,1971,1896,1055,1970,2869,729,1871],[2628,2907,2589,3344,541,1004,2746,1080,1834,2938,2839,2094,290,592,1991,1474],[1116,3163,2733,3356,2732,2731,1118,1121,1117,1113,1115,3164,3357,3029,1686,228],[2698,1821,523,716,1726,2315,737,1581,1481,3588,476,1485,788,623,2793,2050],[1094,2871,871,2804,1522,2807,3567,1162,3235,2632,3480,2815,2573,1466,3441,2721],[3085,3041,1905,2086,1444,2908,1094,1894,1902,3525,2872,2088,2871,2087,2519,2426],[1193,1305,3322,3460,3468,3465,1667,3466,3469,3457,3470,3458,2724,102,893,3278],[2703,483,2126,2037,2761,3320,1265,1127,3625,2864,2629,1923,284,990,2958,3581],[587,3229,2892,989,1914,3077,3070,2891,2360,2352,2711,1571,2763,2123,2041,1904],[2703,892,1352,1695,2972,2770,2636,2493,1286,2707,1587,1865,2546,3468,384,1399],[2850,3618,2848,2107,2109,2108,164,416,3194,303,2105,2232,898,427,2845,11],[2710,2711,2713,2709,1173,1023,560,2113,2548,1937,404,622,652,3310,3229,3372],[2710,2711,2713,2709,1173,1023,1686,560,2113,1937,404,622,652,3310,3229,3372],[2713,2710,2711,1023,1173,2709,2113,2015,404,3372,2459,1937,3310,3177,652,2626],[2714,2107,3207,1744,1730,3209,3012,1673,327,3081,2136,1695,2972,3210,2715,3350],[2715,1733,3208,3012,1673,1340,1731,2109,3209,1227,1671,1736,3348,3207,2848,3016],[2716,3493,111,3497,3500,1920,1134,3397,2204,1968,3280,1466,3161,1208,2205,3355],[2586,2795,44,203,1026,1891,214,2067,210,2718,478,2210,2417,3412,2987,2669],[2719,2720,669,3221,666,1741,3014,668,1303,3220,1358,667,1241,3019,808,3352],[1557,1669,1670,2723,1666,3492,3491,196,1664,656,1034,2848,1684,1479,136,2919],[2725,1658,1667,1665,1663,1659,1668,3391,1655,1657,221,746,745,742,1167,2756],[1247,2691,1636,1929,1316,2784,1615,1997,2638,2979,2787,1630,2785,2918,3374,971],[864,1391,2460,2999,3286,1020,861,528,1392,1845,3273,84,3563,1669,1418,1681],[1116,2731,3356,2732,2733,1121,3164,1118,1113,3029,840,2052,376,1120,3163,1117],[3356,2733,2732,373,3166,1116,2731,1121,3164,3029,1118,733,528,3163,1117,1113],[2733,3356,1116,2731,3029,1118,2732,1121,374,3164,3440,843,1115,1113,3368,377],[2734,1059,2736,127,1061,1130,3030,1064,1060,2967,3151,3164,1066,1114,372,128],[2738,2739,1167,3387,1986,1998,196,3167,607,183,3098,1519,1992,893,3129,133],[1300,1541,2544,2023,3480,2917,1118,3230,2476,1327,1524,2543,2761,2815,1712,2797],[1203,500,2897,2152,361,1864,3222,685,2725,2664,252,1759,1442,3021,2367,360],[2744,2745,2743,2515,324,2726,785,1084,401,2642,2831,3548,1471,2899,3545,473],[2744,2745,2743,2077,324,2515,2461,1084,1339,3004,1780,466,785,345,780,999],[859,861,2885,3276,2000,3275,1924,906,2003,2005,1249,310,338,2398,864,2237],[2779,1068,134,1571,1416,1099,322,3445,1299,2671,2880,115,3087,1274,3443,1564],[2303,2749,3254,2305,2750,2748,2304,2751,3567,1894,1902,1604,1599,3335,554,2302],[2757,1962,1956,1955,72,2583,210,1963,1951,1954,1961,2672,1920,1949,2702,47],[2178,2180,1893,324,3307,2661,885,3470,1515,1827,2038,1098,2040,2526,1797,2043],[2758,370,2761,1305,2155,2544,3083,2535,3019,3579,877,2427,3070,3084,1568,989],[1761,1571,2156,2761,1565,334,2197,829,2358,1568,84,3220,2528,1033,2031,989],[3220,2285,3089,1610,2763,2072,1914,2580,2761,3237,1908,2760,1913,1572,399,2764],[1909,2763,3145,2758,1914,425,1913,2698,690,2580,2761,1908,3176,3089,3352,3],[1894,1902,169,943,697,1721,1655,1329,2777,3371,942,2573,2761,1164,1895,1529],[2764,1497,2285,3451,2277,1908,1363,3089,882,2765,3289,2808,2763,1725,2072,685],[2385,2768,721,3494,735,2207,2493,2244,726,2382,2930,114,1127,3500,3487,3497],[1787,1798,1795,3058,3057,2769,85,3364,3056,2776,2772,2333,2314,2317,2315,2202],[2489,2154,288,1403,3453,3444,2291,886,887,3120,1333,2344,2934,295,294,2345],[2314,2317,2333,2315,1786,2327,3431,2776,1787,2772,2318,2316,2320,3366,2775,1798],[2776,1380,3319,1787,2772,2333,2314,2317,2315,2202,1786,0,3366,1379,2331,1798],[2776,1787,2772,2333,2314,2317,1770,2315,2202,1786,1761,0,3366,1380,1379,2331],[2779,1068,1933,1099,1416,1883,3434,1214,3146,2807,3340,3085,1077,1075,3289,3326],[2628,2907,2629,1516,646,1265,3625,2761,1937,2896,2960,49,593,35,1203,652],[1760,909,3458,1008,2832,2074,1275,1774,3109,2230,1298,1029,2254,1259,1107,3076],[1074,2893,1589,1099,84,617,2781,2512,716,2869,641,3082,1217,3572,3326,1072],[3412,2301,2020,3406,1074,1075,1734,1072,3325,2781,3061,859,1839,2470,2859,3142],[1072,1214,1075,3326,1217,2779,1077,1213,1074,1215,2780,2781,1078,2783,1069,3376],[1214,2790,1788,2789,2779,2472,84,1371,1068,1377,1433,1784,1621,1596,3035,2933],[2791,1076,1242,2151,1099,2061,2880,2000,3495,134,1669,2675,2451,2201,1238,2204],[2930,1417,1076,1242,2791,429,1099,1784,1684,2693,2178,2762,2219,1777,1048,2403],[1771,3567,1760,9,2544,2815,3024,1767,3312,2026,1766,1764,3138,1765,2900,3450],[3234,3434,2477,2475,2796,242,2795,554,3336,693,1106,2728,1182,1725,1535,530],[3567,2543,2814,3288,693,2815,2813,9,2796,2797,1686,3428,1065,2738,3287,2884],[3480,2811,3199,2410,3451,774,1343,163,3483,3287,3516,3206,749,200,843,2159],[3434,3234,693,2477,2475,3288,3286,995,3436,2796,2795,226,466,3284,250,3537],[3480,1686,2811,2810,3451,3518,1479,1646,233,3476,196,648,2267,1193,3288,2869],[1203,2869,3434,1686,98,116,1665,3234,1518,2477,693,1099,233,3286,3288,2824],[3217,293,116,308,2914,1207,1809,208,3463,1325,2217,2847,3153,2513,959,2403],[1047,1684,1054,1053,1051,1997,1025,2186,1048,2693,385,525,1512,164,2862,3024],[1094,2126,1090,2260,2037,483,2826,3320,1127,208,2334,2445,1784,1809,3217,3463],[92,247,2276,1325,90,2827,218,1409,578,1114,1656,1167,566,2795,3024,1407],[3368,3362,2829,311,1001,2099,2739,1794,1620,934,1134,52,3364,1241,3246,3058],[2968,3381,2969,142,1685,183,2830,1686,189,2554,1677,3380,3378,3384,196,2641],[2834,3149,757,3101,2628,2907,593,1001,930,1376,1006,2691,562,557,1695,2972],[154,2900,670,1533,1985,2235,1814,3509,3334,3168,2066,2236,111,2548,2744,352],[387,3280,106,2363,2173,3210,1198,2174,2692,315,274,58,778,1218,624,2065],[1997,1810,2012,1254,2847,1656,1638,1615,2691,1247,1260,119,2785,1630,1634,1683],[2851,2857,2849,133,2847,2107,2845,2850,3618,2848,2852,2109,3174,2108,416,1235],[1934,252,2526,749,1405,1286,2632,2335,1626,3450,2869,1232,247,784,152,1415],[2848,2845,1728,2421,2846,2849,1112,1415,1236,1630,327,3370,1554,1504,843,1893],[2992,2005,2095,2097,402,637,187,2000,701,71,2733,619,3490,116,3380,1553],[3334,2548,2597,352,3335,1814,3509,111,2744,2835,2236,1695,2972,3191,1395,3600],[2857,133,1016,1649,2852,1643,3474,520,2451,1264,1334,978,508,1274,789,2739],[3210,1900,1728,387,3334,2173,1295,137,2119,2174,2059,3618,513,429,1294,3280],[2857,888,2075,3253,2856,1450,3173,3333,1458,133,2495,1637,2606,2241,2481,1179],[2371,2372,861,1702,3273,1840,84,1392,1649,2999,346,399,515,1371,1845,2314],[2230,1695,2972,759,1681,3167,754,1079,1517,1696,2879,1679,2384,1760,3334,2237],[2706,904,3301,3049,2682,2473,3405,2680,3051,3303,3305,913,3054,3133,1095,2792],[3413,2312,2859,3219,2860,1529,2308,697,2259,2777,2480,3232,2815,2751,1721,2031],[3418,1881,628,3440,1495,1296,2884,351,907,3054,1548,2943,379,201,96,3181],[1387,2207,3440,378,1302,470,577,3390,1498,3058,2897,975,1005,2427,1004,376],[1498,1406,1001,1387,1396,1508,1501,1404,2207,1391,1302,2425,3056,331,3390,3440],[2459,2897,2072,651,2906,638,881,250,2728,681,1244,991,3541,2677,1727,1808],[2867,2776,657,2828,2447,1199,779,988,1835,3268,2113,2482,1650,559,564,3511],[1364,1498,833,1367,11,1926,1369,708,1781,644,3625,3355,1173,3023,1368,1924],[2915,48,773,1440,284,1446,1834,344,3103,2652,1252,2624,930,1376,1251,3101],[2915,284,861,344,1252,1251,1336,938,1259,773,943,2905,930,1376,3583,2880],[2666,2762,2915,748,1957,2252,2637,284,346,930,1376,540,1252,2547,1754,1276],[2873,2871,2872,2044,2558,3351,2541,2915,2045,1390,86,733,2706,3421,3494,3089],[1689,2874,2712,1588,3141,1811,2443,2707,3385,2442,2876,3142,3193,1393,2438,2877],[2442,2876,2438,2440,2987,2877,24,2875,168,23,2874,141,2439,140,139,142],[3632,2442,141,3284,3192,2876,2515,23,142,2875,5,1858,1811,2064,632,257],[142,141,139,140,3141,169,2876,2440,24,2877,2442,3135,2439,894,23,2001],[101,23,2001,2442,2876,1590,2438,2440,2877,24,2875,168,2874,141,2439,2510],[2886,3300,2003,1086,2746,2821,2275,358,21,1085,2148,2680,1519,2706,3301,3049],[2399,2880,2397,2011,1617,1836,2148,2149,861,1085,1846,3334,859,2879,2006,1520],[2881,2889,1415,861,3273,2637,1843,2885,3286,2886,2399,906,2184,2497,186,1194],[53,401,3103,586,563,1326,779,3377,935,193,1517,778,2884,2556,605,183],[2398,859,861,2885,3275,3276,2000,906,2003,2005,1249,2237,864,2001,1682,2399],[3073,2891,995,3072,989,2892,3077,2360,368,1569,991,2358,3071,2580,3218,3070],[830,829,3064,831,991,2469,990,3071,3072,3234,2891,2892,368,989,3073,995],[2254,3109,1122,1084,3342,3344,3004,893,2736,3202,3383,3343,2819,186,2139,2187],[2371,1108,779,1512,2511,2687,1279,1369,1399,111,3487,1236,71,3129,1520,3220],[49,1112,2895,2959,3583,59,605,2896,2960,60,3587,2739,1726,2143,404,2252],[2895,2959,1259,1445,2896,2960,2111,49,3383,2905,1203,1559,2253,1229,3165,480],[2895,2959,2493,594,2256,478,3389,1445,652,1559,1646,593,152,1127,2253,1259],[49,2896,2960,466,2895,2959,1931,1932,1442,1726,3586,3259,2143,404,1766,1203],[252,2898,23,1204,377,250,2714,3229,2905,1563,1491,1726,2028,98,2141,1502],[252,437,381,492,3534,3535,1590,2899,3545,346,3105,3539,3355,1853,459,3374],[2901,2903,2902,1686,1781,1924,2511,2509,1851,1861,699,1771,2978,2512,2617,2554],[317,136,1858,1852,1862,2773,2651,1096,857,2325,3142,532,1136,689,3328,105],[771,777,351,599,772,1390,770,767,1184,3323,3153,2447,121,1746,3247,2662],[1691,2910,3159,1578,1576,3280,112,1580,2112,1579,2429,2736,2769,1798,1960,2283],[1681,1680,1683,3117,1054,2950,1684,17,2190,2917,511,2703,1778,3118,1682,2869],[2714,121,1744,2136,3207,2584,322,3247,2107,912,2797,1794,2098,3280,3081,1260],[3010,1359,3205,666,892,145,1577,83,2922,144,2515,2,1503,1576,3198,3515],[1416,3445,3151,1075,2420,2358,3307,686,1569,1564,979,3355,2359,1800,2821,1571],[979,2761,870,2357,3380,3032,265,1571,169,942,1416,3151,2573,1719,1761,3070],[2919,2922,2925,2921,780,2916,446,2917,893,771,1634,2594,2923,3346,3343,1501],[3624,2659,2924,3582,2072,1544,720,762,2302,1445,2724,1746,355,364,347,72],[229,2353,2126,244,911,3024,2795,1280,3209,2067,2770,1407,3181,2735,478,1087],[1107,2184,2927,3080,3449,2676,2842,226,241,3386,2836,2929,1792,1737,310,2038],[2937,3189,1587,158,1865,1588,2935,1586,1585,1786,3142,2315,1583,2713,3141,2124],[2078,2319,1789,1467,428,661,1107,0,2290,2939,890,2558,887,798,1637,3597],[2314,2317,2997,1788,1864,3319,1230,2933,3361,3057,2337,2202,2983,2477,2605,79],[3157,2678,1131,890,1140,2319,2077,307,2785,2615,1428,2078,1467,1181,2939,1454],[843,1420,1737,1344,1348,983,3206,3204,3194,3009,1418,3205,693,3200,431,3011],[1497,268,688,1416,143,701,870,871,3236,1364,1571,1162,3235,1720,3151,1719],[1217,616,211,1920,3389,11,2040,1915,2249,1977,1559,1555,1924,622,305,2947],[2952,2953,2955,3342,3046,2951,2949,2969,2968,3462,3382,1689,184,1977,1978,2954],[2586,2587,3623,3625,45,2588,47,3622,2957,44,2956,3624,1840,718,68,2983],[2956,2957,44,2586,47,2588,3625,3622,2587,3623,183,965,967,196,783,966],[2728,3496,3,1828,1820,2055,2072,1808,854,2677,651,914,1407,1831,1829,1244],[1912,989,1893,995,991,1311,701,1302,3088,2699,2360,3078,2891,1327,1301,1821],[2253,998,3577,1589,2895,2959,2087,1445,2246,1010,1133,478,480,3097,560,1276],[1090,1407,2916,150,1655,1705,1330,3373,2675,1329,1706,3160,937,1704,1649,1331],[651,357,618,1808,2072,3541,1244,854,1407,938,943,837,1330,861,2728,988],[3211,835,2906,2409,52,2966,85,3368,2828,3364,397,1787,3363,2769,3404,2829],[2967,1059,3151,127,3030,1061,1130,1064,3368,1060,860,3272,1849,3003,3164,372],[2906,1118,3241,3115,2510,1690,1689,3240,3576,3061,65,1267,2206,2515,3446,1882],[995,1109,3394,2953,2451,2968,2721,1673,3580,993,3162,3258,3243,3245,631,1689],[3382,3115,3446,3241,531,2510,288,2492,3118,1821,1690,3122,3119,98,2463,1689],[500,1276,2725,2367,3021,2510,1267,2664,762,1852,2629,1203,2162,2897,832,935],[1695,2972,1516,2970,1444,2908,2998,452,1198,1181,1534,2597,3309,3476,3433,3165],[1695,2972,2746,118,3309,1181,624,2563,1767,1453,2835,1213,1260,1206,3132,906],[2980,1537,3465,3167,544,324,1882,757,567,479,1603,2827,568,1114,1892,1472],[142,168,3259,3444,211,2249,1971,169,2442,2876,2438,2440,2877,24,150,2875],[1264,2984,2985,3630,2986,1781,1924,3515,84,2978,2617,3629,2272,2865,1769,3625],[2987,1264,1781,2363,2988,1924,1492,2978,2617,2272,3625,2465,1780,482,1018,3266],[2989,2643,1143,176,1264,1337,1781,1835,2992,3270,638,1924,2645,2978,2617,1609],[2994,1264,1781,1924,429,2978,2617,2272,3625,2465,1780,482,1018,3266,3168,2845],[2995,2707,1264,1657,2230,1781,1924,1681,1517,754,759,1079,2978,2617,3167,2879],[2996,1264,904,1781,1924,2380,2978,2617,3050,723,2272,3372,3169,2682,2706,2681],[2999,1264,2366,2370,2369,2998,1781,1924,2978,2617,3625,2272,2465,1897,973,482],[1629,164,1264,1781,1924,2978,2617,3230,1418,3625,2272,2465,2057,3551,3532,482],[1823,2659,3101,2628,2907,2924,3582,2072,593,1807,1001,930,1376,2834,3607,1006],[3408,3631,1755,3000,3443,1480,2166,1495,2606,1680,1749,1379,1923,1918,1213,1625],[1686,1855,1854,3003,1848,1627,1849,1856,3162,1860,1193,1482,2793,2595,3023,468],[1690,1689,2906,1882,3122,3240,2515,2953,3576,2510,1267,801,2830,2602,3580,465],[2064,245,1271,1313,541,2394,358,3194,1959,1960,164],[3483,2105,1228,568,2968,758,2953,3580,3394,777,542,3162,566,2410,3199,3347],[3208,2715,3012,1673,1340,1733,1731,3209,1227,1671,1736,2848,2850,1728,3024,2478],[3014,1358,1168,1341,1678,1729,1977,469,2376,1351,1354,1360,3604,3015,3610,256],[984,982,1421,3355,1419,265,1775,3013,3353,981,1342,985,3202,1558,1070,749],[3205,2579,2565,3194,1320,320,316,820,319,337,1313,817,858,2576,2564,318],[1305,1303,3383,1430,802,1674,1739,2107,3350,3014,1357,2072,669,892,3013,3206],[3021,3215,2106,1677,309,3417,2,1503,197,591,2567,1369,3342,3056,1267,3435],[2409,3022,811,2966,3211,1113,2906,2411,3164,1369,266,2790,835,2407,2561,1849],[2742,3230,2244,2957,3021,1589,2389,475,1204,3145,784,1852,2117,757,1733,2249],[3030,1962,2583,72,1956,1955,2757,2219,2943,2088,1954,1561,350,1951,2410,210],[2289,2932,3035,79,792,801,3033,2674,2330,2204,3032,837,73,2346,3154,2291],[3036,2275,1403,3038,2930,2180,2412,1317,2635,2179,2183,3043,3039,1072,1508,1146],[738,2551,2990,2110,2446,1553,500,1147,3489,2982,2407,737,1759,1204,867,2367],[3042,2158,3041,3079,2476,868,873,3579,866,870,3478,1895,3083,3086,2982,3044],[990,1018,1899,337,1394,3377,820,2882,935,1517,543,604,550,605,2102,846],[355,3045,3141,189,3454,183,3039,1960,196,2905,632,1855,1884,2897,1836,2031],[1651,3417,3046,1644,2569,2709,3344,1670,2863,1645,2187,2814,2469,309,3039,896],[125,732,2680,723,3502,900,734,3050,3490,725,3169,3486,924,2792,3305,124],[1264,1781,1924,2978,2617,2272,3625,2465,1780,482,1018,3266,3168,2845,3055,855],[2680,3301,2706,3051,3303,3305,3049,3054,2682,1095,2792,2473,2503,732,3302,2679],[1773,3530,2846,1316,3462,1356,3224,2948,2619,3056,2848,1463,2949,968,2332,1003],[2967,397,278,1460,1633,1810,3047,1438,1698,1525,825,1378,2994,2881,2939,2025],[1207,3055,2685,3528,3527,3294,3533,1206,3397,1211,817,3249,3292,1205,3493,3400],[1787,1798,1795,3058,3057,2769,85,3364,3056,2776,2772,2333,2314,2317,2315,2202],[3581,702,2501,1048,2619,2906,1,2473,2078,1369,1363,1380,1237,2776,2940,2977],[3222,2688,3351,3063,1351,666,669,399,3062,3226,2812,1581,83,3280,1348,1768],[2579,2598,982,1320,320,316,820,840,319,536,3026,309,337,1416,2700,1313],[1100,804,2017,2845,816,3406,690,981,1418,103,627,129,3179,3180,3197,410],[2158,3079,2151,3151,2152,2153,1300,877,2156,1571,1416,1719,1761,3070,301,1770],[2934,533,537,3444,1105,2154,1403,553,1447,3237,3446,2697,2836,2929,1792,341],[244,232,2489,1044,236,2836,2929,2198,288,1060,2835,3283,1264,295,2368,238],[3081,129,2034,2041,2042,2154,2011,2928,2005,2006,1699,3451,393,2001,226,2002],[3084,3086,3087,3083,2704,3082,3085,1056,1895,2705,1050,1049,1302,3412,3078,2360],[1143,1912,2874,2458,1647,3543,628,2915,3547,1406,2881,2387,3006,969,1954,1117],[2869,641,2215,1469,617,358,3097,1937,1957,930,1376,1448,3149,2371,2906,1238],[3099,3100,3098,1372,1734,0,346,1373,1375,2870,2868,1,2298,940,582,1993],[401,802,2834,3161,2515,1882,349,1232,3105,436,1368,638,3147,3162,881,3554],[938,1448,3270,936,748,1705,648,3373,2899,3545,643,1472,1945,2854,618,652],[2899,3545,2653,1284,1425,2354,2355,594,364,938,3484,540,1008,1448,3270,2077],[3107,1107,3106,1119,1183,3095,943,651,938,987,988,396,2652,3510,2695,3097],[3108,234,796,3164,1571,1674,1739,2107,3350,3014,1357,2072,669,892,3013,3206],[3111,1622,3117,2690,3446,69,564,3123,3021,1398,1397,3511,2920,3248,1950,497],[2491,3118,3112,3117,3114,3119,3115,3123,3122,3116,283,3120,295,2922,291,3113],[1619,1617,3125,1614,1612,1620,1616,3632,2307,3263,1640,1632,3124,1613,2491,2501],[1714,3213,1227,1228,3285,2935,2364,1240,3150,2671,2225,2373,3279,2220,857,2561],[3126,2830,1528,1836,2898,1085,2011,2148,1519,1998,1846,1520,2061,2006,2886,1699],[1535,1364,3513,1182,3181,2795,3234,666,3336,225,668,410,2300,306,57,3352],[1242,2779,1184,3445,1712,1836,2652,934,3310,2696,1099,898,2265,3127,2373,2159],[3325,1175,115,133,3327,934,1015,1192,2832,2484,1242,1710,418,2831,3091,3451],[3273,3131,2371,2496,3333,3630,817,3249,861,2637,1415,2889,2881,753,2495,3274],[2098,3132,817,3249,2097,2795,3024,1407,2946,1280,1937,2770,3181,226,478,2067],[3133,629,157,626,1846,2706,1095,922,625,2846,817,3249,3468,2850,898,2018],[108,3134,3371,3217,2081,1308,2262,3387,2778,290,1775,2125,2126,427,385,390],[3135,3192,142,2441,3191,3387,3385,3433,2794,3102,1393,169,2124,2708,857,3143],[3137,1264,3308,1781,1924,3136,2978,2617,2272,3625,2465,1780,482,1018,3266,3168],[3421,2015,2778,3279,2168,3422,2896,2960,2708,1308,2262,3387,3139,290,1228,1775],[3140,1308,2262,3387,2778,290,1775,2125,2126,427,385,390,1967,1156,2168,516],[3312,2026,3138,1308,2262,3387,1725,2778,290,1775,2125,2126,427,385,390,1967],[1043,1044,1026,1023,1039,1041,1024,1042,1038,1021,1037,1032,1029,1033,1045,3121],[728,735,1147,3489,1151,3490,736,1153,3501,3504,1308,3488,3494,3495,730,3232],[3380,3278,3277,1264,3422,86,3421,3279,1658,1781,1974,1920,904,1668,408,3138],[3388,720,715,2526,2525,714,2522,717,274,1308,2262,3387,2778,290,1775,2125],[156,1217,769,3375,1214,3317,1216,1212,1074,1213,1215,1068,1078,1308,2781,2262],[1518,3167,1681,1434,1433,383,2980,545,501,695,3280,1273,1519,1521,1472,2591],[3152,31,3532,3089,1094,2737,529,287,137,3583,1284,226,2961,3024,2795,1280],[1111,3255,739,383,3226,505,2728,1558,593,3319,107,1380,2078,2778,495,3447],[2514,2810,1084,1220,1578,1470,1797,1945,3503,3295,2554,1576,482,631,2890,1016],[1938,250,169,1705,942,2604,2898,2357,943,2573,153,2761,2129,1079,3036,2285],[3003,1690,1849,860,470,1689,1405,1804,3008,3184,1437,2672,793,1854,2649,678],[3356,1495,2354,2355,64,3024,842,1519,3440,2290,268,3536,3442,3033,3164,3439],[3356,2733,3166,373,2732,733,687,3368,3589,3259,3029,528,1594,1059,3030,1593],[1130,1108,1116,1263,3032,3484,1118,1113,1677,2561,824,1071,1431,2636,842,1078],[2548,3119,337,765,2837,2839,1814,3509,3334,2236,111,2744,352,2835,3191,2597],[1416,1089,3177,3393,1415,3014,2846,2848,2845,3176,1571,3151,1719,1761,3070,1300],[3177,1414,3617,3618,2488,1089,1416,3393,1415,3014,2846,454,1134,453,2099,467],[1180,1192,1184,119,1431,978,1185,666,2692,118,1189,3455,2049,1550,668,410],[2692,1192,115,2613,666,1180,118,3455,668,410,3178,1184,306,2779,317,2627],[3181,1304,2504,427,2443,2216,428,2438,2437,666,2441,668,2884,410,306,2779],[3365,85,52,3058,2769,2967,1787,1979,1798,2828,1507,401,3416,275,2627,1001],[1686,1781,1041,1043,1032,1021,1044,1023,1042,1038,1024,1033,1924,1031,3184,1045],[3187,892,2707,2397,2712,3205,3139,3385,1240,2709,1587,1588,1999,3188,1217,2016],[1264,904,1781,1924,1217,2667,2641,125,2668,1644,211,1651,2040,1670,517,1645],[1588,1392,2641,1264,2794,11,2295,2124,3628,3191,150,3385,3192,1781,1986,1924],[894,3009,2448,895,1264,1734,1781,2771,1018,492,2343,511,2608,1924,2624,2707],[3307,716,2521,1936,1722,3627,3306,1630,3315,274,2682,1185,2128,2525,717,1938],[3205,1347,3195,3196,1734,1344,3198,3225,3222,1529,335,3344,3345,308,2358,310],[3201,324,803,651,2390,317,319,3081,1492,330,328,267,327,316,333,1574],[892,3205,145,1344,1579,2707,1580,3346,3010,1359,1577,83,2922,11,144,1677],[424,425,308,980,2539,2771,979,3206,983,2135,982,419,2195,1720,1088,407],[3348,1733,1735,1671,1736,1673,1672,1742,1730,2915,3208,3209,161,110,2846,3210],[3211,1499,2409,1502,3022,2966,2411,811,1369,266,2790,835,3164,1113,2407,1613],[846,3212,850,1499,834,19,842,1502,2105,847,2101,857,2140,853,852,851],[3213,2561,2664,632,1714,83,2562,3383,2671,2834,1227,1228,2935,1240,2373,857],[848,3622,2140,161,2105,856,851,1495,849,3214,2103,853,3027,3416,855,844],[3341,3024,1087,161,3032,3028,1495,3214,701,2103,849,848,834,3622,3027,2140],[3023,1828,1821,3288,3218,3289,2814,3224,2072,3360,2806,2738,989,3419,2436,3216],[3019,1305,2266,1822,1300,1827,2793,2594,1825,1756,2595,3218,1521,1569,307,2441],[3229,3074,989,2703,3068,318,1941,833,3140,1535,84,3221,587,1972,2958,3079],[1557,1232,1492,3234,833,2400,708,3355,1498,1173,3023,2796,25,697,1106,1766],[2643,322,3324,1106,2728,1725,530,3490,712,1153,736,735,728,1147,3489,1151],[574,1734,2917,567,1851,1861,3222,1858,3024,582,3098,1993,2564,1995,3100,3099],[322,3434,2643,3324,1106,2728,1571,1725,1416,530,3151,1719,1761,3070,1300,3493],[334,1320,2934,316,3237,1447,320,820,2836,2929,1792,319,3446,1571,1105,341],[946,356,577,1657,2795,934,3238,3168,1813,504,2406,3303,3171,173,348,3055],[1763,169,73,2868,398,2932,2614,1918,988,1535,3562,3122,456,344,2548,557],[705,3569,2664,1189,3574,3213,3563,503,1804,3117,3114,2669,1263,2862,631,3346],[1466,3428,400,2808,3443,947,535,1463,3288,2285,2721,502,1860,204,1108,1459],[3084,3239,502,1904,400,498,3034,1597,1444,2908,879,3589,1199,1595,3101,3028],[1013,1637,245,794,2750,404,439,1707,2855,2306,3471,1626,1357,1625,3543,863],[1013,794,3543,1012,1555,1707,1647,1004,1009,255,1960,1010,1213,462,1016,259],[3580,2953,1689,568,2968,3394,542,3162,566,3347,3243,3245,2641,3566,3005,1857],[2898,1780,2584,198,2905,1659,1855,3135,1118,1243,341,1983,2013,1496,1563,2710],[2524,1785,862,184,3611,2295,3024,525,164,2330,1512,1762,2700,1280,3199,1852],[3250,1001,2774,1255,42,3127,2691,8,2671,1695,2972,452,2884,1258,3594,1774],[1132,1437,1882,3251,1838,1427,1264,1424,1433,1430,1554,802,2551,1781,791,2982],[546,2770,1105,1875,3415,3190,3563,2515,2930,2790,384,3572,1969,1485,1926,2470],[1599,2303,2749,3254,2305,2750,2748,2304,2751,3335,554,2302,122,553,525,1512],[3256,1201,397,398,2601,421,189,185,3109,2264,1194,193,190,1826,2883,1831],[716,3557,833,1568,242,1565,3532,3066,1759,1067,306,1173,311,2026,1749,2266],[716,2356,2921,549,1415,3024,833,1568,242,1565,3532,3066,1759,1067,306,1173],[180,182,1265,2644,2655,1338,1477,2650,1479,2990,1336,2665,2651,510,2936,1143],[2444,3266,2447,3270,2446,2445,3336,1182,1264,711,2449,2448,1781,2771,1018,492],[3271,1264,492,511,2624,1781,1924,2461,2978,2617,2644,3244,2655,2380,1477,2650],[2645,2643,638,2990,2569,681,2709,2708,3417,2469,3344,683,2863,2109,3039,2187],[1888,3273,861,666,84,1392,668,1845,410,306,2747,2495,864,3352,1290,412],[2495,2936,3273,3274,2747,861,84,1392,3333,1418,1845,1,2473,2078,1369,1363],[3275,1924,1264,1318,1781,1392,1202,1319,2707,2869,2978,2617,494,3625,2272,2465],[3276,2019,1264,1781,2707,1924,2978,2617,1085,2149,861,2011,2399,1520,1249,2006],[1053,1052,1264,1050,3278,1781,1924,2978,2617,2272,3625,2465,1780,482,1018,3266],[493,2986,3282,759,1264,528,2884,978,1735,455,1781,1711,2985,1924,3589,2235],[3283,3411,3202,1912,1366,2849,816,2391,2219,2469,859,1637,3384,836,1819,2131],[2064,3284,3285,2066,2551,2052,2065,2047,3587,2055,2060,1432,220,2976,2054,772],[3285,2066,2065,2060,2551,2052,2064,3284,2047,2054,2190,2213,2693,2517,1325,429],[2469,3234,830,2139,1305,892,2707,2206,829,2541,2397,2712,3205,3139,3385,1240],[3286,3288,3434,1883,2581,3425,2435,2436,331,3091,1887,3371,1870,3182,2428,3313],[1637,2347,2105,482,882,104,3623,2084,2075,1,440,2087,21,1106,2401,2229],[3291,1264,1781,3138,1924,2978,2617,2272,3625,2465,1780,482,1018,3266,3168,2845],[904,922,918,924,3616,921,17,917,902,898,1264,21,1781,1924,22,16],[1264,904,1781,1924,2380,2978,2617,3050,723,2996,2272,3372,3169,2682,2706,2681],[913,1264,904,1781,1924,2380,2978,2617,3050,723,2996,2272,3372,3169,2682,2706],[725,2681,124,3169,734,900,924,3405,904,2745,2680,913,2996,907,3050,910],[2682,2680,3301,2706,3051,3303,3305,3049,3054,1095,2792,2473,2503,732,3302,2679],[1910,1627,2753,3248,565,2036,1823,1901,1734,2012,888,3322,183,3288,607,1758],[817,3249,733,725,138,2060,22,2259,1147,3489,1931,1209,3300,789,1702,2886],[1108,1262,2970,1173,1424,757,1557,3307,359,3403,787,2869,733,2493,1171,1288],[789,3309,1058,25,1414,3310,755,2236,757,2549,3055,3012,1730,3210,2715,3208],[789,3309,755,3310,757,2236,1058,25,1414,3531,1209,2549,2399,3055,3104,1665],[1936,3316,3315,1938,1081,768,1939,2944,1940,314,1118,1937,1728,3109,1720,3117],[123,3315,1938,3626,1780,3539,2903,699,2905,2801,3541,2901,3536,1916,2512,262],[3312,2026,3138,1725,1780,2905,1776,1659,2674,170,1983,1855,2013,3506,1563,2526],[901,899,906,317,1769,3300,2905,1855,554,2031,1780,1766,1582,1420,1776,1659],[1941,1206,3506,1835,716,3270,2992,2989,1936,3307,2023,3532,2521,2643,1143,1609],[3313,2434,280,2430,1907,269,2765,312,2851,2207,3593,315,2542,302,1531,2433],[301,871,1767,84,1571,1416,3151,1719,1761,3070,1300,1770,1764,2358,701,877],[1438,1603,1987,857,1096,534,1988,3317,765,2122,2900,1990,1989,2782,1106,2121],[482,2898,3481,1652,1587,3146,1647,1138,3315,260,1197,564,2675,223,798,763],[1071,1681,1679,759,3167,754,2244,1079,1517,2230,3473,92,1696,3594,2879,3320],[1242,2779,1184,3445,1712,1836,2652,934,3310,2696,1099,898,2265,3127,2373,2159],[2779,1068,1099,3326,1933,1072,1075,1571,3361,3445,322,1416,3325,2671,2470,115],[2658,3271,2647,2656,503,1478,507,1475,1476,506,2990,2648,2650,1145,2649,2989],[2184,3273,3131,2371,2496,3333,3630,861,2637,1415,2889,2881,753,2495,3274,2240],[3181,428,2216,2438,103,2211,684,427,3420,1760,2996,909,3458,1008,2832,2074],[397,3234,398,3256,52,1790,2601,1810,2647,708,150,2273,624,705,2192,646],[3246,1134,1797,1453,3330,1462,1794,3331,3329,3138,1760,1140,1137,120,1792,1182],[3330,1134,1794,1140,3329,2363,725,2563,3260,2099,2690,934,3368,3246,1683,1792],[98,1930,3382,3327,1794,3620,683,2584,389,2460,589,1926,3330,2723,1184,2884],[639,2364,3332,817,3249,638,2795,3024,1407,2946,1280,1937,2770,3181,226,478],[2019,859,861,2885,3275,3276,2000,906,2003,2398,2005,1249,2237,864,2001,1682],[1189,1381,2651,363,362,55,1278,360,1277,248,2201,761,947,660,2366,2370],[1985,2471,3605,2240,109,852,1068,848,1537,290,768,1216,2939,2119,1818,1634],[1367,2027,1362,1364,1369,1652,1368,1366,1182,3338,1361,269,3337,3339,1370,1365],[2515,1080,148,2491,3341,291,3118,1254,3117,3114,3112,2509,3125,282,292,289],[83,2291,2924,3582,145,3278,3346,3344,1358,888,886,3604,887,1974,1333,870],[892,1580,83,145,1695,2972,3205,513,2397,3346,2654,2917,153,1393,854,1578],[3207,2714,3348,2107,1744,2845,1403,2136,322,3012,1730,3210,2715,3208,1342,3209],[3206,1741,3195,3194,3063,668,3062,2793,2107,1744,513,3081,1674,1739,2595,411],[3354,1344,2581,201,1574,1504,1882,309,812,1571,1436,2761,2351,2528,1033,2891],[3286,3288,3425,3023,3434,549,1883,2435,2581,2436,1887,3182,3371,2219,2428,3313],[1764,3360,1023,3355,370,1168,3262,1071,1347,491,2288,2081,3066,303,311,2584],[1787,3058,3057,2769,85,1798,1795,3364,3056,52,1789,1596,1979,1381,2600,2906],[3133,3370,1528,2746,1183,2373,3549,2384,1079,1368,1587,3169,734,3486,2682,125],[108,3134,2081,3371,1686,3217,1781,1924,2978,2617,1264,2869,3050,1646,233,723],[3486,3490,712,3372,718,124,1148,1153,736,2146,1528,735,109,922,725,2385],[1686,1781,1924,2978,1147,3489,735,712,1153,1152,3494,2617,3490,3501,736,3503],[1108,2512,2961,2893,1589,1329,617,1649,716,3119,2869,641,2796,1330,3373,2361],[3385,1999,1539,1393,3600,2124,1814,1588,2397,2712,3142,3193,1695,2972,1398,1540],[1683,3386,2040,1686,2039,1781,1099,164,1924,2978,2617,1264,2657,2869,1646,3329],[3140,1686,1781,1924,2978,2617,1264,2869,1646,233,2272,1627,1203,2595,1193,3625],[1686,1781,1924,2978,2617,1264,2869,1646,233,2272,1627,1203,2595,1193,3625,1482],[3389,2587,623,1544,630,2174,31,3363,557,1121,562,440,2289,204,2650,2622],[3390,1727,323,203,2862,142,996,2487,1671,1736,1006,3210,2474,2915,2682,1403],[3220,3241,3115,2510,1690,1689,2906,3240,3576,65,1610,1267,2515,3446,1882,288],[2952,2955,2949,2951,2953,2948,2423,1228,1977,1978,2954,2424,2877,1981,651,2072],[3055,3527,3294,1206,3397,1211,3292,1205,1210,3400,1208,1207,2887,2684,3530,3048],[509,3517,3508,511,510,492,508,3505,496,3506,3512,2970,2380,2449,2624,3518],[2897,2869,1203,2699,1686,1680,1614,1684,1047,1054,3028,2190,1997,1053,1646,233],[2773,839,2330,3592,3595,440,459,931,3374,455,3105,3403,3596,3177,1028,3161],[3368,1059,3404,52,394,3362,397,3151,1640,3003,1507,2602,2951,85,2828,3363],[2905,1870,2915,1252,1251,1580,1080,2762,2817,2043,1876,2880,1332,3524,1958,2524],[817,3249,733,725,138,2060,22,2259,1147,3489,1931,1209,3300,789,1702,2886],[3406,3407,3142,2020,3193,1734,2301,2875,3061,2859,443,3412,1461,3302,164,2017],[3330,1794,2629,1019,494,2099,1138,934,1134,2264,3244,3503,492,3246,1792,1265],[2022,3412,2019,1264,1781,2707,1924,2978,2617,1085,2149,861,2011,2399,1520,1249],[817,3249,320,1086,3130,2014,2730,2240,57,1398,2817,973,2057,1679,1700,958],[1553,3127,2830,1304,2696,3361,1242,1299,1568,131,1983,2554,1571,2671,322,3419],[3403,1872,847,2003,212,2294,591,455,453,3319,1669,2878,1043,3177,3053,1924],[316,318,324,1574,1296,3195,304,1502,2576,2260,326,3054,319,303,518,3196],[3419,3224,2533,991,2934,1447,3237,3446,2154,2836,2929,1792,1105,341,2489,288],[156,1217,1068,769,2037,483,2126,3320,1922,1731,1127,1099,1304,3375,371,1074],[2291,886,2018,1694,887,3621,1333,2344,2885,2345,888,2126,847,83,159,891],[1006,1001,2461,2726,2203,593,2080,3101,661,1611,2628,2907,505,2631,930,1376],[791,2609,1131,2639,1107,1596,1885,2606,2619,1103,2973,2347,794,1461,1374,1422],[694,1106,2814,2639,2777,2796,758,1650,3552,2728,3576,1165,777,396,456,2628],[3449,3025,1493,2890,1292,853,2225,2639,1224,2906,3253,2981,418,2653,1213,546],[3460,3469,3466,3468,3470,3465,3458,3459,3457,789,3464,3455,3461,3371,84,1667],[1074,2118,2334,1355,1619,1290,429,2604,3243,3245,3588,1904,857,2119,1147,3489],[3034,3474,1652,3584,3543,2815,2816,440,3480,1145,3477,755,1277,3484,1707,3481],[3522,3515,3506,1535,3402,3267,6,3571,582,3520,731,732,598,3513,3524,1261],[3528,3530,2990,2649,1477,2551,738,1209,2344,3564,3258,2650,3039,2632,1558,440],[3533,3529,3534,3543,309,1919,3539,3244,1976,401,596,1847,2365,926,3296,2823],[3553,454,3561,2642,3555,3548,3562,1668,3556,576,453,3560,1083,3558,1414,3559],[3555,3553,2634,493,3560,3559,3558,3550,3561,1554,3562,3556,576,2642,3548,875],[2515,2849,785,1695,2972,2535,1555,1080,3594,1455,2185,2642,1271,1602,250,1614],[2535,1695,2972,1862,2806,2526,1912,1931,2704,755,3310,3137,3375,1121,1604,285],[861,2240,1178,1604,3273,1843,248,2371,3333,226,3285,1415,1760,2637,833,2535],[3588,3595,3597,3590,3589,3596,3592,759,375,2601,2118,1355,887,1074,3598,2244],[3604,3608,713,3609,719,712,1674,1739,1357,3013,3209,3012,3348,3350,3610,3351],[1364,3513,3287,1182,2483,2815,1177,482,225,1146,440,96,275,3147,2290,3234],[1118,2991,3484,1122,2769,398,1429,3330,3534,2398,2660,951,1009,984,2377,499],[1725,969,250,1434,3444,2607,1218,1197,2346,3154,1402,2290,641,526,635,1049],[165,1655,2052,1705,1330,3373,2675,1329,1706,3160,937,1704,1649,1331,2961,1204],[1596,1591,3599,1594,1593,1130,3029,2284,2241,2495,3440,309,3589,310,1869,3097],[1665,1667,1658,2725,1663,1659,1668,1655,1657,221,745,3391,746,742,2756,2810],[3187,1143,3320,3108,784,1555,2099,1794,934,1413,1778,546,1134,3164,523,1048],[1767,1770,1765,1771,1764,1761,3312,1766,2418,3138,8,1769,2412,9,3024,1760],[1477,1806,1273,1270,1048,1274,1993,1264,3249,497,1810,1681,1296,2739,78,2710],[1875,1874,1872,546,1637,2515,1870,24,245,409,361,1013,411,3307,3412,1485],[247,371,1926,1925,1445,3021,1576,784,649,1099,859,1579,1781,1929,152,71],[1811,2362,1085,3587,1983,3226,1249,2729,3494,2002,2012,1992,2551,2269,2178,2003],[1099,1669,2229,3051,1300,2486,358,1286,2148,3416,3144,1636,606,356,1914,1048],[98,2055,2121,2127,2125,2131,2126,695,1687,2123,2128,1935,2861,2120,1912,895],[2182,952,2196,1105,2185,2178,529,609,957,975,1823,1681,2924,3582,2199,2195],[3253,51,1875,1183,1438,319,1969,278,1193,2609,1131,3145,1428,3359,2452,2163],[2303,2749,2750,2748,3254,2305,2304,2751,554,3335,2302,1599,122,553,2816,1348],[2365,1206,1686,3372,3294,2230,1277,1432,1722,1266,2633,2895,2959,1760,638,2271],[2409,2411,3211,3022,2966,835,266,3025,999,1937,1733,340,3288,2906,811,1369],[3318,3443,2086,1181,1364,1363,1365,2775,2865,863,3057,21,2794,2884,530,2782],[752,1001,153,3101,67,1797,1515,81,1006,930,1376,3320,70,557,2834,786],[2537,2533,2528,2538,2543,2360,2547,2531,2545,2534,2540,2532,2539,2536,1302,2529],[1514,3206,890,1347,2319,2485,2205,1379,2316,2320,2564,2595,2315,3483,1102,2262],[1001,1637,2599,2971,3051,3101,2013,1006,930,1376,2229,2834,2793,2726,698,1428],[1477,2650,2990,2649,2365,3147,2644,1127,483,2126,1474,1882,400,2037,1338,3564],[1863,345,2515,2077,739,785,7,3004,1780,2642,3548,3485,3275,3550,2849,1765],[2896,2960,3025,83,903,358,2168,1098,2851,2048,1115,856,513,702,1600,3320],[3490,712,1153,736,735,728,1147,3489,3501,1151,1152,3494,1148,3503,724,3488],[981,1346,3353,3355,1764,2917,1740,1767,2134,1353,1358,2797,1524,1478,3017,2891],[3423,157,1101,2931,245,227,2368,2928,1059,180,1799,138,1057,207,233,2416],[1926,499,784,1013,1276,340,3332,3296,226,2981,3082,3534,2234,932,2132,592],[3309,2845,1415,2830,1806,3334,2950,2390,2107,3371,2686,2846,3407,1827,1471,334],[300,2501,3289,2315,1637,1628,739,2077,296,104,2518,2857,2617,1894,1902,2806],[99,2493,2467,3204,2918,1021,882,2943,482,2595,1353,585,360,592,478,2895],[1596,3615,2653,3324,2624,2658,2173,1336,2484,3614,3169,3613,3170,2186,3383,905],[3046,3380,1689,393,1579,2711,3141,3278,1539,1974,2315,153,1240,3407,2709,2526],[96,922,904,918,898,924,21,17,921,917,902,2401,3037,3490,2706,3616],[1414,3177,3617,3618,453,2216,467,454,1415,2846,3393,2239,2107,513,455,2488],[3620,3619,3621,319,274,2893,863,317,1589,115,2551,617,857,3175,2512,2796],[2957,2956,2586,3625,44,475,2493,2587,3623,45,2588,47,3622,1687,1254,1876],[158,2937,3189,2935,1586,2334,1865,1587,1584,1375,1977,0,1583,1837,3592,3361],[3294,3398,3395,3055,310,1762,3293,3147,3397,2684,3396,1852,1206,3401,1690,771],[1753,1759,1751,1754,1757,2071,1756,1755,1168,1748,1749],[821,533,1196,2501,3447,3444,2512,281,3576,465,55,1669,787,528,343,344],[2055,146,3183,830,829,695,1935,135,2861,95,3085,2357,1912,2137,3153,2575],[2207,1302,1498,1309,1625,1301,1940,3383,1406,1396,1508,1501,1312,2862,1404,1387],[420,416,410,414,419,406,3145,411,408,422,426,424,423,415,324,421],[1271,2555,940,1785,1554,59,1691,2910,1726,1635,2185,3061,3403,2710,1743,2509],[3449,341,539,537,1722,3450,2546,2835,3626],[387,3108,388,385],[3167,635,299,2748,921,3031,538,3576,137,1650,2687,1866,2326,1279,2833,3206],[1298,1308,3468],[1906,1901,1898,2898],[2658,2913,3264,3265,2912,100,3263,2911,2447,144,1836,3336,145,509,2173,3512],[1686,25,1881,1887,2627,28,138,26,3454,3444,1646,233,1193,2869,1627,1203],[2803,2233,92,2263,2759,1904,1154,636,2232,2794,2207,3089,2226,2763,1106,3371],[3532,2057,1099,1629,1610,1418,164],[1161,1163,1168,1160,3468,1136,1170,1800,3405,3493,3127,261,1802,2018,1177,431],[3137,687,684,161,909,686,83,3024,2546,776,1491,1286,792,2950,2192,1015],[1134,1794,3330,3329,1140,2563,2099,934,3246,1683,1792,2224,2657,3386,1019,1135],[1166,100,2327,2973,3367,3296,880,1382,1225,2078,3338,526,1890,1370,3542,798],[2608,1718,2793,1833,2282,3003,1869,1717,1855,470,860,1854,1849,1848,472,1715],[2583,121,2584,3247],[2651,2572,2644,2655,1338,1477,2650,3538,1479,1178,2990,3536,1336,2665,2288,1831],[1596,3028,1677,197,2571,1505,3202,2567,127,3383,1369,1592,2734,3166,3029,2484],[86,1099,2780,1070,1459,1069,1078,1629,99,1363],[1564,1572,2707,1824,2019,1571,832,2577,668,2582,2136,2372,202,717,3187,1198],[738,2645,3531,3092,638],[2026,93,2096,3596,532,3210,243,1490,3317,1289,1169,317,144,863,3131,2915],[378,1686,357,1692,741,746,228,742,1685,1688,2756,2166,1971,510,2880,1871],[3217,3313,3216,1628,2581,2428,2435],[2309,2307,2313],[640,637,1086,1515,864,2230,1938,2460,3318,2885,1085,1836,2204,1391,1418,2205],[1880,1454,392,2231,878,1889,790,2519,1858,290,271,1606,1214,1631,993,13],[3042,683,2284,2901,151,2277,1895,3083,3086,3041,1571,3314,1416,2705,3151,1719],[554,553,99],[1202,2100,2669,3104,124,2000,638,3286,2774,3492,8],[894,2448,3009,895,1734,1144,3629,3589,2658,2447,144,3336,145,509,2173,1152],[533,536,1466,636,3450,1107,2007,3447,118,3333,450,1900,3273,3451,2639,2414],[637,1932,1845,2751],[1444,2908],[315,1344,2585,1497,316,1500,1677,1343,2105,1502,3005,3355],[1489,3318,1784,2707,2554,2858,2864,2300,3236,1621],[2222,657,3372,658,652,2512,310,2678,938,381,3352,1443,492,2628,2907,3101],[1883,2581,3286,2435,2436,3288,1887,2428,3313,3434,802],[791,1430,221,1422,1892,1429,1287,1424,2271,282,1589,1936,1633,1625],[791,1430,221,1422,1892,1429,1287,1424,282,1589,1936,1633,1625],[1439,1791,499,667,1319,2775,3269,94,407,415,736,3270,1231,1237,1512,3366],[1555,3551,1927,1845,1558,112,2266,1838,1552,1556,2644,1749,2448,3555,1925,1141],[1949,1961,1962,1967,1960,1958,47,1963,72,1972,1957,1969,1951,2754,2453,1971],[2751,1233,3247,153,3006,2015,1569,48,3387,3354,1565,306,2598,1562,303,1492],[3468,3460,3465,1667,3224,3466,3469,3023,3457,3470,3322,3458,102,1821,3456,1828],[437,441,439,262,3478,925,382,259,2507,436,789,3476,443,786,690,758],[2372,973],[3410,2879,1774,3128,1812,3415,1076,3628,2886,2013,3273,2775,2377,2384,337],[195,354,353,91,2968,3377,2001,142,192,185,191,2832,3447,189,857,3259],[2525,715],[1314,3435,1307,1327,1311,1315,2024,2028,74],[2985,2038,2096,1232,2821,229,227,2930,1186,1261,1255,91,3299,1542,2802,242],[1669,1670,2723,1666,3492,3491,1664,1948],[1843,1846,1839,1085,1838,10,1844,3286,2885,3300,864,1842,1841,1847,1837,1840],[3230,2804],[1731,2478,3208,3012,1673,2715,1340,1733,1227,2410,3209,96,447,1495,2857,1671],[997,1369,1666,3608,1945,500,864,1478,2974,1343,678,587,713,34,2384,274],[2711,2709,2710,2713,1023,3083,335,2626,1173,2707,3462,156,2848,2265,3328,3087],[3297,2785,3614,3623,2788,1220,2856,3173,3321,2534,1654,1805,1680,1377,2851,2639],[3335,1661,769,1641,1695,2972,2373,2707,625,2845,603,2850,3133,1683,429,2369],[1292,1287,1288,2517],[2020,2016],[3110,2532,1317,286,1030,273,3314,1567,1321,1036,3185,126,2211],[3483,2105,758,777,2410,3199,771,3324,1514,163,1914,3206,1347,1355,3287,200],[2577,804,803,3205,333,823,316,331],[2952,2953,2948,2423,2955,2949,2951,1977,1978,2954,2424,1981,1980,2137,3350,3014],[2218,3128],[1085,2011,2148,1519,1998,1846,1520,2061,2006,2886,1699,861,2149,2399,2880,1260],[296,1311,1598,300,1242,1863,308,1124,1134,2822,115,2806,3289,550,3271,1856],[775,2676,404,3275,1394,2367,2003,172,604,2127,2747,1928,2570,859,2913,3264],[1522,2766,1327,322,1459,1307,1725],[2023,941],[2004,84,2593,2104,1459,1418],[1152,1150,1383,1146,2263,1908,1104,2554,1153,21,1049,2207,2077,690,702,1084],[3323,1399,2085,2447,852,2722,774,3312,3188,351,1397,2946,3238,1666,1868,2124],[2069,2071,2073,1165,1818,1948,2070,1261,2205,2010,1259,447,124,1080,2938,1458],[12,2295],[2896,2960,1726,3586,2143,2895,2959,49,1442,2250,1056,3220,248,34,590,481],[1898,1906],[2832,3382,167,2830,3377,2280,1852,1848,258,90,3514,1099,906,2397,564,2719],[2709,2525],[2827,1486,1190,544,3555,726,1165,600,954,1892,2983,1482,2782],[631,3239,1475,522,56,1953,3084,3385,636,2688,365,2324,855,658,634,2833],[2666,2564,3478,3222,382,582,3098,1993,1995,3100,3099,576,570,575,581,826],[2873,2871,2872,2044,2541,2045,1390,3421,3089,831,2704,3285,989,368,126,96],[1325,346,2360,2125,2134,3084,2541,1194,652,1478,2357,3017,992,9,1302,1311],[2830,1806,435,90,430,3265,2843,434,2982,2854,3359,1425,88,1422,2996,1430],[2171,3513,2658,3346,1182,2112,3009,2167,392,892,1545,2265,496,1543,2299,251],[2461,1092,2467,2144,999,1095,1091,2260,688,2452,2831,104,3494,2146,2455,93],[315,317,1495,3200,3005,1420],[258,2449,100,256,2026,1852,1848,90,3514,1099,906,2397,564,2719,2919,1580],[3224,3023,1821,1828,3419,3218,3216,3194,1305,3229],[1669,2104,2723,1418,864],[1497,2764,1223,1932,939,3336,3564,1926,1971,1026,2411,474,489,1090,892,3246],[3483,1347,1355,1346,1343,3009,3199,843,200,1420,1353,3007,3194,3205,1352,1348],[2049,3333,1286,3628,2240,3170,2885,1178,2998,1076,3517,1181,1260,130,2005,1679],[1711,1716],[906,2240,1085,2011,2148,1519,1998,1846,1520,2061,2006,2886,1699,861,2149,2399],[2631,395,926,394,875,929,2834,1001,1866,2695,1882,930,1376,1444,2908,401],[862,858,756,2637,1387,1823,1629,3050,2080,124,2636,1617,3167,3055,2241,521],[1894,1902,1895,1301,1910,1909,1897,1073,1893,1913,1912,2537,2412,2418,2805,2792],[2764,1913,3089,1914,1908,1725,1895,1574,2436,2285,3405,2763,2072,1152,1904,2580],[2661,2288,2588,2290,2289,2587,2293,2296,207,208,1965,2278,3507,1843,2099,2507],[2809,3034,692,3480,3286,2816,3239,9,3434,3567,1763,2742,881,694,2654,661],[96,1687,515,95,2558,126,1694,3565,140,1109,2743,1903,1410,2519,2745,1942],[2159,2531,18,2576,1857,1809,1922,1760,8,334,2840,371,2459,1455,1001,1365],[973,731,2204,2205,1840,1917,2809,2040,2039,3032,1466,1492,3239,1076,1490,2804],[3307,1518,1472,383,2591,2571,3167,2501,324,1152,95,2596,2526,1277,3493,452],[1095,2260,2146,2211,2826,1639,1052,1098,2463,2278,2176,2148,2587,2925,2259,2435],[1921,1922,384,1535,3404,1650,1752,2448,1835,3561,3511,1918,3571,2023,3093,850],[3063,815,1513,146,693,3081,407,3321,62,3013,2135,320,3327,1184,2127,1927],[2587,242,554,46,652,1222,2278,1293,3482,3179,1038,3613,2767,1494,1756,1755],[3027,2812,38,3548,3380,2704,1904,3063,3217,1900],[1529,2796,698,3443,275,3091,59,2298,56,1911,649,1168,1238,2866,3233,3417],[3621,3619,2904,3620,2893,3541,3626,1850,3539,3536,2903,1916,2512,2801,262,1863],[2579,3609,3511,2288,1366,302,280,3512,511,1475],[3421,2015,3279,3422,3139,1228],[473,833,1928,3021,1124,676,2392,1059,186,671,832,2413,908,92,127,1061],[835,3027,2043,1942,2171,1828,3470,2674,1826,219,2329,2673,1385,796,1384,2326],[132,1536,380,1968,461,760,379,2003,524,655,345,2499,3502,1584,3192,451],[1072,2785,1075,1213,1214,1077,3326,2779,1217,2783,1069,2780,1074,2781,1215,1071],[892,2707,2397,2712,3205,3139,3385,1240,2709,1587,1588,1999,3188,1217,2016,153],[1180,1192,1184,119,978,1431,1185,2692,118,1189,3455,2049,1550,1996,3178,1179],[956,947,952,945,953,944,961,959,958,954,3146],[1315,1323,1307,1314,1319,1318,2430,2167,2435],[1193,1904,3089,3278,2766,164,2207,1,2203,799,1586,2082,658,3593,2078,2473],[2113,2867,2776,779,3439,2112,2111,1650,657,2057,3005,2447,2868,2828,3261,764],[2660,3575,2663,2659,2974,2054,2052],[1638,1611,1602,1633,3254,1487,965,1604,884,1615,1630,1641,1222,1626,1628,1637],[237,2416,1601,339,1624,2919,678,342,2422,1622,343,2025,3450,534,1623,672],[1119,2207,1191,1,2203,799,1586,2082,658,3593,2078,2473,3451,491,1869,3057],[3234,3023,84],[3135,3192,142,3191,2124,2794,857,3143,3433,3385,1392,1393,3102,169,2001,98],[1144,1334,2992,2657,2988,2658,2991,3402,1333,603,505,1965,854,1336,3334,2624],[818,811],[507,3572,1560,1795,3606,1009,2393,2117,717,483,377,2885,932,254,1013,1655],[252,250,2926,1653,656,3535,2955,1948,2140,3328,265,1172,1777,1597,648,480],[2121,2118],[1265,180,2178,226,182,1936,2353,2359,2036,70,673,1156,3185,1146,409,2103],[2535,1695,2972,1862,2806,2526,1912,1931,2704,755,3310,3137,3375,1121,1604,285],[1928,1276,1929,2629,1926,2761,2141,1852,172,2747,2003,1447,1924,1869,2817,2570],[3534,1584,3543,1080,2511,3295,1016,3415,1555,3190,1013,3189,3349,1084,1147,3489],[467,461,453,2099,3171,3617,455,1134,462,3177,2244,475,7,3543,451,3172],[2836,2929,532,530,1107,531,1060,2489,2835,1631,1881,2524,450,3451,2639,236],[783,1935,603,1617,250,677,2739,1620,87,1146,1434,205,270,675,3283,1013],[2867,655,255,256,657,929,2776,3606,2828,635,3093,1579,2101,3268,850,2553],[3355,870,1770,2760,1564,1571,1204,1761,1416,2761,1572,2696,3352,1569,2360,3042],[716,2893,755,3534,788,3531,2372,789,787,786,1589,2399,617,2512,638,2869],[176,2465,2677,2596,816,1380,3475,3632,2077,3454,2173,3167,303,2766,297,2932],[28,2690,2099,156,1794,934,1134,1792,2779,3326,1571,3443,1019,1137,3330,3230],[2761,1565,1438,1564,2019,1704,3018,1572,2163,1331,2961,1655,3445,1175,1705,1330],[1050,1053,1052,1905,1148,1049,1055,3086,2705,1056,3084,3278,758,1152,3412,3407],[3482,2228,1126,2604,1425,1429,2075,2119,1424,1438,2914,1616,2728,0,1728,2315],[601,183,3145,911,909,967,196,419,784,3190,33,3061,425,2957,186,546],[1260,1254,1250,1996,2062,1253,1433,501,2061,1283,2056,2515,1638,2691,1247,1252],[1307,1319,1318,1315,1314,1322,1324,1317,1320,1310,1313,1321,1311,3275,1312,1323],[1404,1396,1498,1406,2726,1408,2189,401,2861,1501,1001,3101,2863,1006,930,1376],[1068,3534,3280,590,1274,1472,863,3330,1769,3163,1045,1624,3242,1443,541,345],[1495,1502,835,3564,1504,846,203,3416,267,1496,1513,1420,1370,1088,266,1506],[1562,3312,1771,340,2026,1765,3138,2564,1760,1568,2055,1767,1764,11,714,1937],[1608,2727,1488,1614,1631,1638,878,1225,1220,1632,880,966,1483,1482,1601,1481],[1669,1099,1670,2723,1666,3492,3491,1664,1948,1810,2647,708,150,2273,624,705],[1719,983,2818,1571,1416,745,3151,1761,3070,1300,301,1770,1764,2358,701,877],[1771,8,1767,1765,3312,1766,2418,3138,1769,3578,3567,1760,2412,1770,1202,9],[1813,3300,2745,3265,670,1998,2115,1816,624,2380,3413,357,2065,623,1149,1196],[1875,1872,2515,1870,1874,408,24,546,3145,527,409,411,1627,3307,3412,29],[247,2267,637,466,1924,2431,859,2271,825,1405,996,2733,49,3283,152,1926],[1811,2002,2362,1998,1993,3226,1983,3494,2729,2012,1997,1858,2269,2178,1085,3587],[1099,1669,1071,3473,166,635,2491,226,899,218,1829,2310,2757,1820,1400,973],[2128,2467,110,2517,326,3288,2452,482,1819,716,2764,2814,95,2126,1721,2458],[2184,1752,6,1535,3383,3515,3267,2984,2199,125,3520,1996,2768,1927,835,3571],[3338,2772,2262,1637,2258,2263,2200,1276,2790,661,1485,2205,1380,2977,2264,1980],[1870,3312,1037,250,2133,2026,95,3381,2759,3138,2951,1942,1718,252,1830,3004],[2363,2364,624,639,311,2825,3332,640,637,2386,973,2460,246,2099,1794,934],[2409,3022,811,2966,3211,1113,2906,2411,3164,3483,2410,3199,1369,1514,163,3206],[1501,695,697,3234,690,1168,2861,1161,1529,1527,2799,2469,691,1526,2777,1528],[3273,3131,3629,3143,2784,555,3333,2495,2240,1061,3274,3432,1626,746,750,2371],[2511,2210,2509,2512,1648,1032,2515,293,1312,1909,1771,284,285,2514,1024,675],[3117,2690,3446,69,564,3123,3021,1398,1397,3511,2920,3248,1950,497,1967,511],[2549,2045,1257,3421,1925,2545,1386,446,970,2739,921,1223,902,716,1720,753],[400,1472,3268,284,1332,1834,398,3330,1959,3171,344,2817,2834,2666,2833,1019],[1514,3206,890,1347,2319,2485,2205,1379,2316,2320,2564,2595,2315,3483,1102,2262],[2641,817,3249,494,840,492,3021,2465,3168,1780,855,1018,482,1588,3266,2845],[801,794,1882,2603,793,2601,792,2411,1637,1006,2619,698,3101,401,2906,3259],[509,511,3517,510,3508,492,508,2970,2624,2380,3505,496,3506,3512,504,2449],[2636,2635,3038,2319,1301,3121,1311,995,689,799,360,1315,2940,189,1073,3324],[2652,2651,101,3016,1374,80,928,681,1834,2876,222,2021,2930,540,1149,1055],[479,2067,2059,2662,2660,2057,482,165,1477,2186,1806,2081,2163,2055,2054,390],[765,1226,726,1096,3308,2066,3102,768,2676,2280,544,546,3051,2590,1621,1696],[2962,1146,1265,674,2412,1994,96,1778,2213,861,545,774,1537,48,2025,3036],[2696,931,3034,1199,579,591,1011,1508,654,1276,122,2132,2251,3003,622,1277],[3052,892,1865,3198,1461,2015,2404,2289,2444,3512,2446,3518,711,3270,1052,2],[1569,1896,3260,3487,2510,1446,1743,441,2816,1009,250,3464,2924,3582,1426,3056],[2736,2734,1059,127,1061,1130,3030,1064,1060,2967,3151,3164,1066,1114,372,128],[47,1967,1962,1949,72,1249,2754,3414,1972,1961,1960,1951,2753,3625,1958,1968],[3355,985,265,2700,3194,334,1342,1895,1421,2764,1419,984,3202,2093,1571,3013],[432,2606,2089,1214,1629,1077,2276,1075,3326,1099,1078,3408,1218,3188,1906,1743],[1699,2006,116,2011,2886,1249,2262,2270,3383,1998,1563,136,3315,1839,1726,3126],[767,1632,148,2299,520,2684,1451,1254,1310,2515,1313,2075,1787,3476,2785,556],[2857,1371,2610,133,1433,1374,2786,2787,2347,1103,2241,2619,3581,3370,791,2518],[3485,3479],[23,3141,2512,142,658,24,2874,932,101,1858,2440,2875,139,2876,2442,2438],[1286,2970,2050,1203,903,1764,2599,2971,1553,3198,1661,3476,2113,914,1681,291],[2631,395,926,394,875,929,2876,2834,1001,2531,1866,2695,1882,930,1376,1444],[1686,1781,1924,501,2978,2617,1646,2912,233,1264,2869,1203,3625,2272,2595,1193],[3237,236,2836,2929,2198,244,288,232,1060,2835,1264,295,2368,238,1881,2133],[765,1602,1611,2216,46,1628,1642,1622],[1649,50,2961,937,1330,1655,1329,2675,1705,3373,1704,169,396,1706,3160,943],[2973,2977,2976,2974,2046,2056,2048,2055,2059,2047,2050,2057,2053,2051,2062,1],[1264,1781,1924,2978,2617,2272,3625,2465,1780,482,1018,3266,3168,2845,3055,855],[1737,1355,3483,1347,3287,3007,3478,200,3079,3206,2158,2982,1353,2410,843,1420],[834,3215,3027,2544,2407,835,3026,2731,1433,2043,1942,2171,1828,3470,2674,1826],[3048,2569,2709,2103,3344,2863,2187,729,2814,2469,309,3039,2790,2768,333,721],[3167,1518,3377,935,1517,605,543,2882,604,550,778,196,1520,2698,1826,183],[2764,1904,1908,1725,1152,3405,1895,3089,3629,3229,1913,2700,1574,2704,3194,2436],[2254,3109,3421,46,159,376,1120,755,1995,816,993,2077,478,2183,2609,2767],[3256,762,3251,1445,2724,610,2882,720,364,347,72,1521,779,3624,2064,3129],[2006,2005,2879,2011,1249,3315,1308,2557,2262,885,3319,2148,3387,1085,928,919],[1243,2325,708,156,2780,1075,2999,1801,3618,2651,129,1215,419,1792,2773,1381],[453,1414,1134,3171,454,467,3177,3173,455,3172,725,3106,576,3558,3555,1668],[1399,3188,2722,852,2124,1666,607,1227,3385,3213,3323,1663,1655,2040,211,2085],[2714,110,3012,121,1744,3348,2136,2584,3207,322,912,3247,2107,1794,3081,3280],[554,242,1222,2278,2587,3613,1756,666,2865,2114,214,3448,1319,1499,291,410],[107,1467,1638,2856,172,3370,1447,1482,1679,934,1621,3214,2747,1925,1864,2470],[3534,3539,3544,3542,3248,3541,3535,3543,3536,246,649,3540,2899,3545,3546,2903],[1264,1781,1924,501,2978,2617,2912,3625,2272,2465,482,3168,1780,1018,1588,3055],[3421,2015,3279,3422,1308,2262,3387,3139,2778,290,1228,1775,2125,2126,427,385],[1207,3055,3527,1211,3294,3397,3292,1205,2685,3528,1208,3493,3533,1206,3531,3530],[716,2521,3307,274,3306,2525,717,720,714,715,718,3137,1936,1779,3387,3407],[1938,716,3307,523,1937,1936,2521,1780,3306,1681,118,99,3315,274,2682,717],[3328,84,3490,1415,316,2565,2425,317,3275,1762,3175,624,2363,1589,689,2272],[2733,1118,1116,3029,3356,2731,1115,1113,3163,2732,1121,1117,3164,3357,1119,842],[1217,1214,1074,1213,3375,1216,1212,1215,1099,1078,1068,2780,2781,1070,1069,3376],[1689,3004,705,1882,2622,2510,2968,1267,1269,2664,80,559,2604,1677,1804,2367],[1445,967,2253,480,2251,2256,2117,479,1259,2895,2959,1576,1559,597,2712,1557],[3421,3422,3279,3380,3278,3277,2015,1228,1974,1920,1668,408,3138,1490,1917,499],[3504,3495,1152,712,3503,1147,3489,1597,879,1155,3490,1153,736,735,728,3501],[1084,2094,2728,3557,361,1165,3295,1973,1570,2877,526,814,1945,1899,1480,2736],[1373,1,346,1372,0,3097,1375,1371,3100,3099,2870,2939,1377,2315,2776,2324],[2994,3296,2981,1423,499,1130,1295,3153,1484,324,1628,953,3082,2196,1056,2933],[2777,1495,2761,1502,371,1513,3543,1555,1510,1504,1417,2351,2629,1265,2,1503],[1204,1552,2707,3145,475,152,3537,3064,2142,1004,48,494,577,932,3344,757],[1601,1604,968,1602,1634,230,1632,878,1568,3066,1629,1283,523,2952,2836,2929],[1670,1669,1666,2723,3492,3491,1664,1948,1922,1760,334,2840,8,1767,2459,1001],[1719,3585,983,2761,1571,1416,3070,3019,2853,301,1300,1770,2917,3151,3543,1761],[641,2669,882,2493,494,1202,2315,1276,757,2100,2255,592,1687,1589,238,1684],[1821,2043,1893,3224,3023,3084,1302,1311,3088,995,991,105,2360,701,2891,715],[1008,2623,2909,2407,2558,1876,960,3537,800,1001,2817,3184,3496,2666,2965,998],[1936,1492,1938,1490,2900,1939,314,2944,1720,1495,96,1568,833,242,1565,3532],[2629,3229,2761,220,3074,2729,1912,2012,784,1568,1555,3187,1969,1423,3560,2255],[749,748,1019,2755,1680,1370,1577,1070,743,326,3306,843,2331,2346,3154,1886],[2128,1094,2459,2467,2458,110,2190,3348,2146,999,915,2457,2147,914,2125,2452],[2182,1105,2199,794,2178,393,2185,2196,1815,2195,2636,2194,3046,2295,2184,1555],[3338,2772,2262,1637,2258,2263,2200,1276,2790,661,1485,2205,1380,2977,2264,1980],[2309,2307,2313,3117,2690,3446,69,564,3123,3021,1398,1397,3511,2920,3248,1950],[1058,1265,1063,2368,157,1061,1186,2038,1059,2388,216,1067,226,1057,1065,1064],[2421,2416,2412,2415,3312,2422,123,3382,3383,2107,2262,3567,2526,101,1445,784],[1725,3443,2470,2728,2804,2477,2072,1160,2475,2814,3234,2796,1416,3326,2777,2481],[1001,3101,1006,930,1376,1625,2834,2726,1626,3240,401,1386,3363,2599,2971,394],[1998,2061,3099,1992,2549,2583,595,134,1855,1816,3502,2028,582,3098,1069,3100],[2777,2790,1433,3354,1572,1753,1969,2351,1105,1575,1485,3226,961,2784,3234,1127],[2346,3154,3051,3577,2284,2349,2285,441,104,3157,2277,3158,2614,3595,3340,3155],[2652,2651,2876,101,3016,1374,2795,772,80,3397,3497,2875,928,681,3414,1834],[2681,3492,735,721,728,2103,3023,2219,713,3050,732,125,2996,723,3051,3169],[2715,2109,2848,3348,1733,2709,2846,1735,1728,3016,1673,2850,1744,1342,1653,1492],[2337,2836,2929,1798,1881,1369,2965,1380,1363,887,3592,2977,2336,2473,2315,2963],[3141,23,1858,141,2443,140,2877,142,846,2441,2442,1590,2539,1172,894,2001],[1369,1380,2776,1363,890,2319,3319,1786,1377,3059,2078,2315,887,3592,3056,661],[58,1431,1695,2972,3508,1535,1696,3571,3515,3506,3509,3523,1702,988,1228,3447],[1419,1421,1342,3565,2544,256,985,1582,984,3034,1009,764,3013,2654,577,2766],[3463,3498,2283,3217,1051,1809,3574,3147,293,143,494,37,2514,3266,3581,605],[2911,427,2913,3264,3263,2912,2262,2708,2778,3265,3300,54,963,2658,100,290],[1589,2272,2793,586,592,1781,2493,2654,1924,1265,1892,2315,641,791,2617,585],[2011,2039,2005,2006,1602,1683,1249,2879,2040,1637,1926,3386,1601,1099,2151,1629],[3627,1630,1722,1185,1565,1568,1562,2585,2598,1802,303,819,716,1492,1414,3388],[3628,1072,3419,2218,1077,2554,2000,3568,1394,2056,2236,2744,1260,1840,2794,2237],[145,144,1576,3346,1579,2,1503,892,3198,711,3205,2707,2922,2515,87,147],[3630,3629,2886,1264,2984,2985,2986,1781,1392,1924,2496,3131,861,3273,2371,3333],[1264,523,2696,3465,2617,3625,1781,1924,2272,600,833,1276,3187,1674,1739,99],[2876,2443,2440,2439,3632,168,2442,107,2874,2441,2515,2531,276,3380,3135,141],[1280,2143,306,3239,3503,1084,3543],[876,868,867,877,873,869,865,3044,3041,874,3042,872,2106,568,132,3279],[1669,1196,2501,3161,583,3447,1003,3211,1004,821,2162,573,2512,533,928,528],[2119,2229,2713,629,2700,2710,2527,2846,1785,217,3583,2144,1689,2234,83,1726],[2467,2465,2128,999,2458,2126,2459,2510,2125,2452,110,2146,3348,915,2457,2222],[1830,2866],[1305,1300,3019,1299,1304],[2736,164],[980,2265,983],[133,906,2792,1711,2376,98,3168,2005,317,99,350,1180,2497,3327,1250,2797],[757,3149,2834,3117,2690,3446,69,564,3123,3021,1398,1397,3511,2920,3248,1950],[501,2912],[2099,1794,934,1134,3246,1792,3330,1019,1135,1140,1137,1086,1797,1453,2363,1143],[3126,1528,2898,164],[3271,2461,2644,2655,1338,1477,2650,1479,2990,1336,2665,2651,510,2936,1143,2989],[3175,1242,1608,2727,145,2779,116,1244,1846,1072,3380,2377,3346,2669,1217,2671],[2224,1256,1679,2225,3628,1086,1683,3329,2657,3386,725,759,124,3171,2745,3454],[1080,596,345,1441,1440,3539,1731,2048,3534,1170,919,1158,3529,100,877,3301],[3145,419,425,421,407,415,409,412,423,405,408,406,426,416,410,424],[472,3003,468,470,471,1856,3394,1147,3489,3488,3498,3486,2608,1833,2282,1717],[2618,2613,2617,2612,3158,2615,3424,2379,2616,2611,1642],[1791,1788,1458,1789,567,866,2541,3077,2011,1452,2981,3291,268,2858,2354,2355],[2295,2292,12,2290,2398,750,2169,206,2034,2526,2509,2041,2040,746,1616,3124],[1942,1943,1941],[250,1191,878,114,393,1755,2439,3625,22,1846,714,28,2375,1605,3220,1390],[2859,3219,2860],[3251,1132,1437,1882,1838,1427,1430,1424,1433,1554,802,791,3287,2982,3576,69],[1106,2728,1725,530,697,694,2814,2639,2777,2796,3453,2589,2794,2484,1898,1492],[2031,2024,2030,2025,2029,2028,2023],[2780,1068,1074,1070,1078,1836,1187],[2441,2504,427,3181,2443,2216,428,2438,2437,2884,2563,3420,3603],[2129,2139],[1790,1019,1141,1017,2690,1138],[2590,2592,3118,2082],[2303,2749,3254,2305,2750,2748,2304,2751,1599,3335,554,2302,122,553],[3490,712,1153,736,735,728,1147,3489,3501,1151,1152,3494,1148,3503,724,3488],[96,2720,105,2719,666],[3437,115,133,3327,2804,1535,1455,1176,1068,134,3325,1174,1171,2865,2475,1175],[2176,1043,3060,2674,2587,2551,704,75,2509,2181,1997,709,2374],[1480,3159,1154,526,1680,2787,1691,2910,1973,1084,413,1578,1483,1484,1592,2736],[1599,429,1641],[3346,83,3198,145,3342,893,3344,1727,3343,82,1358,3604,2924,3582,2072,3014],[2576,1871,1359,918,2866,2530,760,53,652,938,2015,2452,1868,1263,1368,3603],[2719,2720,1852,1848,258,90,3514,1099,906,2397,564,2919,1580,3250,2343,133],[791,1430,221,1422,1892,1429,1287,1424,282,1589,1936,1633,1625],[791,1430,221,1422,1892,1429,1287,1424,3626,282,1589,1936,1633,1625],[1109,1110],[1495,1502,835,3564,846,203,3416,267,266,3007,139,1370,1088,1510,1494,1506],[2456,787,789,638,1766,2467,3104,718,786,123,2103,250,2459,2264,2885,2203],[1112,1372,3586,1785,514,932,474,1630,247,783,235,2555,2552,2219,3594,1858],[335,2811,1899,337,831,1342,1903,1272,1568,1928,59,1565,803,1174,2410,1512],[2099,1794,934,1134,3246,1792,3330,1019,1135,1140,1137,1086,1797,1453,2363,1143],[413,3572,3006,1464,0,2334,353,2483,2433,2428,3438,3591,3609,387],[1333,2344,83,2291,886,887,2345,888,2658,891,2447,144,3336,145,509,2173],[3045,355,3141,3039,3454,189,183,632,1884,2897,608,1960,196,1588,142,1852],[138,752,25,757,1758,789,758,403,755,1699,3310,2236,786,1365,1180,1182],[1892,2383,1823,3123,3272,2413,1397,1275,1718,3308,1091,1525,554,3201,1898,2760],[3537,186,3547,1084,3194,1194,3572,3176,2502,763,141,1824,2531,3466,2980,249],[2995,1657,759,1681,3167,754,1079,1517,2707,1696,2879,1679,2384,3334,2237,2244],[640,637,1086,1515,864,2230,1938,2460,3318,2885,1085,1836,2204,1391,1418,2205],[3024,1791,1711,1106,2777,1538,164,372,1596,376,1120,1456,1422,3158,693,1461],[3192,1586,1584,997,2387,1587,1443,35,649,1960,500,34,2245,646,3373,2255],[1937,245,1944],[1651,2668,519,1645,517,1644,3567,2815,1108,3612,3480,2669,125,2667,3190,1670],[179,1110],[64,3024,2290,1962,3536,3033,3164,1949,76,812,2374,1961,1967,734,72,3469],[1936,768,1939,2944,1940,314,3315,1937,3316,1081,1728,3109,1938,1118,1720],[793,2610,2601,3164,2602,800,798,2603,2411,801,790,2607,794,1113,2600,2619],[666,758,777,668,410,771,3324,306,1914,3352,1290,412,1157,3405,3552,3067],[2593,1290,3405,1303],[503,2477,658,3072,2892,3374,361,3058,2200,3189,1981,1706,3160,1372,887,3013],[1199,1595,1592,464,2136,2164,1272,3367,1201,3087,3094,2743,1981,2425,1725,636],[1204,978,2707,833,1568,242,1565,3532,3066,1759,1067,306,1173,311,2026,1749],[1134,1792,1140,2563,1790,2099,1794,934,296,1311,1598,3246,300,3330,1019,1135],[3484,1122,1118,2660,1116,1429,3279],[2579,146],[1152,441,439,2507,437,1150,1146,436,789,3087,925,3478,3407,443,382,758],[3149,1882,1804,2695,2346,3154,1470,3516,3511,400,1690,2833,401,3101,2834,3363],[1318,1319,186,3284,178,2451,2817,2392,2571,174,1472,3184,3272,671,2416,2418],[522,1227,2373,2666,559,3259,2664,632,1335,2653,1395,2918,116,3476,2026,1677],[2549,3309,3055,1414,789,1058,3310,25,755,3312,2236,757],[2954,3071],[2117,48,385,2896,2960,49,480,3587,475,1087,2488,1726,2143,2615,2253,2114],[779,2064,3251,3256,3129,1520,1519,1325,720,610,2882,2269,1829,3344,607,2270],[1762,3368,3166,3030,1302,1059,3028,3169,1596,468,127,2484,376,1120,3164,373],[2794,880,2260,3089,2801,2467,393,1093,391,1102,2826,2018,2466,2464,1092,1923],[2917,582,3098,1858,1993,2564,1995,3100,3099,1997,570,575,581,826,1992,3554],[2896,2960,932,1290,2229,1268,1203,2196,597,1820,235,2867,2409,1936,1264,1855],[533,3447,3444,2866,267,821,3027,787,1196,2501,2512,179,110,818,540,2222],[1819,1831,1830,1824,1829,1825,1828,1822,1820,1827,2958,1826,1832],[3091,694,3059,2807,3093,718,698,3239,500,377,3613,2833,3503,821,2801,1930],[1575,1574,2037,2530,2531],[2644,2655,1338,1477,2650,1479,2990,1336,2665,2651,510,2936,1143,2989,2688,603],[104,2225,2220,57,2085,1776,1783,2088,1037,3029,1780,1777,2029,1779,2973,1778],[3007,3006],[871,2804,1522,2807,3567,1162,3235,2632,3480,2815,2573,1466,3441,2721,3481,2485],[3295,3296],[2392,3442,2386,3201,2389,2388,2380,1165,2382,2385,3576,1708,603,524,423,3190],[2989,2643,1143,176,1337,1835,3270,638,2992,2645,1609,1941,1943,3040,958,1923],[1574,2390,803,326,332,804,319,2576,324,317,2850,330,328,302,323,2585],[2444,2116,2435],[2670,1449,1716,1460,1714,1708,3476,3597,819,1458,1852,1848,258,90,3514,1099],[3101,2628,2907,593,1001,930,1376,2834,1006,2691,562,557,1695,2972,394,2386],[1637,3334,1295,137,2119,2059,3618,513,429,1294,3210,1074,3180,2050,1900,1904],[2584,1496,445,1451,2758],[1302,1311,3088,995,991,2360,701,1893,2891,1301,1821,989,1529,595,2699,3078],[1914,2763,1908,1913,3089,2764,2123,1904,3072,2285,1900,1912,1897,2072,1943,2580],[1421,2945,1672,1742,2469,1419,3348,1745,3350,203,1671,1736,323,331,3141,1733],[2287,2292,3207,2515,350,1015,73],[136,2625,2368,973,864],[1381,2651],[554,1136],[1131,1439,1128,1438,1434,1127,1428,3482,1435,1123,1425,1121,376,1120,2994,1116],[2746,1183,3549,2384,1079,1368,1587,3169,734,3486,2682,125,2680,3050,732,900],[2404,3222,3422,810,2768],[2474,1629],[3195,1734,3198,3205,3225,3222,1529,3345,1347,3196,3515,2797,1344],[655,850,3511,564,929,2867,2448,2101,3268,263,2776,1431,256,401,1835,951],[1741,3014,1303,1358,1241,3019,3352,1896,3228,1354,3223,1400,1300,1740,2715,502],[2059,2662,2660,2057,479,482,2163,2054,390,2067,2052,2066,2073,3605,206,2166],[2658,338,1538,1522,98,1077,1623,1426,1280,2578,2258,3184,1820,3547,372,1591],[546,549,548,544,552],[646,1218,1911,1743,3408,57,3501,1945,247,2071,3094,1231,2802,1677,946,2675],[2359,830,338,3618,686,308,1439,2142,2534,316,2418,829,366,1243,1276,647],[626,629],[44,2373,429,1661,917,924,2419,489,2352,43,2842,1095,818,1604,895,2863],[3137,3308,3136],[1412,1726],[1891,340,2671,537,2820,976,1855,2599,2971,536],[393,389],[3307,3309,3310,2521,716,2900,3306,3137,718,635,711],[11,3141,2999],[2421,3312,2412,2416,2415,2422,123,340,319],[1305,1193,3278,3089,1904,2766,164],[2897,2111,2447,657,1650,2057,2113,2867,2776,651,2101,672,3439,2600,779,2112],[1563,1026,3147,9,1760,3040,2816,2765,2277,1768,2654,1412,2,1503,3279,771],[1119,2207,1191,1276,647,364,60,643,2895,2959,659,3184,2094,648,563,609],[3071,322,990],[84,1571,1416,3151,1719,1761,3070,1300,301,1770,1764,2358,701,877,2917,979],[3041,1905,1894,1902,3525,2872,2188,2087,2085,2426,1648,2037,2256,867,2090,1809],[98,3004,1588,3141,2510,1018,2888,3000,898,2681,473,2251,2440,2876,2442,142],[2658,2992,1144,3402,1333,1965,2624,1334,2657,2988,2991,603,2447,144,3336,145],[3258,3039,2990,2632,1558,1555,2649,875,1477,2247,3475,1474,459,1554,3528,2551],[1305,1430,802],[196,183,609,3288,1985,3141,547,2061,189,2073,1516,2077,2461,2280,815,2650],[861,2240,1178,1604,3273,1843,248,2371,3333,226,3285,1415,1760,2637,833,2535],[334,303,306,335,337,329,312,1414,320,338,310,862,1492,1565,321,311],[921,382,764,3473,789,755,577,1011,456,3061,2683,3241,256,50,3261,1228],[3164,3108,3168,3055,2380,2732,468,3435,840,1593,1780,1677,494,127,9,482],[1624,2416,237,1601,342,2422,339,2919,678,537,672,1622,343,2025,3450,534],[594,592,484,11,345,590,1754,42,1764,654,2489,921,3021,1447,2708,858],[655,850,256,929,656,2961,3480,602,2776,3606,2828,494,3093,657,1579,2101],[735,728,730,113,727,736,726,3522,732,3267,731,1873,3510,1473,729,1686],[1882,3251,3576,1132,708,1437,1001,3101,1838,1427,2793,1006,930,1376,69,2386],[873,876,867,872,868,869,865,3043,3041,3044,877,3042,1122,1001,1006,874],[939,1099,3101,1026,3109,2126,1835,1763,192,2829,2828,529,2795,547,144,2989],[1274,35,2094,2222,648,1681,1580,1443,541,514,3572,3222,911,646,512,762],[1057,1061,1059,1064,1065,372,1063,1066,1122,128,127,1130,3030,1060,3259,2967],[393,1141,1138,1018,2671,1568,2098,3307,2526,2613,3046,3233,2219,1213,1342,2235],[1203,481,1184,1562,1268,67,2016,2371,1112,2896,2960,2898,842,2229,2365,585],[3472,3444,3450,2561,641,3566,149,1686,1010,298,2084,704,1267,2897,801,2315],[1686,2838,1329,172,112,2675,1693,620,1535,3571,2953,114,3401,3267,3510,1330],[1393,1399,1507,3323,1695,2972,3334,3385,1728,155,128,2118,150,88,2403,843],[1716,1711,1880,107,2678,3596,448,2078,2606,3155,2243,2323,104,2290,2785,1881],[1495,1502,835,3564,846,203,3416,267,1496,2207,1504,1302,266,1513,1498,3007],[1571,2352,1569,2351,2761,2361,1567,2696,1416,1300,2156,2358,3070,701,2917,1160],[1614,1632,1606,1642,1638,1602,1611,1620,1615,1604,1630,1617,1623,1626,1628,3253],[2790,2715,1727,3348,978,1672,1742,2863,2963,2777,1738,1357,1978,3349,83,3350],[1722,3232,1924,2947,1668,3128,1917,697,1529,2841,1538,2777,2751,599,2815,2259],[1774,1419,984,1775,3353,1342,3551,1421,1984,985,3202,1784,2766,3013,1859,3355],[2043,1893,3084,1302,1311,3088,995,991,105,2360,701,2891,715,1301,9,1821],[2407,1876,960,3537,800,1001,2817,3184,2666,2965,998,1411,1274,2880,2628,2907],[1938,1936,1937,1939,314,2944,716,523,3315,3307,99,2521,359,720,714,3306],[2761,3074,3229,2629,1912,2729,2012,1568,3560,994,1085,2003,3339,1244,1265,135],[1456,2319,1316,1433,2081,2075,2495,1324,2080,450,1371,448,1886,3051,2787,2078],[1687,2134,2131,1694,2130,2089,1833,2282,3558,2127,810,2105,3189,2118,1433,1977],[2188,2185,3037,435,3285,2199,664,2178,2196,2182,2195,2872,9,2535,2194,3562],[1203,500,2897,3466,361,1864,3222,2725,685,2664,252,1759,1442,3021,2367,360],[2315,1380,1,3305,2314,2317,0,1786,1795,3366,2331,3319,2776,1787,2772,2333],[2365,2650,2990,2649,1477,2657,440,1447,1474,2644,2643,2551,1554,507,506,1478],[2416,2422,2421,2412,2415,3312,343,1778,1317,672,123,2687,1623,2025,1622,43],[2781,2470,1815,3452,136,1394,3326,1072,690,1217,1520,1214,2779,1817,1075,1836],[1415,906,2637,2399,2496,861,2881,3273,2005,2184,1843,2889,2497,1100,767,899],[345,1536,760,2077,773,2899,3545,2515,2461,1339,1589,3004,1780,466,785,1259],[3307,2521,716,3306,718,3309,3310,1936,2900,2067,3605,3315,274,2682,2128,2525],[2549,2999,1018,1019,156,2780,2561,1461,1075,1801,3618,2651,129,1215,419,1792],[3397,1466,3355,1208,1184,3294,3280,1920,2093,2463,989,3282,3239,2804,1207,1134],[2584,2583,1954,47,1962,72,2105,121,210,1973,1956,2943,1963,1951,1961,1955],[2464,1170,110,566,842,2963,1807,1454,1655,2675,592,1372,1232,203,1415,2846],[1440,1115,3158,2815,3179,849,944,549,1286,327,842,1301,995,3121,1315,1564],[640,639,2365,637,1917,1364,3040,2625,638,1926,2643,1799,3627,1232,2570,1925],[1105,2184,226,533,3237,2197,534,2639,2182,529,2185,536,3444,2196,2199,2195],[2652,2651,2876,1374,772,80,3397,928,681,1834,222,101,2021,2930,540,1149],[2662,137,3180,3618,513,2059,2050,1695,2972,714,1081,3605,3334,2597,1295,1605],[2676,207,208,205,216,213,214,3144,209,154,2034,2036,217,2042,206,233],[2413,675,2418,676,677,671,674,2417,2419,2415,678,2422,670,538,1608,1629],[716,1568,980,308,3587,2539,2547,2771,979,2195,3206,983,982,3024,2528,407],[2710,2711,2713,2709,1023,1173,2779,3310,652,622,2707,1937,3603,978,1576,250],[2077,2515,2461,1339,3004,1780,466,785,345,780,999,2642,3548,2869,2427,2185],[2737,1835,1597,3359,1762,3028,3175,847,9,1299,2733,2098,1329,2069,1746,3104],[746,2756,750,741,740,747,1858,2288,3547,2163,2509,2041,2492,55,3100,3097],[1907,280,1276,882,2806,2765,312,274,3481,3394,2641,2203,269,315,795,1531],[3140,501,1066,374,1691,2910,1985,2939,1032,215,3616,2938,2253,182,2996,1261],[3234,693,1734,3380,2695,1339,3434,150,3192,1986,1811,2794,2124,3191,2475,3102],[3320,3461,708,102,2950,434,3628,964,3336,995,1571,2679,1183,3359,2646,3151],[2842,2843,1441,908,3519,2303,2749,643,749,1664,1731,2878,3061,1806,541,3543],[2995,1657,2707,3335,759,3167,1079,1681,2879,2237,754,2384,1517,3334,1696,1679],[2866,2755,1960,784,1555,1830,2756,1048,1876,576,443,2753,238,3169,616,3187],[3141,2440,2875,139,23,2876,2438,2442,24,168,2874,2439,2878,3632,2794,2437],[2889,861,2881,3273,2637,1415,1843,2886,2399,3286,906,40,2497,2747,2184,767],[1681,1517,3334,2222,3167,2384,759,657,754,652,658,3372,1079,1696,1695,2972],[1264,1781,1924,501,2978,2617,2912,3625,2272,2465,482,3168,1780,1018,1588,3055],[2558,2616,1640,75,2557,684,1900,1995,2290,809,1708,391,1499,2934,2588,215],[2869,2893,1589,2955,2512,2952,617,2949,2953,641,1686,2948,2423,1602,1977,716],[2962,532,1067,3140,501,3077,376,1120,3166,3028,208,1130,372,468,126,1762],[1295,606,3372,1870,608,605,2552,2194,221,2650,1553,3272,602,1373,3483,2778],[1924,2842,1264,1781,1392,2843,494,2707,2869,2978,2617,2272,3625,2465,1780,1394],[145,3222,2167,665,2842,83,1577,3220,3010,2515,3009,892,144,1359,3205,666],[1117,1116,2731,1118,3029,1119,3163,2733,3356,2732,1121,1113,2334,1595,1115,1490],[1099,1669,3479,2695,1709,619,125,1727,109,3344,1678,1729,3587,564,2536,2538],[1195,186,1199,1265,1194,190,183,1472,2956,911,1203,2881,966,1537,603,784],[1907,271,281,273,280,274,279,272,269,270,277,278,275,1833,2282,2077],[42,1634,3501,1257,2209,431,1255,29,1622,3262,2609,3462,1643,1606,2857,2038],[3481,1907,3394,2641,2332,2203,633,3423,2632,2805,174,502,3512,3130,1276,882],[3407,3406,3142,1308,2262,3387,2778,290,1775,2125,2126,427,385,390,1967,1156],[2776,850,1867,3093,565,3576,2350,259,3240,2346,3154,2482,655,3433,1377,3511],[3175,909,910,904,3348,1673,1312,911,1762,2999,2114,708,901,867,3093,3519],[1264,1587,1781,1924,2935,1585,3189,2978,2617,1584,3625,3280,3188,2272,2465,1583],[1674,1739,2107,3350,3014,1357,2072,669,892,3013,3206,3010,3351,3012,3220,3090],[2702,2088,2678,2160,2221,665,3222,2535,3226,3220,2083,666,1967,410,151,823],[1166,3093,1133,1466,100,2808,3319,1534,2997,2338,2204,1179,1188,2277,3444,85],[2200,763,2558,733,661,663,132,1380,3249,1152,3351,2915,2258,152,3537,2367],[3266,3268,1264,2444,1781,3168,3270,3055,2447,3269,2446,1924,3267,2445,840,3283],[2033,1909,1910,465,2762,2043,11,2620,2880,1083,1893,429,1428,3268,2623,2909],[1210,3296,3295,1609,2845,1599,2831,2141,2848,667,1218,2857,1646,2849,2119,965],[3137,2521,817,3249,716,274,2525,3307,717,720,714,3306,2524,715,718,1414],[1938,1686,716,3307,523,1781,1924,1937,1936,2521,2978,2617,1646,233,1264,2869],[817,3249,733,725,138,2060,22,2259,1147,3489,1931,1209,3300,789,1702,2886],[1695,2972,3309,2746,118,2563,1181,1213,1699,1260,1206,1477,1700,8,2471,2397],[2967,1059,150,2793,128,3162,1854,1860,168,1057,2386,472,1853,301,127,1061],[2712,1588,1587,2554,3385,891,2874,3142,3193,1393,1999,2124,2935,3192,1689,2830],[2685,3294,1208,1210,3397,1817,1207,3055,3528,3527,3533,1206,1211,3292,1205,3493],[817,3249,320,3327,1184,2127,1927,3280,1086,2051,3130,1925,604,1070,2817,696],[3423,1101,2931,229,245,2928,1059,233,232,208,3080,2676,238,343,244,1156],[3515,3402,3518,3505,3513,496,509,3512,1965,3517,3508,2992,3507,3506,492,511],[2256,1684,1445,1930,480,1682,2255,1778,499,1681,2777,1938,883,1443,1680,2770]],"weights":{"1377":375,"1374":330,"1788":385,"2790":190,"3035":223,"1382":159,"809":310,"3146":460,"1103":333,"1782":413,"2078":280,"1144":274,"1371":238,"1980":242,"1596":186,"2847":435,"1408":346,"1507":377,"2189":534,"2861":463,"2863":495,"1391":414,"1393":298,"1396":380,"1397":468,"1399":442,"1401":412,"1498":412,"3323":249,"1404":392,"1501":436,"1406":386,"1728":158,"128":268,"2118":422,"88":186,"2249":260,"843":445,"123":257,"1805":543,"1243":468,"211":518,"2040":416,"155":235,"894":384,"320":157,"3130":507,"1400":340,"1926":268,"1836":367,"1848":259,"858":329,"1013":312,"1398":445,"3320":272,"1402":1556,"1533":358,"2461":169,"3543":1422,"2889":232,"2380":359,"3287":277,"347":181,"763":577,"1184":350,"1412":141,"359":274,"2972":354,"3466":329,"3187":119,"2868":381,"1203":347,"2427":468,"1368":399,"1563":249,"3260":384,"1277":481,"2654":313,"1695":354,"3617":168,"3618":376,"322":314,"1089":289,"3393":274,"1414":354,"1415":217,"1416":585,"3177":375,"3014":368,"454":393,"453":500,"1134":376,"2099":358,"2488":402,"2846":404,"800":333,"833":406,"1058":308,"1413":28,"3016":162,"1417":190,"3210":352,"330":276,"2351":328,"2129":191,"2770":373,"3354":297,"2428":348,"1564":288,"2431":355,"1440":322,"1441":417,"1794":430,"515":538,"961":194,"764":408,"1474":640,"329":153,"306":326,"1266":305,"948":570,"1020":356,"3389":238,"2750":462,"1919":132,"480":382,"739":371,"1445":383,"1861":360,"1259":238,"2253":188,"494":155,"2895":312,"2959":312,"1265":272,"565":263,"440":316,"345":900,"1851":360,"1276":1258,"478":1244,"1793":318,"934":379,"3273":336,"3244":594,"3246":372,"3311":218,"1711":238,"1716":280,"501":277,"1462":346,"1140":131,"883":395,"1433":415,"3484":481,"3051":356,"1485":280,"1778":296,"2229":225,"1621":394,"3255":421,"1048":341,"1684":142,"2777":457,"794":294,"2849":259,"450":457,"2500":414,"1447":385,"2639":484,"2928":390,"241":285,"2929":370,"1457":408,"2836":370,"1460":190,"2809":461,"2906":542,"2013":295,"3454":389,"1376":349,"641":259,"930":349,"2756":478,"1834":728,"2923":272,"3149":376,"526":319,"400":221,"2833":610,"2834":484,"503":272,"3101":223,"3103":339,"448":477,"2243":392,"1080":358,"1637":353,"1623":392,"968":201,"2788":341,"2994":290,"1633":355,"1602":417,"1604":306,"965":283,"1638":370,"1641":431,"1611":199,"1903":350,"1487":195,"3375":350,"884":356,"3254":365,"1238":422,"2140":339,"2141":326,"1630":315,"1504":526,"835":284,"1496":226,"1513":458,"266":155,"203":377,"3564":318,"267":479,"846":273,"1302":275,"1495":311,"3416":414,"3007":328,"1502":446,"2207":280,"1696":526,"2882":313,"1826":230,"196":366,"550":305,"935":388,"778":302,"2698":322,"543":461,"1517":418,"1520":242,"3377":411,"754":401,"604":244,"605":489,"3167":235,"3360":457,"2244":181,"2052":279,"1127":338,"2761":400,"1865":373,"3021":366,"3023":394,"881":341,"2930":572,"2493":308,"2686":432,"2854":404,"1161":431,"695":413,"1164":271,"690":380,"697":306,"1530":266,"2165":337,"1526":365,"1527":329,"1528":366,"1529":290,"2741":339,"691":346,"3230":325,"1536":421,"3489":376,"513":399,"2692":391,"1351":333,"1274":409,"3534":461,"655":365,"2511":506,"656":402,"379":345,"3293":136,"506":554,"1147":376,"3295":409,"192":473,"1763":251,"547":390,"3109":220,"3430":306,"2599":272,"1099":450,"3309":395,"529":326,"3133":294,"2772":330,"2294":364,"1180":249,"1181":339,"1534":429,"3009":238,"291":251,"3462":378,"2598":208,"2539":209,"10":207,"334":480,"303":353,"2961":928,"371":279,"1204":349,"3061":264,"1844":207,"952":262,"3483":201,"386":287,"485":202,"1543":187,"1544":237,"1545":195,"3081":239,"391":338,"1548":297,"1549":176,"1550":359,"1551":230,"2005":353,"473":438,"2170":253,"2174":177,"2175":563,"1760":352,"3138":589,"2019":193,"1764":342,"1765":410,"644":286,"2026":386,"1771":330,"1936":257,"2544":304,"3312":355,"340":373,"2869":292,"152":302,"1562":483,"96":913,"3328":365,"226":1955,"2697":208,"2028":226,"912":121,"3024":646,"1876":413,"916":282,"1907":469,"252":126,"2813":178,"1568":273,"1569":289,"1571":448,"2535":574,"2696":299,"1575":252,"2156":142,"60":291,"2352":531,"2357":338,"2361":293,"156":348,"1565":367,"1344":552,"668":160,"1761":371,"3041":239,"3143":225,"328":348,"2576":287,"3219":349,"3220":287,"2579":303,"2585":283,"316":341,"669":510,"319":407,"3010":379,"2":280,"3205":413,"1576":377,"1577":261,"2922":472,"1359":353,"144":458,"593":291,"145":573,"2515":532,"83":316,"3226":296,"3515":404,"892":340,"1503":280,"3333":269,"1352":353,"3176":265,"686":311,"2703":356,"2935":320,"1585":348,"1584":674,"1587":439,"2546":357,"3189":629,"3280":319,"2359":399,"3188":392,"159":321,"762":497,"1432":229,"264":180,"1455":159,"1008":323,"3157":317,"760":440,"1785":108,"2778":375,"2620":512,"2909":270,"1726":271,"2623":270,"483":203,"3463":449,"2730":442,"1325":300,"2126":207,"2510":502,"2638":280,"1809":516,"3217":558,"208":506,"176":406,"2037":138,"3581":376,"2014":442,"164":2286,"2662":409,"1639":328,"3335":227,"1683":333,"2039":293,"3386":401,"3551":544,"1632":464,"2691":253,"1642":368,"1612":316,"1613":469,"1614":260,"1616":362,"1617":247,"1619":270,"1620":284,"3124":417,"2491":353,"2398":393,"1247":234,"289":206,"1640":361,"3112":306,"3114":296,"3115":303,"3116":192,"2509":394,"3118":294,"3117":282,"3119":371,"3125":442,"282":113,"285":198,"2304":334,"1991":321,"2474":348,"553":375,"109":596,"2671":351,"1073":448,"2900":359,"949":350,"58":345,"3549":295,"2302":276,"1599":240,"1283":447,"1254":346,"2061":334,"1615":289,"2191":412,"3473":349,"1561":176,"995":354,"3077":456,"3078":349,"3079":265,"2891":341,"2158":208,"1300":387,"2358":465,"2711":206,"2360":558,"3070":263,"3457":427,"1667":328,"3460":180,"3465":265,"1802":313,"3468":391,"3469":247,"3470":206,"1489":220,"1746":274,"1491":342,"1493":317,"3322":249,"2843":351,"3037":440,"1664":336,"2497":522,"1666":439,"2723":375,"3492":450,"1669":624,"1670":388,"3491":493,"3334":407,"590":310,"592":507,"1212":341,"2678":366,"2871":534,"218":507,"1948":456,"1672":410,"1738":418,"3212":366,"1357":441,"1742":410,"1264":286,"784":319,"3610":398,"3349":311,"3383":323,"2106":463,"2107":400,"3110":337,"428":281,"429":324,"1679":361,"1681":288,"465":345,"1428":369,"2517":259,"759":358,"1083":276,"194":321,"2628":220,"2597":270,"7":325,"3433":416,"1001":308,"523":252,"23":314,"2907":220,"1023":252,"3394":450,"741":447,"742":332,"2953":520,"746":456,"378":413,"1267":368,"1971":282,"2968":410,"1686":369,"568":505,"1689":322,"1690":481,"3580":135,"542":367,"1792":200,"1700":321,"3594":253,"1172":470,"2879":245,"1079":436,"2971":272,"2839":445,"626":540,"2835":326,"3191":540,"3509":416,"1814":398,"247":357,"2267":391,"1056":227,"609":242,"942":475,"111":448,"2256":186,"821":279,"3605":326,"1117":358,"2272":150,"2978":186,"1924":301,"3494":361,"999":257,"1703":381,"1704":383,"1705":361,"1707":458,"1649":382,"3541":240,"1407":442,"2947":190,"1220":409,"1668":423,"1443":350,"2477":393,"3310":380,"658":429,"3128":237,"1721":296,"1722":101,"1917":137,"1472":170,"1953":337,"3330":391,"2407":367,"2731":332,"2864":350,"786":348,"3480":459,"186":250,"3228":263,"2206":376,"259":295,"3572":417,"2905":423,"1516":278,"2521":230,"974":278,"1358":651,"3546":212,"1303":281,"183":577,"2074":139,"606":254,"3046":243,"2952":397,"166":378,"681":207,"202":438,"687":304,"1744":440,"2709":359,"3382":189,"1366":408,"2262":322,"2714":454,"3039":348,"1923":411,"1381":329,"294":209,"1969":202,"3190":237,"951":467,"3137":244,"3265":275,"1209":404,"106":563,"116":317,"757":377,"789":406,"2452":573,"1881":386,"2103":343,"251":202,"2399":547,"1766":410,"1767":548,"8":395,"1769":313,"2412":362,"1770":380,"9":370,"2418":387,"1733":469,"1418":440,"3179":144,"2315":342,"1741":368,"3567":234,"1781":103,"410":267,"2178":363,"2403":291,"2179":141,"2213":128,"2119":265,"2183":263,"2762":332,"1290":253,"1777":213,"1779":260,"2995":409,"1784":266,"3326":397,"2690":483,"3198":345,"1790":277,"1135":116,"3445":242,"1173":457,"2584":278,"121":300,"28":266,"2237":538,"1":377,"1795":470,"3364":325,"1798":362,"2023":235,"2476":489,"3056":423,"2769":347,"3057":476,"3058":384,"52":439,"85":367,"1787":319,"1789":370,"3296":155,"1922":307,"2981":214,"1138":570,"499":388,"2463":397,"129":471,"2780":300,"419":571,"421":364,"1800":251,"1801":175,"1075":317,"2999":620,"1018":346,"2651":283,"1215":214,"3363":391,"962":357,"710":506,"557":342,"3249":264,"562":448,"817":288,"373":433,"401":466,"1847":411,"3034":397,"2365":453,"2622":398,"1249":234,"1992":481,"1674":304,"1579":356,"1739":304,"2830":357,"1806":457,"1808":279,"435":372,"2996":245,"1815":131,"90":407,"3018":397,"1706":462,"937":320,"3373":407,"1330":381,"2675":371,"1329":452,"3029":220,"1108":356,"1655":426,"3160":462,"1438":155,"1228":478,"623":134,"1555":270,"630":307,"2587":306,"546":309,"2182":250,"907":255,"2255":411,"1937":407,"1590":321,"25":491,"857":419,"1658":454,"1257":489,"1837":303,"1839":258,"1840":503,"1841":182,"1105":223,"1843":327,"2706":215,"1842":337,"1846":247,"1940":389,"1857":467,"1858":120,"1862":298,"136":248,"298":189,"301":387,"2773":244,"150":535,"317":235,"1852":657,"1853":395,"452":266,"2631":434,"395":361,"396":349,"558":353,"3214":232,"1713":286,"538":338,"2965":379,"406":270,"3576":315,"3162":621,"191":363,"0":381,"1379":166,"1786":387,"1380":270,"3366":380,"2314":395,"2317":395,"1133":456,"2331":494,"2776":364,"2202":353,"2333":356,"929":365,"456":444,"1866":290,"875":385,"394":185,"879":383,"2695":362,"1882":302,"3165":279,"926":359,"2793":250,"1676":288,"1006":307,"1889":302,"1890":285,"1891":416,"2346":434,"3154":434,"1880":277,"2619":253,"1884":86,"1885":310,"1886":370,"2210":175,"293":276,"1032":167,"1648":287,"1875":295,"1909":532,"1625":396,"284":168,"1539":493,"91":444,"2764":397,"3089":290,"882":375,"1908":465,"885":535,"3094":245,"2483":290,"2554":299,"2203":418,"1914":210,"1920":312,"2305":300,"1915":145,"2372":379,"1963":354,"1339":531,"2386":254,"2679":343,"2873":358,"2621":399,"832":352,"1921":450,"2629":313,"393":149,"11":326,"554":286,"1918":209,"242":541,"248":275,"2172":194,"321":345,"1925":389,"649":356,"1929":268,"978":415,"2072":351,"859":147,"2944":392,"2032":568,"1938":226,"1939":231,"245":73,"314":403,"3040":336,"3270":330,"1609":179,"1835":340,"3181":509,"2989":374,"2992":454,"2800":383,"2643":347,"1941":207,"1143":571,"1943":217,"309":403,"3325":225,"958":355,"1957":477,"1958":376,"1959":358,"1960":344,"1961":484,"1962":138,"1964":384,"72":333,"1967":313,"47":237,"1972":178,"1949":412,"1951":217,"960":378,"3184":381,"3536":274,"1427":314,"372":292,"1431":395,"213":289,"3127":405,"3547":769,"1437":266,"3625":481,"1965":274,"1973":419,"1947":374,"1950":353,"3392":278,"2949":163,"1454":311,"1975":399,"1979":459,"1981":379,"611":272,"1989":426,"487":383,"2824":446,"624":589,"77":308,"3060":507,"3158":341,"1982":302,"1994":218,"1995":248,"1998":334,"2742":355,"2230":198,"92":278,"1821":159,"3139":253,"2043":107,"427":255,"823":275,"3279":397,"2719":354,"151":181,"665":101,"2842":203,"3227":398,"3421":247,"3422":91,"2015":278,"2880":327,"1699":415,"2149":249,"2022":82,"2151":525,"2047":359,"3276":84,"1085":360,"3412":352,"2006":399,"2011":391,"861":379,"2024":490,"2025":263,"2029":346,"2030":401,"750":182,"2031":363,"591":381,"3348":247,"2274":274,"68":439,"2289":412,"2033":541,"2292":173,"2293":203,"2291":409,"154":1249,"2526":341,"2042":283,"3144":292,"233":149,"205":431,"206":372,"207":355,"209":223,"2034":369,"2676":328,"2036":265,"214":349,"216":51,"217":257,"2529":469,"1313":254,"2147":277,"3428":373,"105":275,"3563":352,"409":365,"2396":475,"2045":299,"413":261,"2048":291,"2050":298,"2051":412,"2053":495,"2055":780,"2056":259,"2057":349,"2059":205,"2060":325,"3476":373,"1823":255,"2046":186,"2973":368,"2974":384,"768":217,"2214":440,"2150":384,"2984":350,"2381":148,"2066":336,"1246":217,"3571":488,"3229":338,"3030":397,"765":360,"3102":393,"2977":283,"2979":203,"2940":400,"2473":305,"1363":436,"1237":328,"886":504,"1369":331,"731":394,"2204":408,"2205":418,"801":348,"2084":430,"2501":261,"1804":272,"2607":255,"3477":259,"663":389,"3258":446,"1372":206,"2558":877,"3423":387,"1191":494,"811":496,"2067":327,"444":507,"3263":427,"3105":616,"1137":153,"2159":221,"432":137,"1347":235,"836":250,"2104":266,"3206":199,"200":296,"1355":229,"1420":508,"814":460,"849":319,"851":280,"855":287,"856":321,"2105":377,"1978":295,"2112":517,"2113":315,"779":443,"3439":397,"2447":365,"657":296,"1650":467,"2867":209,"3005":514,"2111":430,"2115":317,"2120":172,"2121":297,"2122":256,"2123":339,"2125":230,"2127":362,"14":264,"2128":522,"2131":388,"1813":337,"1687":285,"895":451,"3554":665,"3558":524,"1833":438,"2282":438,"3561":289,"2089":267,"3404":365,"2130":174,"1523":214,"2134":439,"1694":439,"2117":186,"2136":337,"2137":260,"2139":308,"2142":261,"2143":352,"2467":424,"712":343,"3498":373,"3305":278,"2504":403,"3053":363,"3502":284,"718":399,"734":325,"913":428,"723":403,"2680":337,"732":402,"125":314,"3486":520,"2144":313,"2145":288,"2242":350,"2241":491,"2148":239,"2152":412,"2153":520,"3415":235,"2236":367,"2185":669,"3434":418,"3151":197,"2807":425,"3579":295,"288":303,"674":272,"2146":431,"2160":427,"2161":339,"2162":388,"2077":225,"3444":448,"536":294,"2489":516,"3453":128,"3615":222,"44":393,"2831":285,"2164":297,"2173":336,"2167":251,"2171":169,"2525":84,"486":362,"2070":308,"806":600,"102":75,"2184":365,"2188":433,"2194":287,"2196":192,"3285":342,"2195":679,"2199":799,"830":398,"2751":277,"232":436,"1039":146,"29":309,"2884":341,"2437":126,"2438":466,"2216":282,"2441":411,"2443":525,"2190":424,"2693":155,"3264":164,"2913":164,"1256":525,"3628":269,"1071":252,"2224":547,"2225":420,"2232":510,"1086":407,"3240":203,"2218":312,"780":228,"336":337,"338":326,"185":199,"1082":440,"219":230,"2075":437,"1260":341,"2235":582,"2240":330,"3327":285,"1146":313,"2857":430,"906":626,"57":394,"2707":250,"1049":367,"2911":419,"2245":359,"2248":240,"2250":180,"2251":41,"2252":149,"2578":267,"475":306,"479":189,"2633":320,"3372":268,"909":335,"2832":437,"2534":290,"2669":345,"528":189,"112":349,"2270":143,"2277":433,"104":365,"2284":387,"2285":420,"1004":231,"1869":358,"1461":402,"791":453,"3577":354,"2815":279,"2278":209,"2283":313,"143":459,"3574":232,"2295":591,"2712":131,"1114":350,"2397":390,"1022":388,"2344":517,"12":321,"887":350,"2290":288,"1333":447,"888":436,"3557":211,"1734":334,"903":291,"808":168,"2951":130,"2859":605,"1774":174,"405":223,"2297":447,"921":600,"2299":267,"2300":368,"2301":317,"446":255,"2298":263,"2222":275,"3319":576,"1206":335,"310":375,"2286":160,"2319":408,"661":404,"890":387,"2939":255,"898":512,"2339":263,"2340":310,"2341":375,"37":451,"3559":416,"1061":388,"3629":268,"3548":312,"829":375,"2816":393,"864":555,"1348":373,"1353":287,"1647":389,"464":454,"1009":455,"2325":238,"950":330,"1591":326,"2280":422,"3595":304,"3438":355,"3599":326,"2610":502,"3155":373,"3097":416,"3552":154,"1566":227,"1567":360,"640":384,"3332":371,"2825":483,"3068":626,"973":514,"3150":397,"2767":248,"1838":461,"2363":452,"2364":472,"637":379,"638":205,"639":393,"2400":431,"2371":652,"1702":502,"775":293,"1518":278,"2367":530,"169":467,"2573":530,"1743":435,"1168":371,"1362":449,"1911":359,"3161":387,"59":473,"769":328,"3169":310,"900":407,"2373":206,"2374":541,"3490":342,"2378":351,"3050":313,"2682":539,"3297":290,"3300":422,"902":369,"904":362,"3304":344,"17":432,"725":313,"918":358,"22":226,"917":410,"922":445,"924":372,"733":310,"3201":273,"524":393,"2382":482,"2383":241,"1165":311,"2385":327,"2387":364,"3442":315,"2388":144,"2389":284,"1708":486,"2392":409,"603":181,"2728":209,"842":640,"1130":478,"2404":242,"2406":110,"1560":249,"458":521,"1194":863,"716":230,"782":222,"1197":332,"497":134,"594":357,"3248":431,"1084":1462,"447":257,"2506":147,"2872":313,"664":141,"1275":127,"255":278,"2433":408,"2434":285,"1057":386,"3456":336,"998":788,"648":334,"1928":284,"2542":358,"2430":230,"3141":365,"1811":156,"1588":447,"24":253,"3385":516,"507":370,"3266":495,"3268":392,"3269":99,"711":604,"3336":334,"2444":310,"2445":231,"2446":394,"2448":346,"2449":447,"1182":284,"3566":478,"2454":347,"2335":269,"3202":289,"2469":489,"2219":398,"3411":293,"2804":397,"3283":255,"2391":382,"1912":598,"2163":785,"1819":416,"1153":471,"1217":378,"2781":515,"1069":402,"1933":448,"3407":301,"3376":311,"1074":510,"1077":383,"1078":315,"2779":246,"1213":347,"1892":329,"1287":123,"1422":176,"1429":307,"1430":220,"1589":125,"221":449,"1510":223,"327":409,"1514":305,"2797":393,"2479":466,"688":203,"2481":354,"1499":263,"1500":423,"2942":348,"2726":160,"2496":357,"2785":379,"3274":546,"1100":260,"2637":245,"3630":136,"753":379,"1465":346,"3131":287,"2495":311,"2498":158,"2499":461,"2376":380,"299":190,"2416":369,"755":222,"403":449,"1479":208,"2936":322,"3361":385,"2336":330,"1104":255,"3059":367,"2338":205,"1378":219,"2502":329,"3367":410,"2605":575,"1463":507,"2713":281,"795":537,"636":384,"389":294,"392":328,"2708":505,"3355":555,"1631":227,"3307":201,"1870":351,"1872":137,"1874":602,"292":168,"295":307,"3113":266,"3120":312,"3121":370,"996":295,"3306":262,"2814":360,"3088":123,"1904":375,"3443":401,"3288":347,"3451":413,"3620":131,"1477":281,"2632":403,"2990":377,"274":455,"1554":339,"2650":244,"2649":325,"65":459,"717":191,"720":239,"1557":320,"792":492,"383":317,"99":428,"492":290,"466":260,"914":410,"714":279,"715":320,"972":237,"975":148,"977":256,"2492":287,"3388":131,"1316":423,"3171":373,"2858":317,"148":221,"283":327,"766":262,"351":382,"1952":343,"1478":440,"2823":620,"622":561,"659":356,"3608":371,"2269":373,"62":393,"2560":146,"2081":486,"15":446,"346":941,"2673":248,"2231":296,"161":367,"2562":291,"2950":247,"2411":465,"684":289,"3032":368,"1015":333,"2555":307,"1985":291,"2563":238,"2440":476,"2442":710,"140":122,"141":313,"1068":349,"142":702,"2802":333,"852":336,"2565":404,"1097":108,"3535":265,"2356":280,"3507":667,"2296":197,"3194":325,"2334":228,"1932":239,"2410":277,"3199":422,"3586":189,"163":455,"1343":455,"1673":402,"1421":312,"925":302,"1109":224,"443":263,"797":187,"484":369,"3622":573,"3623":305,"45":306,"2957":374,"2956":345,"721":407,"2924":500,"2586":335,"2588":346,"2717":466,"3582":500,"3624":402,"2288":368,"3302":325,"2503":187,"3432":364,"3049":339,"2982":297,"2988":534,"2848":467,"3":260,"3178":321,"1934":298,"2551":242,"667":161,"3200":444,"993":225,"866":327,"2538":426,"3019":293,"2322":284,"1021":296,"223":108,"3365":328,"617":87,"3082":168,"2893":110,"2512":400,"600":323,"3080":199,"2349":519,"3503":611,"79":402,"2932":350,"2614":636,"1118":547,"1154":520,"2312":382,"1466":531,"1906":484,"799":596,"1867":334,"561":127,"3156":330,"1913":321,"708":995,"1232":283,"1434":217,"1535":403,"1572":385,"2580":405,"1558":358,"705":494,"2306":604,"3204":434,"78":586,"3471":604,"1810":486,"1273":270,"3511":347,"69":437,"2920":350,"265":491,"3123":299,"564":467,"1749":360,"3446":301,"2275":303,"2180":258,"1317":411,"2181":461,"2636":465,"1403":403,"3036":197,"2888":474,"2044":284,"2775":342,"2384":393,"1812":211,"2012":298,"2656":460,"2624":398,"1446":316,"53":664,"2646":557,"2647":681,"1336":344,"3510":372,"1538":481,"2658":336,"98":428,"3513":462,"2865":279,"1522":201,"3346":429,"1367":265,"215":358,"2528":365,"2531":411,"2533":446,"2536":374,"2537":177,"2475":340,"2543":499,"2547":657,"482":371,"2660":155,"165":200,"2186":435,"689":443,"2073":377,"1578":594,"522":393,"2666":157,"2736":212,"2677":298,"3159":269,"3259":517,"1691":391,"3261":505,"2910":391,"905":178,"138":374,"2667":294,"1242":241,"2670":276,"2644":237,"308":420,"2874":455,"860":453,"1288":268,"552":353,"971":292,"1132":337,"1424":140,"793":314,"3195":381,"956":262,"877":453,"1106":322,"642":192,"1314":279,"280":447,"2962":295,"672":382,"675":220,"676":500,"677":196,"678":419,"2413":366,"2415":413,"2417":338,"2419":296,"2422":481,"1624":361,"670":441,"671":518,"2840":441,"1312":432,"2208":359,"2918":299,"1606":213,"496":307,"48":163,"250":466,"3550":153,"404":476,"2710":359,"2436":199,"1895":381,"2700":283,"3086":98,"2806":273,"474":397,"1307":387,"1725":349,"35":301,"2724":193,"1662":340,"1930":264,"3153":226,"2268":173,"220":282,"222":364,"1113":419,"1121":218,"2732":347,"2733":307,"1116":258,"3164":330,"3163":293,"3356":351,"3166":222,"2948":292,"2955":232,"1977":488,"2423":184,"3147":378,"815":354,"572":323,"1059":457,"1060":318,"1064":316,"1066":404,"2734":347,"2967":380,"127":412,"324":311,"3545":368,"785":107,"2642":257,"2899":368,"2743":331,"2744":304,"2745":430,"1471":315,"2754":476,"3414":362,"3289":301,"2763":308,"2765":427,"685":441,"2808":409,"1497":234,"1122":310,"1065":349,"2789":72,"2472":469,"84":350,"2997":299,"1214":227,"3458":406,"3076":254,"1029":201,"2254":193,"1298":208,"1107":228,"4":397,"167":334,"3207":382,"1675":397,"1999":282,"563":184,"579":390,"549":176,"2345":382,"2604":365,"1136":241,"1016":469,"1218":478,"2852":269,"133":251,"459":460,"1646":145,"50":418,"3093":531,"2845":562,"3616":426,"2246":115,"124":389,"20":480,"21":428,"32":196,"2795":438,"3183":434,"146":189,"2193":279,"2330":596,"27":196,"95":361,"1825":145,"1196":488,"783":333,"1200":464,"188":217,"190":414,"1442":335,"2896":343,"2960":343,"1553":285,"1268":525,"1845":367,"3487":488,"652":358,"1199":314,"1492":331,"1824":537,"2663":177,"1198":272,"335":351,"2582":228,"2583":315,"3286":377,"382":347,"270":131,"3284":555,"87":253,"1986":367,"1195":168,"3565":440,"3004":160,"3528":412,"171":471,"2570":300,"3435":345,"1878":406,"3384":329,"1148":458,"870":389,"1327":410,"3390":320,"1120":245,"376":245,"588":634,"468":379,"967":281,"966":585,"908":518,"1626":327,"1629":370,"646":341,"713":359,"719":103,"3604":435,"3609":391,"1331":397,"353":284,"3074":493,"3142":191,"231":160,"397":432,"2323":354,"370":325,"3099":450,"2076":488,"2811":318,"2915":275,"1251":393,"1252":367,"131":481,"1155":218,"2409":244,"3211":288,"1580":415,"525":562,"3022":468,"2966":476,"1315":387,"360":429,"1301":340,"1311":439,"2912":287,"2435":385,"1309":330,"1318":141,"1319":209,"1323":75,"398":299,"3578":340,"3532":263,"1387":349,"1174":199,"2595":489,"2505":469,"651":348,"2829":387,"943":402,"3475":589,"2904":498,"1469":632,"2657":288,"3522":175,"1473":467,"3267":616,"3402":433,"727":531,"2991":345,"1873":461,"1334":367,"854":359,"505":237,"3222":193,"3225":416,"3033":339,"545":258,"613":406,"1354":390,"1012":411,"3224":207,"67":400,"70":360,"71":274,"75":376,"76":383,"80":249,"81":498,"61":328,"63":478,"416":203,"417":180,"420":299,"423":187,"424":137,"3145":457,"425":367,"3380":322,"407":309,"408":239,"412":254,"414":289,"2850":206,"1864":471,"2003":533,"696":301,"2747":296,"1183":481,"2187":401,"430":189,"89":353,"350":247,"3359":534,"352":198,"426":82,"498":438,"2324":363,"774":278,"2796":467,"2774":496,"1335":247,"3501":439,"749":328,"2803":458,"2233":189,"2617":223,"2983":458,"3508":289,"3317":375,"535":337,"3291":249,"94":272,"1677":373,"3378":293,"3381":68,"1685":346,"2969":112,"189":429,"1095":313,"3405":316,"3568":363,"86":313,"97":301,"702":209,"5":339,"101":377,"139":318,"2876":306,"2877":349,"2878":161,"3277":212,"3278":227,"1490":303,"1974":164,"1248":426,"928":623,"2626":114,"3048":166,"1245":455,"103":144,"2729":152,"107":449,"2063":314,"2549":86,"3371":383,"108":348,"3134":277,"3012":363,"1740":371,"110":458,"1341":415,"3493":323,"520":332,"3497":392,"3500":460,"1968":452,"2768":384,"2716":630,"2592":222,"449":280,"2309":433,"3627":227,"2801":389,"3506":275,"114":426,"113":471,"726":314,"728":425,"729":434,"730":371,"735":239,"258":402,"1423":126,"1459":275,"3427":318,"117":490,"3351":248,"1185":391,"1187":382,"1189":320,"457":221,"3180":215,"3339":107,"1178":320,"1458":468,"692":149,"120":194,"2844":314,"771":320,"318":351,"137":350,"3247":241,"2748":170,"2749":362,"2303":362,"342":447,"3047":104,"2668":212,"1712":308,"910":212,"2458":326,"2124":455,"1409":557,"1411":149,"3241":504,"333":511,"3417":451,"589":381,"1390":287,"3440":362,"990":547,"3071":221,"130":329,"2465":546,"3168":355,"1780":199,"3170":305,"2343":416,"2484":251,"3419":246,"989":459,"3358":376,"3584":511,"997":420,"1286":370,"2439":386,"168":437,"1094":267,"3632":453,"493":347,"1296":138,"2480":246,"2486":560,"311":229,"1210":246,"2820":431,"134":392,"1322":426,"976":141,"3000":265,"1762":481,"135":209,"2425":385,"3619":144,"3621":202,"889":456,"172":397,"805":258,"807":253,"337":437,"820":238,"2102":500,"2810":338,"1229":341,"2424":456,"323":392,"551":347,"3593":321,"3087":280,"3537":869,"3315":445,"1011":424,"31":355,"2771":270,"788":197,"3236":385,"871":449,"3256":417,"1570":305,"358":398,"361":402,"1480":394,"2094":712,"1719":163,"1112":116,"2264":193,"1262":369,"2641":411,"2601":409,"2648":406,"1145":334,"802":391,"364":432,"3544":206,"2627":265,"2758":412,"312":341,"1176":254,"2116":298,"932":255,"944":158,"3122":329,"2822":142,"1863":327,"296":488,"300":350,"149":113,"1598":388,"431":218,"862":228,"1855":242,"3409":410,"3175":295,"2737":332,"2421":555,"3028":508,"1597":402,"2369":285,"2370":600,"2998":497,"2366":600,"2017":181,"1515":348,"1519":184,"153":380,"1216":247,"1019":436,"2792":573,"115":223,"2266":381,"1531":503,"3353":351,"3425":284,"3560":443,"3562":258,"2327":394,"2520":537,"1900":553,"3350":317,"2688":410,"2917":459,"1582":445,"82":407,"3347":434,"3611":381,"325":421,"1000":549,"512":353,"3172":354,"2615":205,"1320":445,"1450":549,"1324":342,"704":385,"160":455,"2310":477,"1098":408,"1803":374,"1868":343,"1171":400,"3223":481,"3512":457,"2753":506,"2755":365,"1830":189,"6":279,"616":426,"2866":370,"1877":327,"2041":388,"26":381,"576":389,"263":250,"436":426,"985":200,"1034":560,"238":361,"212":382,"181":289,"3272":292,"1709":403,"2681":388,"2259":328,"2260":425,"2261":133,"1856":291,"1714":338,"533":388,"1850":241,"3527":198,"1115":146,"3357":67,"1119":406,"3337":526,"3338":371,"3340":409,"269":467,"2027":281,"1361":329,"1364":453,"1365":208,"1370":416,"2402":482,"1284":500,"1190":323,"331":481,"3091":353,"3314":323,"2395":273,"577":261,"3553":308,"3011":539,"3555":219,"869":410,"2307":451,"876":301,"3252":278,"119":289,"824":322,"3257":370,"571":422,"796":270,"2311":475,"933":557,"955":526,"3589":429,"1253":424,"3479":482,"3485":478,"2689":380,"3243":464,"3341":327,"3245":464,"3569":542,"2508":274,"1263":381,"631":513,"1279":346,"1488":192,"2401":397,"243":218,"3540":334,"343":220,"1628":317,"899":251,"2000":231,"2001":405,"2002":381,"3613":354,"1042":370,"954":363,"1537":320,"2980":181,"1131":146,"1291":70,"1436":78,"385":342,"2694":245,"3592":369,"1483":328,"1773":133,"2513":219,"3001":70,"3002":250,"2247":304,"828":257,"1935":328,"1250":334,"2914":307,"537":384,"3084":342,"1905":476,"2258":326,"2200":363,"761":373,"2263":367,"1151":312,"3420":395,"1096":315,"532":180,"2653":277,"3368":365,"3324":440,"509":560,"2993":505,"1661":318,"234":198,"1337":561,"1152":361,"2722":475,"1177":261,"1321":343,"1310":399,"901":218,"911":347,"2881":232,"601":181,"3262":188,"612":352,"3464":134,"1718":456,"1635":304,"1271":85,"3403":283,"940":279,"1966":397,"527":490,"2550":557,"451":413,"1003":283,"787":313,"2552":399,"64":481,"2664":524,"1139":215,"647":396,"49":164,"3062":106,"662":454,"981":415,"74":257,"467":401,"229":197,"1062":392,"1223":367,"1067":297,"643":425,"1036":387,"126":450,"3520":413,"2883":266,"3526":354,"1332":462,"3519":565,"2080":369,"2606":168,"1456":383,"2079":284,"941":467,"246":401,"1207":384,"463":256,"3025":419,"2226":348,"635":344,"2561":392,"297":385,"2687":391,"2049":440,"3173":295,"2058":210,"2223":671,"2819":103,"2564":319,"2566":309,"2093":310,"2894":98,"2353":175,"237":141,"210":391,"3607":329,"476":98,"477":166,"3600":301,"2548":156,"1395":277,"3575":321,"964":366,"1110":304,"2943":267,"42":367,"1261":633,"182":215,"2886":282,"767":387,"1124":366,"2885":305,"1392":391,"2460":244,"2916":248,"2919":450,"2921":167,"2925":302,"3343":297,"893":404,"2665":184,"1338":166,"510":512,"2655":240,"3529":288,"3401":418,"812":455,"816":273,"51":510,"2938":438,"1547":139,"2752":316,"2457":211,"1356":574,"2522":254,"773":237,"1255":276,"1258":387,"3250":225,"3095":261,"1410":364,"2212":151,"1822":224,"1807":290,"776":368,"2827":225,"1556":189,"1796":214,"938":238,"2571":316,"304":418,"380":327,"3455":123,"1306":172,"2514":204,"1484":162,"3042":462,"3449":254,"3083":237,"2157":315,"2705":119,"2519":374,"2851":447,"3583":491,"235":127,"2132":82,"3391":261,"740":469,"2468":434,"747":124,"2169":588,"3234":451,"3436":409,"693":251,"2176":201,"2635":91,"3038":193,"1192":258,"3055":681,"2239":509,"1045":566,"701":250,"1160":502,"399":440,"3215":317,"3218":291,"599":238,"1730":469,"1897":222,"3063":408,"2970":296,"201":620,"2572":532,"1233":256,"2455":267,"1665":423,"1388":385,"3126":240,"261":406,"434":341,"438":270,"1202":244,"915":277,"3092":386,"3275":313,"1394":393,"1512":366,"3008":399,"3597":243,"1102":323,"3085":363,"530":98,"460":656,"2860":342,"2799":320,"18":361,"2485":432,"2478":523,"3450":273,"2135":451,"3013":460,"615":431,"2342":267,"3598":445,"508":475,"673":301,"355":320,"1156":363,"872":206,"1745":307,"2975":317,"3397":545,"3533":332,"1211":593,"1205":313,"2459":193,"3292":119,"2685":402,"3294":555,"1600":368,"1605":304,"2794":226,"1883":374,"1005":205,"1014":203,"1659":241,"1044":430,"30":89,"1731":375,"100":388,"3301":228,"1158":388,"1166":266,"1170":400,"3539":264,"596":347,"919":499,"228":201,"3398":353,"3531":579,"3242":154,"3467":172,"1349":273,"897":314,"818":139,"1997":406,"1521":235,"402":343,"3129":265,"2238":539,"2630":314,"2021":469,"73":436,"2211":533,"1859":479,"1860":406,"2608":152,"1717":245,"472":578,"1849":322,"3003":320,"2672":296,"470":407,"197":296,"847":343,"2545":748,"36":306,"1772":464,"2368":357,"227":225,"1799":454,"1101":187,"2931":187,"180":398,"157":339,"3232":279,"356":353,"326":383,"1871":314,"1756":356,"2375":266,"607":428,"1828":188,"3216":293,"1305":338,"387":489,"390":264,"1230":440,"1680":261,"2556":340,"1893":462,"1735":295,"2071":193,"1748":369,"2390":337,"3590":254,"2986":474,"2097":237,"3282":506,"619":335,"2095":202,"187":458,"3344":406,"175":135,"381":218,"199":468,"2964":373,"2518":303,"2201":334,"2568":190,"1425":174,"1797":397,"2699":248,"1453":475,"1072":370,"1070":287,"455":392,"461":265,"3556":187,"2470":551,"2640":234,"339":315,"3573":388,"3447":382,"433":417,"2451":298,"122":380,"2086":342,"366":367,"745":164,"2414":202,"1231":347,"1234":333,"1235":220,"1236":525,"1239":196,"1240":147,"1241":300,"2109":335,"2177":154,"1831":352,"2613":385,"1159":303,"3499":416,"1854":314,"2471":292,"2577":405,"1426":363,"2010":151,"2530":461,"2760":342,"2541":474,"2720":186,"1732":154,"1832":315,"1033":300,"3345":139,"595":280,"2715":380,"3196":346,"2082":348,"491":427,"1586":642,"2593":457,"868":355,"3043":209,"1574":428,"3408":280,"3631":172,"992":335,"1541":240,"2725":274,"2841":367,"1546":154,"2429":189,"3570":270,"511":435,"55":396,"2462":354,"738":495,"3192":751,"1225":406,"3318":301,"1692":357,"2787":456,"2735":400,"3108":229,"810":270,"3313":424,"853":256,"979":326,"980":219,"982":398,"983":324,"986":336,"2091":235,"365":568,"1010":427,"1193":255,"1024":230,"1027":379,"1031":426,"1035":215,"1037":564,"1041":198,"3186":379,"3185":391,"2786":391,"1636":172,"2890":410,"253":332,"694":377,"1047":318,"3290":459,"2016":165,"481":320,"608":338,"2898":305,"3321":376,"2087":348,"2088":324,"2090":366,"2092":480,"2856":373,"3614":272,"3370":276,"3104":355,"2098":414,"2069":194,"1385":294,"1299":417,"1224":203,"1293":99,"1040":341,"1753":266,"3132":430,"2054":259,"1996":426,"2062":182,"3271":362,"1984":220,"2759":128,"1610":448,"162":435,"1444":326,"462":290,"275":409,"2618":272,"2908":326,"3362":375,"3140":223,"3437":256,"1050":361,"1052":408,"1053":500,"1091":159,"1092":403,"2826":301,"3400":98,"1208":440,"987":218,"988":425,"2652":501,"2276":291,"2279":347,"2281":198,"3525":152,"1622":470,"3587":282,"2661":432,"2362":445,"2702":143,"666":602,"1280":428,"3193":112,"439":268,"2507":356,"3374":445,"1149":151,"3514":485,"3299":285,"1244":250,"2009":461,"375":256,"2559":205,"411":184,"369":471,"158":437,"3395":374,"2887":301,"3399":436,"891":336,"2100":120,"994":95,"2634":238,"1486":251,"2927":165,"178":155,"2377":384,"3530":238,"1524":220,"3072":424,"1186":258,"1063":272,"1221":153,"1055":139,"1384":284,"1340":158,"1175":287,"803":226,"1227":229,"555":323,"556":291,"2209":180,"560":199,"2265":246,"1916":223,"1167":438,"2738":234,"2739":191,"3098":335,"3100":277,"3603":317,"3015":405,"3459":325,"1601":417,"1603":262,"1608":289,"1481":254,"1482":435,"1827":538,"2958":259,"1820":583,"374":530,"1817":424,"500":588,"357":432,"2271":316,"2721":422,"3235":351,"1162":351,"3441":262,"3481":404,"2704":375,"2065":606,"193":425,"1829":377,"957":348,"1201":413,"2557":748,"1464":309,"354":259,"3602":353,"3606":458,"349":284,"2674":227,"256":455,"582":291,"3478":259,"1768":347,"2192":478,"2198":224,"2575":320,"1345":318,"1346":393,"3203":100,"1350":382,"2567":202,"3017":373,"268":285,"3197":325,"1419":292,"2766":410,"1775":211,"984":138,"1342":348,"236":128,"177":426,"43":406,"1987":311,"1988":426,"1990":198,"3308":303,"534":319,"2782":467,"1751":282,"1754":272,"2329":266,"489":251,"541":314,"2625":281,"3073":161,"517":432,"368":454,"2038":432,"2154":360,"2155":175,"831":483,"707":500,"736":329,"3251":315,"1657":360,"1051":404,"1993":337,"2870":413,"2612":282,"3524":295,"173":171,"923":213,"3516":447,"239":141,"1927":412,"2220":387,"1552":369,"3052":218,"1292":208,"3452":139,"1955":308,"752":458,"3601":475,"174":456,"633":442,"2805":568,"502":421,"2332":265,"1088":207,"3496":87,"2523":352,"2524":267,"93":364,"1163":365,"3431":104,"2934":270,"204":413,"2937":317,"3107":199,"722":30,"3064":289,"548":262,"586":237,"585":308,"1295":216,"490":364,"1046":188,"1983":227,"1285":40,"680":160,"827":118,"1758":369,"1656":334,"344":259,"1701":246,"581":425,"2516":143,"1899":415,"384":278,"850":339,"1752":347,"3238":274,"2020":323,"2096":397,"2683":525,"703":324,"3237":255,"341":312,"991":267,"3329":521,"2985":298,"863":420,"2035":271,"2337":328,"698":406,"2494":416,"2490":72,"3090":482,"198":291,"2581":330,"2354":368,"2355":369,"118":410,"3418":222,"422":114,"1720":757,"3066":268,"1759":321,"3221":87,"559":382,"1573":215,"1776":109,"471":416,"279":393,"2817":430,"2855":465,"947":437,"584":157,"845":342,"3542":212,"1125":124,"1126":249,"2963":596,"1652":416,"1281":463,"307":273,"1682":352,"3281":401,"1888":421,"804":319,"3106":308,"1634":346,"1542":288,"2945":560,"1506":255,"66":291,"634":390,"3387":314,"1643":441,"1644":386,"1651":416,"1653":702,"13":250,"1026":343,"1038":183,"1043":415,"874":419,"813":316,"819":317,"1002":233,"46":290,"1818":279,"1028":222,"2897":112,"437":234,"442":210,"2405":291,"2746":384,"2321":321,"839":218,"654":116,"514":247,"3303":402,"3054":362,"1508":313,"2594":320,"614":279,"2727":337,"621":590,"2228":388,"574":554,"1671":356,"3208":260,"3209":330,"1736":356,"1157":277,"587":318,"3518":450,"936":421,"939":616,"2221":65,"602":194,"632":280,"2821":512,"3174":207,"2108":138,"1475":457,"3406":315,"2018":359,"629":369,"625":391,"2812":291,"2482":236,"2487":571,"313":312,"179":101,"1693":527,"184":383,"1087":338,"3182":215,"1887":164,"1894":329,"873":192,"1902":329,"2600":278,"2101":370,"959":328,"290":152,"1386":263,"2684":184,"777":309,"969":353,"2007":392,"1901":124,"3342":433,"844":355,"848":362,"2784":455,"2133":277,"2064":440,"3585":201,"260":358,"570":195,"254":329,"2432":317,"3517":377,"3148":175,"519":420,"1645":404,"2602":334,"3031":296,"2987":343,"1946":409,"40":166,"1618":132,"287":308,"2946":276,"2791":360,"1076":256,"2450":813,"597":231,"278":460,"2926":256,"272":572,"1383":659,"3538":285,"2954":523,"1976":417,"1017":494,"1727":285,"1141":462,"3111":311,"1435":144,"660":286,"3588":190,"2347":301,"2348":560,"2326":287,"2328":245,"758":652,"441":343,"1150":404,"1439":211,"415":308,"1791":474,"544":228,"953":339,"1188":645,"1179":645,"2798":247,"348":434,"1663":370,"2004":587,"315":450,"896":204,"2287":201,"1128":208,"2456":425,"1956":472,"518":387,"2976":333,"2408":420,"2933":233,"1945":285,"645":190,"516":400,"1373":389,"1467":338,"709":453,"1289":127,"1879":400,"281":268,"2718":420,"273":302,"276":333,"277":429,"2215":190,"2166":483,"2168":370,"2110":258,"2553":260,"2659":231,"488":91,"653":524,"1090":335,"1169":142,"2892":167,"271":201,"1583":434,"826":259,"575":91,"3136":411,"2903":335,"1269":296,"2420":208,"3233":486,"3231":405,"377":237,"2740":315,"2853":369,"3352":133,"3067":434,"388":327,"1910":276,"539":316,"699":198,"1944":390,"2114":200,"3448":228,"1755":243,"3020":156,"620":275,"302":346,"262":456,"445":214,"865":538,"2596":269,"1559":475,"1898":278,"3505":452,"3472":240,"880":437,"2757":522,"1715":410,"1592":179,"920":646,"3096":321,"2227":490,"2569":460,"2645":473,"1954":413,"1970":519,"627":120,"628":167,"2464":424,"2453":280,"841":84,"3612":466,"946":363,"3591":396,"1896":394,"1723":68,"2379":584,"1451":261,"1942":149,"2862":384,"2138":250,"2308":426,"2901":165,"2902":354,"931":481,"1007":236,"521":522,"504":411,"683":225,"3316":20,"2197":167,"737":48,"834":291,"3239":608,"286":524,"3596":366,"2818":29,"3413":403,"3135":390,"1304":408,"3331":728,"2234":357,"2837":396,"840":321,"2426":418,"1054":385,"224":120,"2875":309,"1219":175,"650":209,"1449":259,"3379":105,"3213":268,"963":393,"54":393,"240":139,"3626":415,"2828":403,"610":198,"3523":426,"19":332,"2008":452,"822":195,"867":275,"2532":497,"2085":308,"1375":420,"244":350,"1540":325,"1294":128,"679":243,"3006":277,"2257":169,"469":517,"838":188,"1595":210,"837":453,"3369":169,"770":400,"772":376,"3482":150,"41":344,"1030":410,"744":426,"618":434,"748":380,"573":363,"3396":423,"1226":252,"1452":231,"682":231,"170":233,"2611":253,"1308":278,"2083":687,"225":92,"566":559,"2350":408,"1654":438,"1627":409,"418":291,"34":330,"132":917,"1494":204,"1737":330,"1025":128,"540":159,"1698":186,"3298":225,"1297":371,"2540":95,"2527":395,"2273":459,"2394":268,"1448":198,"1111":79,"362":261,"363":467,"367":166,"3065":95,"3069":104,"878":397,"38":179,"569":137,"1660":144,"3253":480,"2783":444,"2068":388,"1270":142,"781":435,"531":375,"1222":134,"945":310,"1476":378,"3495":453,"33":380,"3075":241,"1272":374,"1360":383,"2217":310,"706":406,"2466":406,"1593":246,"1594":200,"1525":190,"305":161,"743":544,"1757":152,"495":407,"2589":172,"56":348,"1931":234,"3426":440,"798":407,"825":198,"1405":203,"3429":373,"1816":162,"2313":366,"2318":443,"598":374,"3424":562,"16":331,"1470":493,"790":435,"332":388,"2603":384,"1581":271,"2316":411,"2320":411,"578":360,"3474":215,"257":563,"1326":379,"567":358,"1729":414,"1678":414,"3044":153,"3045":299,"3026":413,"1710":293,"3488":397,"3504":413,"2591":196,"3152":40,"3027":273,"1081":111,"1278":323,"2609":239,"3461":141,"724":193,"1505":351,"1688":411,"3410":335,"195":342,"756":199,"2393":145,"970":192,"2590":434,"230":275,"147":291,"583":480,"2616":153,"249":209,"1093":288,"1783":121,"1123":178,"2838":217}}

==> anc/validation/traces/nfcorpus-k5-trace.json <==
{"ranks":[[1377,1371,1596,1374,1980],[1498,1396,1408,1406,2189],[211,1507,2249,1728,155],[3320,1391,1402,3130,1926],[1391,1836,3320,2380,347],[359,1368,1412,3187,2868],[3177,1416,1414,3617,3618],[3210,2129,1926,3354,1058],[1441,948,1919,1440,1020],[1445,1259,478,1265,480],[3246,1433,3273,1716,1793],[3051,2790,1485,2229,1048],[241,1447,450,1716,2836],[3149,400,503,3101,1447],[1485,2078,1637,1048,2790],[1487,1611,1903,1633,1638],[1495,1502,835,3564,846],[1517,3167,196,3377,935],[2761,3360,3023,494,641],[1526,1529,1161,1528,3230],[3534,3295,3101,1147,3489],[1763,3109,1181,1534,513],[303,2539,291,330,1204],[1550,1549,2170,1545,1551],[1562,1936,1259,1760,1764],[3187,2028,2697,912,3024],[1569,2361,2696,1571,2535],[3220,319,2585,669,2576],[593,3226,3010,1359,3205],[2703,159,1587,1352,2359],[1008,1785,2620,1726,2623],[2037,483,2126,3320,1127],[1683,2040,1487,1602,2039],[1619,1617,1612,1613,3051],[2491,2509,3118,3114,3125],[1641,2474,553,1073,109],[1683,3473,1641,1561,553],[1571,3070,2358,2360,2891],[1802,1746,3460,3468,3465],[1664,1670,1669,1666,2723],[1445,3383,3212,1672,1742],[429,1048,2517,3051,3273],[523,930,1376,194,23],[1689,1267,741,746,1686],[1134,1099,1700,754,1669],[1276,2267,247,784,3509],[2597,942,3334,821,3335],[1264,784,1703,999,1407],[1722,3295,2126,1721,2947],[2407,2628,2907,3103,3228],[1681,3534,1876,3543,3572],[606,1303,3349,1516,2074],[2714,2107,3382,1744,3494],[294,2052,1681,951,1516],[3137,2399,116,757,1184],[1765,2418,1767,1771,8],[1781,1418,494,2052,371],[429,2930,1777,2178,1784],[1794,2584,3230,2237,28],[2769,1795,3057,1798,1787],[1140,3296,2981,494,1001],[1801,1802,1800,156,1075],[3249,562,557,1847,2622],[2830,1808,1445,1815,1579],[3018,1438,2961,1655,3029],[3389,2587,623,1544,1276],[1438,2019,1590,1937,3360],[1841,10,1844,1839,1257],[1852,136,1862,1265,1858],[3162,2965,3576,2833,191],[2776,1787,2772,2333,2314],[3433,875,2631,1866,395],[2599,2971,2834,1432,1006],[1885,1889,1880,1886,1891],[1032,1909,1648,1127,2515],[1908,2764,3089,1568,882],[1924,3389,1920,2621,2398],[1921,1726,1924,2761,2629],[1926,247,371,494,321],[247,371,1926,1099,1929],[1938,1939,314,1936,2944],[1943,1941,3181,3325,1835],[1962,1960,1961,1967,1949],[3184,1516,1427,1437,1431],[1961,1967,1959,1949,1947],[1980,1979,2949,3393,1975],[1989,1982,1806,1992,611],[1995,1992,1994,1249,1998],[2015,3279,3139,3421,3422],[2019,3276,2022,3412,1699],[2031,2024,750,2030,2696],[2587,2289,2292,11,2293],[207,208,205,216,2676],[2043,2045,2165,3428,2488],[2053,2046,2974,2973,2055],[2066,3102,765,1696,2676],[2205,2204,731,2979,1],[2084,3258,3423,1368,1372],[1616,3263,1992,2067,1640],[1445,1265,1140,2107,1001],[2905,432,1204,2361,3187],[849,856,851,2140,814],[1650,2113,2867,2776,779],[2122,2118,3335,2127,2121],[1833,2282,1687,2134,3558],[2136,2139,2137,2142,1741],[913,2467,3486,2680,732],[2149,2151,2879,2236,2152],[2158,1416,3434,1569,3070],[2161,2162,2160,3615,288],[2709,2525,2164,2165,2173],[2175,2174,2170,1545,2164],[3037,2188,3285,806,435],[2199,2194,2195,206,2182],[428,427,2504,3181,2443],[2225,2232,2224,2623,2909],[2232,759,1071,259,336],[1433,3273,1889,3484,3311],[2707,2554,1276,2911,2240],[2253,2256,479,2255,2245],[1265,2761,2629,3372,1277],[2267,2270,528,2272,2262],[2285,2277,2815,1146,2284],[2283,3139,2830,3574,1264],[886,887,2291,2295,1381],[2295,2292,2290,208,154],[2301,2297,2299,2300,903],[2298,1599,2302,553,903],[252,3572,1674,1739,1204],[886,887,2776,1787,2772],[887,886,2291,888,2078],[2341,829,2339,2340,2237],[2325,2816,1348,1353,1009],[3438,2935,3097,104,2285],[1571,2352,1569,2361,2696],[2364,624,2363,640,639],[2371,2367,2869,2372,1702],[942,3161,1362,2675,2741],[2374,769,2378,2373,3169],[922,904,22,918,725],[2386,2387,2392,3442,2380],[3442,3201,2380,2392,2389],[2019,2400,2403,2404,1700],[248,594,3543,497,1084],[9,2188,435,3285,2857],[2430,2433,974,2542,2434],[2443,2438,2437,2441,24],[2444,2447,3270,2446,2445],[2454,3444,3162,3566,96],[2469,2804,3230,547,3411],[1074,1836,1213,1078,2554],[221,1422,1937,1429,1197],[688,1500,1496,3007,2481],[2491,2493,1001,3101,1006],[3274,2495,1100,1465,3273],[755,789,1852,2498,2499],[1479,2936,2078,1143,661],[1099,2769,3361,2286,2078],[795,636,3056,2473,3367],[2504,2078,428,661,2319],[791,1430,2708,221,3355],[2515,1875,1001,3101,1006],[2491,3115,285,295,3116],[1886,996,3451,3288,2790],[1555,274,3258,2632,2649],[716,1414,3137,1690,792],[99,248,1962,1726,3372],[2526,974,3046,975,972],[501,283,2858,2319,1316],[622,62,1991,1980,3060],[2554,1837,3057,1890,2673],[2555,687,2032,3024,686],[2563,141,140,3462,894],[1416,2565,3543,3037,1555],[1347,1420,1418,1932,3009],[1109,3483,1673,163,1355],[44,2586,2588,3625,484],[2587,2588,3625,3623,45],[3051,3432,92,3302,2473],[2761,3360,3023,3249,817],[3178,1728,669,2719,3220],[2538,1021,958,3019,3200],[2893,1589,3365,617,2512],[3423,267,2614,2349,2277],[2629,1265,799,1937,3625],[562,557,2691,2726,194],[708,711,1232,1557,2251],[2632,875,400,3258,3040],[644,248,2306,3471,152],[1749,3355,3150,3559,265],[3036,2196,2178,2275,2412],[2044,664,1431,2012,2013],[2656,2624,2643,2989,2647],[2658,1077,2167,338,1538],[2531,2537,2533,2536,2547],[2059,2163,2662,2073,2660],[3259,3159,2677,1691,2910],[138,860,1228,905,2669],[1422,1288,1424,1681,971],[2676,207,208,205,775],[3177,1089,1414,3618,3617],[642,1147,3489,3113,1314],[2413,2417,2418,676,671],[1695,2972,3335,1641,1431],[2216,1638,1615,2032,1257],[2697,3024,1568,2815,3187],[2710,2713,2711,2709,1023],[1642,478,3470,2290,2806],[2724,605,221,222,1948],[3356,2733,2732,373,3166],[1589,2952,641,2893,930],[3473,572,1071,1889,815],[2734,2736,1059,127,1061],[2744,2745,2743,2515,324],[1949,1962,1967,1961,1960],[2764,1497,2285,3451,2277],[1787,1798,1795,3058,3057],[1122,1059,127,1130,1061],[1214,2790,2789,2472,84],[1760,909,3458,1008,2832],[1099,624,1669,622,2825],[1274,1016,10,1844,2604],[2857,1609,2845,50,2852],[124,922,904,918,924],[95,146,28,1794,1891],[782,1194,3543,186,965],[2896,2960,1442,1173,861],[2895,2959,1265,1695,2972],[3024,3355,2028,1492,1577],[1562,2663,1941,690,668],[677,675,783,1617,87],[1393,3119,2510,1195,3004],[2153,1662,2417,171,1642],[1497,1932,1300,2407,3258],[600,2790,3169,2052,3082],[967,603,2956,1626,183],[713,3608,247,2895,2959],[1686,1655,1705,1330,3373],[3057,85,1798,1795,2262],[2967,3142,397,3074,2323],[2905,2915,1870,1080,2966],[3194,1642,3248,1397,2153],[1323,1319,1315,1302,1307],[1319,1323,1315,1105,1174],[2761,494,1684,2573,1407],[2695,2346,3154,2656,1412],[3402,2657,1334,1333,3522],[3205,1347,1355,3206,3198],[545,2654,3349,613,685],[652,80,76,77,78],[408,423,406,405,412],[2696,2493,3179,303,319],[2906,1787,1795,85,2295],[2952,3046,2949,2953,1689],[3618,1781,2850,303,2747],[88,90,87,2160,435],[716,352,336,498,1814],[1771,2511,1184,1335,2793],[2803,92,3501,2233,2203],[1589,2272,1781,2267,1924],[96,95,94,2843,3291],[2968,142,3381,2969,1685],[2706,1781,1924,904,3405],[1333,97,2983,83,2344],[1986,2876,7,2440,23],[102,1924,2272,1781,1276],[3380,3278,3277,3421,3279],[2710,3468,1670,1248,3141],[103,427,3181,428,2438],[105,107,104,2549,1933],[108,3134,2081,3371,1686],[2714,3012,121,1744,2107],[111,3493,3497,3500,2716],[156,2011,3627,1548,1794],[3506,3522,728,732,2103],[116,1459,1423,1852,2207],[117,1408,2863,894,1498],[3179,881,1185,1189,3249],[3567,120,2262,795,1107],[320,303,1418,3247,1794],[2893,1589,2303,2749,617],[340,123,2999,1283,973],[125,124,1712,904,1228],[3141,1588,3109,2761,98],[3417,2814,333,2411,2431],[128,990,3432,2962,3071],[130,1264,129,1781,1924],[131,1114,3358,687,3445],[3584,3543,1252,1251,763],[2440,2439,3632,2703,2876],[2857,1210,3226,133,1554],[134,3327,1068,2671,1048],[135,84,3490,2565,316],[3620,3621,3619,27,32],[716,2869,404,1485,1276],[303,2810,337,820,316],[757,1690,842,549,792],[2185,2431,1588,3259,3141],[3315,3382,323,3593,3004],[1794,176,28,3179,27],[2199,1018,2493,2196,2182],[3151,1507,52,1798,301],[1570,1084,1417,361,1264],[1761,3579,1571,2294,2156],[2878,142,1262,139,3004],[2063,3035,1143,2989,506],[3534,2899,3545,3543,3546],[1571,2696,3617,2758,2361],[475,1204,2117,1455,2255],[1445,1969,944,478,1276],[2491,3112,3114,3118,3119],[300,296,2822,1598,1863],[2584,2583,1496,121,3247],[151,3409,788,2231,3334],[2421,2412,3312,3175,2415],[2999,1781,2366,2370,1924],[153,155,898,2149,2017],[156,1217,3375,769,1074],[2994,429,2905,3405,3051],[2951,2953,202,2023,2950],[115,1184,879,1242,2266],[163,3287,1781,3320,2052],[1629,164,3226,3288,2044],[1078,2205,1363,3255,1069],[165,2502,1881,2294,1363],[1416,1414,335,3393,2846],[3381,2968,142,1686,1685],[2917,513,2717,82,1358],[169,334,2953,1938,325],[3029,1450,512,2967,97],[1868,704,1100,2310,1172],[2866,1830,2756,2753,3169],[3404,576,436,443,985],[206,2040,2041,209,226],[1203,1184,1268,67,2371],[759,1681,3167,754,1079],[2888,3000,898,98,2681],[2259,2260,2261,2262],[1862,1857,1863,1852,1850],[1116,3163,2733,3356,2732],[1366,3338,1182,1361,269],[3091,2402,1870,1284,2403],[1939,314,1936,2944,1938],[3252,119,577,3011,3553],[2310,2309,3261,2311,1428],[997,372,3058,3589,2936],[2865,545,2864,543,1629],[3034,996,2924,3582,631],[1184,1488,1279],[343,3537,243,251,1628],[3309,754],[3613,1353,2011,2005,2006],[2111,2547,1042],[1438,1434,3465,1131,1436],[1782,3001,2513,3002,1483],[821,222,1084,2247,828],[1404,3537,3210,146,3183],[1301,537,2479,1250,2914],[2262,2772,2258,2200,2264],[156,1217,769,3375,1074],[1974,3278,3380,3277,83],[1858,1852,317,1862,532],[317,136,1858,1852,1862],[1510,1496,1495,1513,1504],[1252,1251],[1596,3324,2653,2658,2173],[2658,2173,2624,3324,1596],[2653,3324,2624,401,640],[153,155,898,2017,1661],[2173,234,1324,1322,1591],[2722,1399,98,1666,1152],[1322,1324,1317,1320,1310],[909,3175,904,910,911],[186,1194,190,2956,2881],[2253,3326,3012],[110,3012,3348],[2900,2773,99],[3272,1264,932,1870,1554],[2222,1718,2555,3442,2341],[1691,2910,940,1966,1147],[2510,2222,2816,998,506],[2664,3105,1445,2510,64],[2761,1564,3161,1572,1655],[648,2222,787,364,400],[2203,662,661,658,2809],[2809,2196,2203,662,2341],[648,2222,1691,2910,494],[2857,133,2852],[1137,74,925,1639,467],[1062,1066,229,223,1059],[1062,1066,229,223,1059],[3382,166,126,3381,3004],[3156,3526,3519,1576,2883],[1456,2080,2081,2079,2078],[1694,3526,2623,2909,1687],[1650,3576,396,456,3433],[2501,2631,1677,3454,883],[2631,558,298,395,396],[899,903,901,1670],[3322,2242,2049,1256,2237],[2565,2093,2566,941,2199],[482,479,154,478,210],[3334,2548,352,2597,3335],[1549,2175,485,473,1550],[1876,1877,2756,964,746],[2866,1830,2753,3169,616],[2943,1513,1320,1312,176],[3110,42,94,1261,1034],[226,182,243,2534],[861,2881,3273,2889,2637],[3230,833,1928,3021,1124],[3273,861,84,1392,1845],[2104,973,864],[2919,2925,2916,2922,2921],[2644,2655,1338,1477,2650],[3414,3548,2642,3509,2753],[2205,2939,51,2938,816],[1551,1548,391,1549,1543],[1089,1416,3177,3393,1415],[148,2491,3341,291,3118],[1938,1937,3307,523,716],[913,3307,716,2521,1936],[3307,2521,716,3306,718],[636,2848,3256,3056,3462],[2848,3225,989,2846,3462],[2526,720,3388,714,715],[42,3250,1258,1255,1246],[1401,1805,2212,894,1507],[1822,1165,934],[1249,1808,964,1992,624],[129,3555,20,2827,755],[3493,111,3497,3500,2716],[2944,1939,1936,1940,314],[2430,2102,1194,2949,2457],[3455,1728,3307,1021,2734],[2210,2515,2514,1628,282],[2994,1423,1130,1484,324],[1914,1913,3042,3314,1124],[2848,2845,2849,1630,2851],[2968,3381,2969,1685,2830],[750,746,741,2756,740],[3434,3234,693,2477,2475],[2161,2162,2160,288,3615],[3405,2700],[2636,2635,3038],[1794,3246,1180,2099,934],[3620,3055,3619,1192,1180],[3620,3619,3621,274,3055],[2239,638,311,864,2999],[2505,2146,2773,1021,2830],[3215,1834,399,1302,1725],[1730,419,1912,3063,1897],[2796,912,1459,2970,1882],[1099,116,1669,308],[116,308,1085,2011,2148],[1459,116],[2572,1233,1928,869,3609],[759,1681,3167,754,1079],[3127,1177,3191,1399,1539],[435,431,1807,434,443],[234,1591,3599,2173,1196],[733,789,915,124,718],[404,3275,1394,2367,2003],[3355,1204,977,252,3328],[1106,1099,1103,533,241],[460,1194,3537,1084,2626],[2860,3219,2859,2662,2484],[425,424,2135,419],[3439,615,3598,3013,3014],[352,2103,673,355,1936],[211,2040,2249,1217,806],[806,1372,324,191,2469],[2685,3528,2627,2448,2459],[725,2681,124,3169,734],[1256,2742,1679],[1883,3434,2807,3340,3289],[1605,1600,1883,3434,3189],[2807,1605,1600,1883,3434],[1605,1600,1883,3434,2807],[2977,3462,1014,1005,1659],[26,2040,226,28,238],[596,345,1441,1440,3539],[345,596,3539,3534,919],[3294,789,3531,106,3137],[3467,596,345,1441,1440],[1441,1440,515,764,1134],[818,596,345,1441,1440],[3380,3278,3277,3422,3421],[3170,402,1521,2637,1256],[2770,1420,60,2861,1423],[2630,3562,3404,929,73],[3389,2587,623,1544,630],[115,1192,1180,3181,1762],[3181,428,2216,2438,103],[3288,3286],[3003,1855,472,1856,1849],[1465,3617,726,2900,166],[3162,1713,1717,860,470],[87,2105,2999],[2330,2848,2953,2545,197],[3314,331,3091,1895,3083],[3423,157,1101,2931,245],[2800,2019,1529,2205,3294],[2392,601,183,3190,3145],[609,1516,1823,601,607],[3023,1828,3224,1821,3419],[1828,12,3458,382,390],[326,3288,1819,2814,716],[2173,234,1591,3599,1196],[1730,419,1912,3063,1897],[493,3589,3590,2097,887],[2992,2095,2097,402,637],[2992,3105,2095,2097,3598],[1,2473,2078,1369,1363],[2776,1787,2772,2333,2314],[2518,2078,2734,2503,1230],[2571,2294,1380,2518,2286],[2571,2713,1369,887,3059],[1062,2568,3272,1420,2949],[435,1806,434,2843,2830],[151,3409,2126],[1019,2099,1794,934,1134],[1217,1077,2779,1933,3326],[2780,1217,1077,2779,1933],[1217,1214,1074,1213,3375],[1414,453,3309,454,467],[3309,3558,3555,453,3553],[3317,2780,1068,1099,1078],[917,2322,823,924,1665],[3230,2742,2216,900,1740],[3234,3023],[3629,2678,2705,3024,2680],[1835,3270,2992,2989,1143],[1941,1206,1835,3270,2992],[2639,339,3573,533,2638],[1362,2451,732,1686,1959],[404,1402,122,2794,150],[745,2414],[1236,1243,1238,1234,1230],[2189,389,1642,2177,1994],[726,2382,114,3500,3487],[2627,2448,1800,1189],[2967,1849,1859,470,1670],[1824,2577,668,2582,2136],[2371,1696,2372,1564,1572],[1557,787,1262,1173,2970],[1770,1572,1761,37,1564],[1832,823,2715,1257,3345],[2207,1,2203,799,1586],[2789,2790,1214,1784,1621],[885,1787,2776,2333,2772],[2764,1725,1152,1904,1895],[3408,3631],[3515,1182],[912,2584,3247,718,1766],[164,2044,2045,3551,2039],[1722,2947,1668,1924,3128],[1683,1599],[3159,284,3156,2620,2621],[3159,1691,2910,2621,3156],[509,3284,2498,648,55],[647,648,364,659,1960],[2283,3574,2278,1114,3476],[1114,2283,3573,3574,1324],[3291,3138],[1930,3327,1794,2460,1926],[1612,1617,2713,1640,2712],[373,2694,2695,3404,537],[2736,2734,2962,2735],[1687,1301,2134,2430,2429],[983,982,979,3225,980],[2454,96,3089],[1683,2040,2039,3386,1099],[1103,365,2678,1569,2091],[692,120,693,1418],[692,120,693,1626,425],[3184,1024,3186,1031,1044],[2787,1483,1708,814,3623],[3290,2105,888,1886,2224],[2898,1522,2016,481,2599],[1374,576],[1220,2087,2088,2092,57],[2764,663,2794,2680,1154],[2137,98],[444,448,446,1314,447],[3169,734,3486,2682,125],[3133,3370,1528,2373,3169],[1835,2737,1597,3359,1762],[1835,2737,1597,3359,1762],[311,1835,2737,1597,3359],[1835,2737,1597,3359,1762],[2737,1835,1597,3359,1762],[1835,2737,1597,3359,1762],[1040,1938,1668,3132,2598],[1256,2056,2049,1996,1250],[1218,3271,2799,467,1171],[3138,3312,1218,3271,2026],[156,2780,1075,2999,1801],[3230,979,1284,226,2858],[1571,1416,3151,1719,1761],[1062,1058,1805,3259,832],[1629,164,3230,3532,2057],[164,3230,1629,3551,833],[1194,2618,1444,2908,162],[162,1444,2908,1194,275],[1795,2458,467,3617,461],[1052,1053,1050,3278],[1096,1092,1094,3074,1091],[1207,3055,2685,3528,3527],[3228,3227,2842,2116],[943,651,938,987,988],[2279,1833,2282,2284,2281],[324,1247,3164,1630,3547],[2178,2180,324,1893,2661],[669,666,665,667,2702],[1049,1280,712,1146,3223],[901,906,899,317,1769],[2752,3414,1249,2754,2753],[2729,2012,1085,2003,1244],[2712,2874,1602,1949,12],[1599,134],[2043,3428,409,3563,2045],[158,3491,210,2829,221],[3294,1209,3398,3529,3401],[1206,897,1835,3294,1209],[3268,3266,2444,2447,3270],[2447,2444,3270,2446,2445],[3269,3266,2444,2447,3270],[894,3009,2448,895],[779,2270,606,2672,2882],[1202,2100,2669,3104,2000],[2888,1500,1251],[3074,3229,1568,2188,3285],[1099,1669],[450,3451,2639,533,120],[178,536,2414,226,1107],[2188,435,3285,664,9],[2713,2377,3383,2710,217],[3468,3460,3465,1667,3037],[3318,1520,1519,640,637],[1058,1063,1067,2368,1061],[667,3089,2763,784,3609],[1384,1385,1060,2189,3272],[3403,1661,646,2312,1442],[133,2804,1367,2475,2484],[2744,2745,2743,324,1084],[3061,2373,2081,1227,904],[555,556,1599,553],[1665,3266,3416,789,1058],[3416,3336,3508,897,1665],[1665,3266,3416,789,1058],[789,3309,1058,25,1414],[2128,98],[560,3535,2654,561,2266],[1400,1421,1625,1903,3037],[2751,122,3299,2070,3476],[2153,2237,2235,2151,2879],[2148,2149,2151,2242,2237],[1749,155,1220,3355,1916],[2738,2739,3098,1992,2404],[2441,2504,427,3181,2443],[671,2413,675,676,2417],[3015,696,2470,1864,1869],[2124,3600,1399,2082,1666],[1687,2134,1833,2282,3558],[1483,1608,1482,1601,1481],[968,1637,1623,103,3395],[2825,2363,1553,2291,1806],[1832,2958,1828,1822,2698],[842,3440,3442,3439,3438],[711,708,2251,833,3355],[1207,2685,3294,3533,3397],[3280,1207,3294,2685,3533],[928,500,1834,919,361],[3309,786,2369,2998,106],[2999,2366,2370,2998,2369],[2269,2271,2268,357,3463],[871,2804,1522,2807,3567],[1522,3034,2477,2480,3443],[3002,2265,2065,234,1591],[1194,193,190,1201,1826],[1464,2264,2187,1366,2919],[2459,2467,2458,2125,2452],[2717,721,478,354,3602],[2672,2674,2673,64,1427],[1009,1348,2816,1647,1353],[1943,1941],[3478,582,576],[5,2677,903,1764,1763],[2199,2194,29,1039,3227],[3201,1677,1418,803,3196],[1345,2106,1350,3202,981],[1342,1419,984,985,3202],[318,236,2156],[177,181,43,182],[180,182,1265,226],[1603,1987,857,1096,534],[3216,1751,1754,1749,2515],[2161,2160],[1364,1189],[3132,1040,2598,2216,1753],[1936,791,1430,221,1422],[1936,791,1430,221,1422],[791,1430,221,1422,1892],[791,1430,221,1422,1892],[791,1430,221,1422,1892],[791,1430,221,1422,1892],[791,1430,221,1422,1892],[791,1430,221,1422,1892],[791,1430,221,1422,1892],[2116,791,1430,221,1422],[791,1430,221,1422,1892],[791,1430,221,1422,1892],[791,1430,221,1422,1892],[791,1430,221,1422,1892],[2842,2843,1441,908,3519],[2367,2371,2400,2237,2235],[982,1320,320,316,820],[2710,2711,2709,3328,2848],[1802,776,579,0,3375],[3294,1209,3398,3529,3401],[2039,2038,1257,1947,1606],[3079,3078,676,3077,3076],[156,3420,3375,3079,1522],[128,2708,1390,3089,2528],[128,1390,3089,2528,1566],[1730,657,707,3169,734],[2834,757,3149,3117,2690],[2863,1406,1396,1498,1404],[930,1376,1922,1760,8],[3384,3304,2174,2375,2173],[3072,989,1655,1705,1330],[1655,1705,1330,3373,2675],[169,942,2573,2761,2285],[935,3573,968,1051,2190],[714,2555,2673,3425,1124],[2471,134,2820,2819,976],[2397,2014,2730,3168,2857],[2741,3108],[1793,757,1557,229,787],[2808,3433,3337,3437,2680],[2808,3433,3337,3437,2680],[3203,1119,2033],[3514,3525,1535,1873,3267],[1690,1808,964,616,2363],[2554,239,1186],[3150,3068,449,2397,2220],[2441,2504,427,3181,2443],[1074,2890,3452,3052,1775],[2663,3100,126,207,208],[83,145,1358,1740,3604],[3481,1907,3394,2641,2332],[2262,1461,601,1088,501],[3496,3,1820,2055,1828],[2523,138,2524],[2233,93,2226,91,2802],[2263,2759,636,2803,2232],[636,2263,2759,2803,2232],[1170,1166,1159,1162,3235],[2557,684,809,1499,2934],[467,615,1229,2111,1796],[3064,1552,2102,1136,2700],[2597,930,1376,2353,1295],[1274,1805,1817,1989,1814],[2707,1285,3224,404,3275],[3078,2158,2155],[784,301,9,8,309],[1110,1109,588,1208,1919],[3460,1667,3469,3466,3470],[3460,3466,3469,3468,3456],[871,2804,1522,2807,3567],[1935,561,383,328,2516],[2528,3206,3072,3024,986],[3072,818,1185,989,525],[833,708,3355,1498,1173],[1921,1922,384,1535,3404],[3587,2269,2362,2178,2767],[474,1562,1937,1740,1491],[1089,2098,3509,2096,3402],[2934,533,537,3444,1105],[2533,991,2934,1447,3237],[2934,1447,3237,3446,2154],[2520,1124,2934,1447,3237],[2544,308,1760,1767,1771],[3085,3314,331,3091,1895],[3329,863,1161,2860,2985],[849,2104,851,1978,856],[2425,3037,293,1408,284],[176,381,380,2500,1264],[2290,2571,2294,1380,2518],[2526,2492,2491,2493,2490],[2636,2635,3038],[1674,1739,2107,3350,3014],[3010,1359,3205,892,145],[1161,2236,1978,1933,1746],[3354,201,1504,1495,1344],[1794,27,32,28,30],[2012,2075,2013,1812,1517],[2291,886,887,1333,2344],[2752,2999,118,2237,3082],[2164,2373,22,21],[913,2467,2572],[424,422,425,419,2055],[1760,2026,3312,1771,1767],[1492,1936,1490,2900,1720],[3220,3219,3143,669,2719],[1233,559,1793,2631,685],[1938,1040,1668,833,1568],[2530,1575,1573,2361,1565],[3108,1776,3176,2526,2630],[1552,2391,1972,176,810],[555,164],[2716,1332,1957,947,190],[845,3542,409,584,3388],[1941,903,1126,2703,2126],[1367,1369,2027,1364,1652],[3628,1077,1072,2218,3419],[404,3275,1394,2367,2003],[1928,172,2747,2003,1447],[859,861,2885,3275,3276],[3234,3336,1182,1535,3181],[2136,2139,2137,2142],[804,2900,806,316,2811],[2495,3273,861,84,1392],[1183,3107,2930,795,1154],[1183,2930,3107,795,1154],[1119,1183,3107,1107,3106],[2099,1794,934,1134,3246],[2427,2424,2423,2425],[134,2820,2819,976,2471],[1261,1255,91,3299,1542],[2678,2943,2410,2945,1088],[2678,2680,3629,2943,2945],[1506,66,2751,986,3387],[2554,2555,2673,3425,1124],[1643,1647,1653,1646,1649],[2115,14,2118,1641,13],[1043,1032,1033,1041,1044],[785,2095,1192,67,2096],[3179,3178,3180],[3485,3479],[813,809,816,805,815],[218,219,220,162,197],[640,639,3332,637,765],[1252,1251,1598,789,2498],[455,1028,3403,436,437],[1519,1085,1520,2399,2885],[2658,2999,2905,1138,2771],[1843,1842,1841,1847,1846],[2906,186,2392,671,2413],[1348,1744,3196,135,2026],[1459,499,3609,1796,514],[1086,1019,2584,2099,1418],[2680,3301,2706,3051,3303],[1099,1669],[1836,906],[2762,2760,1809,207,208],[3312,2026,3138,1725],[3036,2275,1403,2930,2180],[2171,2410],[3355,2065,621,3479,2228],[1731,2478,3208,3012,1673],[2813,2175,2545,490,487],[3023,3288,3234,2804,3434],[3229,3074,2703,3068,318],[404,3275,1394,2367,2003],[1160,1167,1158,1166,1163],[997,500],[1408,2207,3172,2425,3037],[2658,1339,2447,144,3336],[943,937,3102,3398,988],[3283,3411,3202,1912,1366],[2391,1819,3411,411,3202],[2043,105,715,2165,1819],[2817,2666,1274,1876,2880],[3525,3374,525,1681,1084],[2855,1274,1870,3161,365],[647,2915,2817,648,2094],[3280,3493,1561,526,2880],[2850,3618,2848,2107,2109],[987,133,1676,558,3303],[1905,3412,3407,2017,3087],[3087,2704,3082,3086,3412],[3622,209,2706,556,2246],[3133,629,157,626,1846],[3407,3406,3142],[2812,2797],[833,1928,3021,1124,676],[2011,2006,2005,2001],[2484,2477,2479,2475,18],[322,146,313,2410,3564],[179,1110],[922,904,918,924,17],[789,25,3310,757,755],[2832,3377],[554,2297,3169,734,3486],[3109,2254],[194,187,192,191,190],[3309,2793,718,2643],[3169,734,3486,2682,125],[687,684,161,686,3024],[3286,3288,3434,1883,2581],[3425,3182,886,153,3288],[2679,3314,1894,1902,868],[3145,419,186,2392,671],[339,534,31,537,536],[2654,1368,2112,651,2101],[3204,3544,918,2238,1020],[3416,309,3417,856,2105],[1245,1616,1248,1246,1256],[1749,3355,265,155,1220],[1749,3355,3150,3559,265],[2930,1815,959,1051,1417],[1124,1841,290,1386,1419],[3365,2748,3450,3333,5],[3487,3499,237,965,2094],[3281,1218,1402,969,2090],[3619,1257],[1204,252,3572,1206,1567],[3343,1122,893,3383,2195],[3151,2734,893,1403,3272],[3214,2103,848,3622,2140],[2784,1619,1613,2979,3113],[2416,343,1778,1317,672],[1372,2132,48,2116,482],[128,3180,2873,2092,3089],[2063,2060,715,2018,3494],[2867,3585,932,1836,23],[260,572,564,3477,794],[323,3210,3344,2915,3343],[3584,763,821,2801,1930],[1053,3517,2311,436,433],[1245,1248,228,777,2761],[2770,941,2182,3594,1849],[3609,1135,2608,1546,1972],[2668,517,2669,125,2667],[207,208,205,216,2676],[2602,3430,3031,3364,153],[2129,2975,3407,3378,246],[467,3169,734,3486,2682],[3142,2020],[2363,2099,1794,934,2987],[361,1446,2181,3606,2618],[1617,2504,291,2491,1612],[2504,2492,287,3408,40],[1076,1242,2791,1099,1669],[2594,871,2804,1522,2807],[1124,2519,2207,1914,312],[2450,2405,707,1244,3560],[300,3289,2806,3189,2077],[1598,296,1863,3271,2822],[1863,3275,7,739,3525],[1863,550,1124,1792,7],[296,1598,7,1856,1311],[296,1598,300,2822,115],[1172,2885,2926,312,36],[2996,3169,734,3486,2682],[156,1725,636,2565,2572],[3296,3295,3540,3536,3538],[2954,1677,3272],[749,2176,2186,2191,3359],[208,3092,2186,131,530],[797,207,208,1965,2278],[2449,2026,951,1852,1848],[2164,2165,2173,2167,2172],[1186,1058,2987,1061,863],[2462,937,3395,346,2653],[1232,1415,1170,2846,1934],[1265,1537,479,1472,2213],[1019,1790,1139,935,3362],[1813,2122,2240,905,84],[2098,3132,2097,3549,489],[2097,3132,1790,879,1019],[119,1753,2411,2021,81],[331,3091,1870,1190,3286],[3111,1622],[2994,429],[952,1424,1430,956,2858],[1785,1726,1455,2665,1554],[290,2322,2328,3594,2771],[1820,2099,1794,934,1134],[565,572,259,1146],[1526,1529,1528,1161,1527],[3225,3420,1522,693,3419],[1152,2020,894,2766,441],[2020,3407,3406,2507,3412],[789,2020,894,3142,3407],[3478,3407,1146,3278,3008],[1198,499,3606,2618,852],[1319,2775,499,1791,94],[1429,544,2981,1434,1432],[186,2392,671,2413,3442],[2346,3154,3511,3516,401],[746,750,741,2756,740],[1626,1637,1624,1625,1629],[3408,1218,3188,1906,1743],[1943,3189,1110,2208,690],[3408,3189,690,1887,3631],[607,1663,3188,1655,2722],[1812,3299,2005,3132,2075],[280,1907,2765,312,2207],[3515,515,514,492,494],[676,833,3358,392,1976],[1336,2658,2644,2655,1338],[2658,1336,2447,144,3336],[3221,3205,1513,1740,1744],[1667,2725,1663,1665,1658],[1059,127,1061,3030,1130],[2572,2435],[670,674,1979,860],[896,904,897,900,2983],[1836,1183,906],[3276,2019],[684,990,686,2704,308],[1252,1998,1260,2061,2047],[2705,3041,1895,3084,3087],[930,1376,1391],[2707,2019,832,3187,2016],[1993,2170,1551,1186],[2290,12,2287,2295,2292],[2081,3217],[1909,1602,1949,12,847],[833,832,3230,3355,3267],[871,2804,1522,2807,3567],[3560,1128,3562,2577,2820],[871,2804,1522,2807,3567],[2117,3586,481,1907,2896],[214,891,3468,1471,2456],[957,948,489,953],[497,511,518,514,778],[951,1738,2447,533,513],[2520,1483,796,1890,2207],[2973,2056,2048,2055,2059],[1951,2094,1920,364,3013],[374,2965,2411,2408,2963],[2128,3290],[2371,2933,1945,108,3365],[2587,2109,3030,2032],[609,957,975,3568,952],[3012,1730,3210,2715,3208],[3315,1489,640,645,1527],[1373,516,3611,3498,1966],[1965,2507,3507,1843,2099],[384,2470,2280,2770,2973],[2606,2276,432,2089,2517],[5,2075,2606,888,1959],[1885,1889,1886,1890,1880],[668,281,3616,2288,2201],[273,277,276,281,279],[3036,3038,670,2770,2215],[3279,417],[1068,2873],[2165,2166,2169,2168,2163],[3055,1206,1938,1207,2685],[2773,1033],[979,982,860,2904,1713],[624,2373],[2110,1978,3047,1372],[651,2600,672,3511,2447],[2072,355,2659,2924,3582],[1643,871,2804,1522,2807],[997,2630,177,1110,2094],[1802,1800,1801],[1090,2826,2260,1094],[1165,1169,1157],[3064,831,991,990,3071],[2962,532,1067,3077,208],[271,281,273,1907,274],[1872,1875,1870,1874,546],[1587,2935,1585,3189,1584],[1998,3478,1994,1997,1993],[1995,1992,1994,1249,1998],[2061,3099,1998,1992,3502],[2504,427,3181,2443,2216],[1099,1075,1669,3326,3281],[1637,1099,1075,3326,3281],[1075,1099,3326,3281,1283],[3136,1106,1791,3411,448],[2449,100,1852,1848,258],[1276,647,364,60,643],[2420,1608,1622,1312,2421],[3231,3233],[891,1256,164],[3089,2263,2044,2541,2045],[3084,399,2360,3215,3077],[3503,2130,2501,2554,803],[3084,399,2360,3215,3077],[1598,3503,3487,3084,3204],[842,3440,1564,1572,377],[346,842,2125,2134,3440],[377,842,3440,648,1564],[995,1307,2360,1564,3084],[666,306,668,410,3352],[389,391,2115,1585,2709],[1140,1141,2099,1794,934],[3223,2195],[3106,1628],[1909,2033,1910,1893,2762],[699,2928,269,2950,3178],[1893,1948,2663,1005,1897],[422,424,405,410,425],[3197,1352,2267,1743,1319],[1930,2267,2775,619,852],[1499,3408,1671,1736,2949],[695,2141,1748,2798,1755],[3546,1196,2914,2703],[2826,2811,2824,2827,2825],[3295,3296,3397,1822,6],[2826,694,2801,2807,693],[3524,2451,734,727],[691,695,2810,2796,697],[280,312,1907,2765,3593],[439,437,2507,3478,441],[3412,2022,2019,404,3275],[1155,2812,3195,1366,1513],[2117,3229,1198,1428],[2298,1599,2302,553],[1712,1836,2652,2644,1567],[2265,1184,2266,2159,2646],[1889,572,815,2159,2265],[1553,1983,2896,2960,49],[449,446,445,3589,2184],[438,450,1330,1021,1576],[872,3041,2596,466,3043],[2552,302,2764,3587,331],[1231,3113,2766,3082],[509,3512,3518,3515,3517],[2917,3611,513,83,672],[704,2968,542,2072,3347],[910,3405,3169,734,3486],[80,1834,928,2021,3101],[2461,93,2455,2912,2263],[2011,2006,1699,2001,2005],[528,1669,2460,2005,1492],[2471,1569,1446],[1228,1694,1522,3034,2477],[335,308,2358,337,338],[335,334,329,337,312],[309,1596,310,334,1414],[1561,1955,210,2757],[1619,1617,1614,1612,1620],[1713,1228,1340,24,1626],[3430,2722,3337,2228,2680],[3189,80,77,66,3289],[1753,1756],[3394,2520,2641,3423,300],[1984,853,1997,1212,2889],[2216,2441,2504,427,3181],[3228,409,3227,407,2704],[2398,750,2169,206,2034],[2793,586,2654,585,1130],[879,383,2806,3289,2764],[465,882,1145,883,3093],[2554,2010,1606,1623,465],[3094,15,3095,1630,1623],[1183,906],[3220,1610,2859,666],[2557,885,928,2558,919],[3145,421,406,425,1515],[1746,2227,1023,1189,3515],[131,3358,319],[818,3525,3552,2168,3138],[202,200,3195,3354,2408],[3204,267,892,2568,2569],[75,66,70,71,73],[2645,2643,638,2990,1790],[1845,1418,2636,864],[1019,1794,1790,3330,2312],[2943,1970,1954,2608,1833],[1497,2764,2207,1,2203],[1497,2764,1276,647,364],[1683,2040,2039,3386,1099],[627,389,208,212,630],[627,208,212,205,209],[3532,2057,1629,1610,1418],[2572,2573],[2464,2451,2465,1098,914],[2987,2363,2988,1492],[2434,2430,2542,2433,3313],[820,121,2944,3609],[1857,2543,528,907,2456],[3236,2476,2486,2479,2481],[1767,1765,1771,3312,1766],[1760,1768,1764,6,1763],[1504,2566,2942,163,2944],[2412,486,1559,1281,946],[649,2116,2555,1112,23],[51,2315,1786,3256,3417],[2014,2730,603,2728,3415],[2652,2651,1144,2653,2082],[2997,275,2986,320,3327],[151,3409],[151,3409,2644,2655,1338],[2059,2790,1896,2981,2481],[3330,1794,1134,1140,2099],[1610,3386,2727,1608],[1950,2993,1474,3386,2651],[1474,1339],[3355,640,2098,2669,2227],[3355,640,2098,2669,2227],[2255,2256,484,2379,2249],[1662,484,489,205,2252],[1001,3101,1006,930,1376],[1480,1110,1109,2481,2938],[2584,1496,445,1451,2758],[1083,766,1080,2684,2923],[2368,1696,864],[2987,2819,1942,1900,1903],[2862,2572,3012,2469],[2138,2141,2143,2135],[2584,1496,445,1451,2758],[3197,3564,2568,1419,1676],[1529,3232,322,3371,695],[1529,3232,322,3371,695],[2584,1058,1496,445,1451],[1223,339,2308,226],[1910,1897,1912,1909,1893],[676,499,1206,721,1970],[2880,2399,2397,1617,1085],[1943,1941],[1943,1941,3408,1218,1392],[1801,1802,1800,156,2780],[1912,1893,1730,419,3063],[1302,1311,3088,995,991],[2504,427,3181,2443,2216],[2509,1771,2511,2512,1851],[2903,2901,2902,2509,1771],[1362,3336,1182,637,1799],[2692,1180,118,3455,3178],[2285,3089,2763,2072,1914],[2195,2196,3036,501,529],[1010,1002,931,1004,1007],[510,504,1475,521,509],[681,2569,2709,2708,3417],[2655,3240,3270,920,1804],[3211,2407,2966,2409,2571],[2900,3316,692,2812,711],[133,3181,3325,1174,1171],[3063,186,3284,178,2451],[2182,2185,2196,2199,2195],[3147,9,1760,3040,2816],[2815,2816,2809,3239,3147],[2640,2639],[1869,3097,3438,2284,2935],[3595,2284,104,1117,2280],[1117,2346,3154,3155,2614],[2561,1849,703,2631,1262],[2232,2345,2601,2593,103],[283,286,282,289,285],[1867,3577,3155,3596,2349],[2198,237,2416,1601,365],[1386,1626,1628,1625,1623],[2368,1265,214,26,930],[168,3578,1860],[2966,3211,2409,811,1369],[3220,1674,1739,2107,3350],[1381,2651,156,2780,1075],[118,2692,119,2818,1085],[3413,2312,2859,3219,2860],[3349,2530,3135,2427],[1313,541,358,164,871],[2436,2435,2114],[2543,2547,2545,2546,3024],[2127,2121,2143,2118,2131],[640,639,3332,637,2364],[1319,1585,1318,1056,446],[2224,3628,1256,1679,1086],[2696,3127,1242,1568,131],[1891,2414,1930,108,3404],[1172,1189,1790,2345,1852],[2928,3451,2809,120,2805],[3627,1493,731,2204,1840],[1466,2809,2804,3239,3032],[2204,731,2205,501,492],[2854,1134,1806,435,454],[871,2804,1522,2807,3567],[813,3016,2555,2160,840],[2428,2431,2185,1084,2425],[2468,833,3229,3230,2286],[2057,2592,1773,432,1617],[1913,1895,3083,3086,3041],[2491,3118,3112,291,3117],[1018,3141,2664,2999],[454,1134,453,2099,467],[3177,3172,2658,454,2905],[2658,2905,3177,3172,454],[1134,453,3171,461,3617],[1414,3300,1057,454,1134],[1192,3232,3324,1453,2643],[2374,3169,734,3486,2682],[3125,3632,2307,2501,1999],[1641,2174],[1852,1848,258,90,3514],[815,816,812,814,819],[3590,3597,3596,3589,3588],[2900,1699],[3587,3586,2846,303,3247],[2447,3270,3427,2658,144],[2587,3623,3625,45,2588],[371,1394,2004],[1903,3288,3286],[1903,3286,3288,186,2392],[1571,1566,1567,2361,3420],[3542,3535,2899,3545,3534],[2554,3542,3535,2899,3545],[3218,3023],[1329,3288,3286,2814,995],[3216,3379,352,2763,1831],[637,49,60,466,2097],[669,3219,3221,2719,668],[1896,1741,3014,1914,1303],[3205,2658,2447,144,3336],[2096,2098,703,2095,3505],[156,2780,1075,2999,1801],[3,714,3496,3619,715],[1227,3385,3213,1539,2107],[836,855,2140,2104,3212],[2658,1337,2321,2773,2651],[2773,2651,8,2774,1337],[1962,72,2583,210,1956],[2583,1951,2410,1962,72],[2943,72,1962,2583,1956],[2461,1962,2583,72,1956],[2712,2713,412,1612,1617],[3205,412,2712,2713,1744],[2216,2441,2504,427,3181],[2758,1023],[956,3148,54,963,952],[1529,1513,2797],[1257,2045,1223,2545,1485],[1463,636],[2872,3089,2871,96,1276],[373,3356,3166,2733,2732],[3432,2285,447,2856,3434],[2947,1924,1919,990,3131],[2066,2065,2060,2551,3285],[2040,211,2249,1217,2551],[871,2804,1522,2807,3567],[3052,2658,2447,144,3336],[3575,2175,473,3610,486],[274,3620,3619,1766,3621],[3541,3626,3539,3536,2903],[123,3315,1938,3541,3626],[293,3108,1249,164,2424],[3539,121,2438,2951,2949],[243,3537,251,1628,1185],[52,3364,3368,817,85],[3368,3151,1059,2951,52],[1161,2236,1933,1746,1869],[817,3329,3362,809,1381],[127,193,2556,2064,524],[846,3212,850,834,19],[2312,2859,2307,2860,2308],[1599,2302,58,1641,3549],[1634,833,1568,242,1565],[3549,489,3304,728,1727],[116,98,1665,1518,1099],[2755,36,3391,2763,166],[1790,36,1357,1019,1794],[3219,553,340],[2456,733,2364,2739,2363],[1271,3463,2364,2739,2363],[3375,156,1217,1074,1213],[107,156,2780,1075,2999],[301,2510,1474,441,2222],[2954,2891,2535,2088,873],[1319,1318],[1375,3098,2868,590,0],[1160,322,3436,2477,2632],[115,3327,1068,319],[100,256,2026,1852,1848],[2789,2790,1214,868,1784],[636,2806,2844,3289,1896],[636,3189,2806,1542,3289],[1261,636,2806,96,1542],[42,1261,2844,3110,94],[236,2836,2929,2198,244],[336,2218,3103,759,2232],[961,2176,952,1567,1984],[1989,1997,1952,2181,964],[1759,1753,2329,2342,1601],[2521,2900],[3159,1691,2910,1578,1576],[1209,3309,789,716,786],[252,274,1209,3104,3309],[2532,679,3261,2883,680],[3609,3604,713,3608,719],[340,3138],[340,123,1891,2671,537],[1381,2651,156,2780,1075],[304,101,2437,24,3287],[1172,870,3247,3419,3006],[896,2983,2122,2377,3291],[1779,3355],[35,2295,2116,1280,663],[12,3458,382,390,387],[3419,3224],[2726,2991,1286,1740],[3593,869,1409,1796,2985],[1181,1185,1180,757,1189],[1189,1184,1185,1180,757],[3406,37],[1280,1934,1400,2,1503],[2319,1864,3057,890,2322],[1971,1548,1924],[2300,2301,2297,2299],[1260,2056,1256,2058,2047],[242,2521,1921,1918,832],[2844,1633],[3169,734,3486,2682,125],[1172,2550,832,1946,3243],[948,3146,949,957,964],[1597,3435,1595,313,849],[1597,3435,1595,1202,849],[267,837,811,79,1497],[1344,3067,3328,3436,1949],[3230,833,1928,3021,1124],[3304,3369,3302],[1673,3348],[293,3108,2424,2871,1912],[293,3108,2424,2871,1912],[2215,3164,1904,2859,2515],[1977,1981,1978,1896,795],[2950,1978,1977,1310,2953],[1981,2950,1977,2953,1978],[941,2283,2275,2812],[697,2071,1204,695,2799],[397,398,3256,1790,2601],[771,777,351,599,772],[3323,771,767,2497,772],[771,1869,1746,2098,2236],[774,771,318,767,84],[2926,460],[2538,3089,3085,2207,1],[1126,3482,1425,1429,1424],[1100,804,2017,2845,816],[3216,41,2531,3217,2530],[1172,3157,3543,1084],[3614,1481,1480,3315,1489],[1524,3150,1029,1030,1027],[622,1620,630,2269,1952],[144,3565,3266,744,775],[2278,2283,2275,3219,941],[2851,2849,2847],[913,3169,734,3486,2682],[1481,3517,3479,3614,1615],[1822,1224,1791,1452,2220],[2714,2136,3207,322,2107],[2714,2136,3207,322,2107],[693,1209,3309,789,716],[829,3413,2360,626,1180],[2532,679,3261,2883,680],[679,3261,2883,3626,683],[786,1569,307,2361,2351],[1462,2125,2740,3246,1416],[243,176],[3537,1363],[1522,667,2452,3089,2763],[1172,2703,2885,312,36],[1852,2498,301,755,2499],[2149,2155,3079,2323,2154],[1308,1306,1298,1307,1327],[2482,3018],[2266,1521,1569,307,2441],[3348,3287,1403],[3348,1673,1312,2114,867],[1220,2187,2161,2160,1088],[88,2187,1220,2161,2160],[2160,2161,2162,2187,1220],[2161,2162,2160],[224,225,1694,877],[1730,419,1912,3063,1897],[568,2968,2953,3580,3394],[3513,1182,3205,1577,3361],[1143,558,3214,3022,2834],[320,3327,1184,2127,1927],[272,914,3090,1862,704],[2079,3200,2319,2076,2081],[3434,3234,693,84,2477],[1883,2581,3286,2435,2436],[1947,1948],[2435,1345,1353],[2984,2985,3630,2986,3515],[3217,1307,1327,3577],[222,1948,1662,2724,3153],[3343,2724,3342,2272,221],[2440,142,2442,2439,2438],[3433,2641,131,2224,2857],[2968,3381,2969,142,1685],[150,3192,1986,1811,2794],[2442,2876,2438,2440,2877],[3141,1985,2794,159,131],[2694,1996,20,2998],[3022,34,2966,418,1870],[34,3022,2966,418,1870],[1585,2708,2709,390,385],[2680,2207,1,2203,799],[2629,573,254,618,77],[2657,3402,1333,505,854],[1895,3629,2764,1913,1574],[3629,2678,2680],[689,3328,2272,2904,688],[1989,1982,2788,1836],[1249,3414,2753,2752],[1249,3414,2753,2752,156],[3222,1494,3391,2298,3100],[3244,1556,962,2626,65],[1676,1737,871,2804,1522],[1026,1037,1025,1021,1023],[4,1675,992,555,3136],[1749,155,1220,3355,1916],[1466,3239,3282,2804,3147],[2682,2099,192,2204,453],[2204,2205,731,501,492],[2595,2793,3618,3617,2239],[2205,2204,731,501,492],[2205,2204,731,501,492],[1372,361,1920,2094,3058],[1864,2769,2990,1795,499],[2504,427,3181,2443,2216],[561,1913,560,1914,1904],[2203,662,796,661,658],[3277,438,1984,2119,545],[2128,98,2364,2329,3519],[3138,3312,2026],[1504,2516,289,2210],[1499,1502],[1290,1296,1293,1297],[435,2830,90,430,3265],[108,3134,3371,904,1919],[2537,2534,2540,2532,2539],[2636,2104,1752,2456,1760],[1665,2239,1045,1185,472],[1658,607,1657,1663,1655],[1714,3213,2671,1227,1228],[2537,366,2704,1895,2763],[2699,219,1614,222,2755],[3538,3536],[624,1051,1054,1274,611],[180,1265,1264,378,698],[3354,203,200,2410,1672],[208,205,212,209,214],[1014,220,219,218,221],[3423,2928,1101,2931,245],[1101,2931,2368,157,3423],[2831,2116,2141,2710,1695],[252,250,1204,2926,1653],[1084,579,3543,1945,1007],[1084,2094,2728,3557,361],[739,454,1134,453,3171],[2614,2349,161,837,79],[279,276,273,281,277],[2491,3116,3115,285,295],[296,300,1598,2822,1856],[335,311,303,334,312],[334,338,310,303,325],[334,337,338,335,310],[339,533,534,2639,31],[3534,3543,3572,643,1264],[3600,352,3605,1815,2717],[358,356,3464,357,1111],[55,1011,248,362,1455],[3070,367,3069,366,370],[1122,1001,1006,873,3151],[391,389,386,1543,1551],[301,399,871,2475,1327],[2869,2893,1589,617,2512],[406,411,409,416,410],[419,3145,406,420,410],[435,2830,90,2188,434],[3589,443,382,439,441],[446,445,392,449,1319],[2067,478,483,474,210],[487,485,490,489,484],[2813,1982,497,511,1967],[2943,3296,2981,523,499],[515,2489,1427,243,3515],[1479,510,2649,2990,1475],[1967,609,2834,698,518],[494,514,1391,502,492],[1834,3101,2876,2021,2695],[1555,784,966,782,2810],[554,553,99,3157,3573],[562,557,2691,2726,194],[259,565,3268,3531,1431],[796,610,3473,3530,876],[579,582,382,255,2810],[1660,1427,27,32,645],[2291,886,887,1333,2344],[196,1629,186,616,1194],[611,1638,1602,1611,1614],[624,623,630,2724,389],[1872,1911,312,492,2990],[639,637,638,640,3332],[2726,3240,1001,3101,698],[656,1674,1739,1555,993],[1381,1842,3028,3056,1369],[3226,669,668,667,2702],[2413,2417,2418,676,671],[3258,3423,679,3382,2883],[3161,3032,3028,881,2573],[2118,1074,3333,3595,300],[1274,1273,1810,311,2654],[715,714,2526,720,3388],[377,1204,481,1726,675],[2905,453,1414,3171,739],[744,746,2756,1107,750],[2869,758,757,789,1276],[3503,1478,3543,2816,451],[770,767,771,772,1080],[196,616,1985,186,1195],[616,196,2881,1013,784],[1787,3058,3057,2769,85],[815,814,819,816,812],[819,817,812,815,816],[2322,917,1058,823,1414],[2752,2999,118,1189,2565],[1760,2143,2115,2425,833],[839,847,849,856,851],[846,3212,853,2105,842],[884,1623,1606,1611,1638],[886,887,2999,2291,1381],[892,3205,145,1344,265],[922,918,904,924,921],[3175,910,904,641,626],[3054,922,913,904,924],[918,922,902,921,917],[1010,1785,1002,1007,1004],[945,947,2618,956,1868],[957,948,953,1131,954],[965,1604,1611,1624,1626],[965,1604,1611,1626,1629],[973,640,134,639,3332],[979,983,986,265,982],[2136,2406,666,221,3572],[1478,2153,1664,2936,2248],[1252,2061,1998,1260,2047],[2891,991,3071,3073,989],[1004,1013,1010,1009,1926],[1013,1004,1009,1010,1681],[1794,1019,3330,934,3375],[1037,1029,3121,1044,3186],[1026,1037,1023,1021,1035],[1021,1036,1038,1041,1043],[1099,3325,3326,1068,1077],[780,1080,769,1085,112],[1089,1416,2360,1571,3151],[1090,2826,1127,2260,3109],[1447,1107,1099,2554,1321],[1101,2931,2928,1058,1063],[1112,180,1372,3586,474],[2899,3545,1116,1121,1118],[1008,1010,931,1013,999],[1145,2990,1475,1479,1478],[649,248,1443,2930,3101],[1152,1150,1153,2554,2077],[1167,1170,1166,1159,1162],[3296,2981,1867,499,1077],[1184,1180,1192,119,2761],[1181,1179,1188,1185,1189],[1207,3294,3397,1208,2685],[1217,1214,1074,1213,3375],[528,1108,2936,1427,2201],[1222,1631,1611,1221,1638],[1486,1623,1631,1611,1638],[1243,1242,1234,661,1534],[1249,3414,3108,2753,2752],[1252,1250,2061,2060,1598],[338,1620,3075,619,2945],[55,746,741,2468,1115],[644,363,1432,25,3130],[1284,2391,843,1243,1437],[1728,2297,479,3386,818],[1296,1290,1589,1293,2764],[1295,3583,1247,1894,1902],[1307,1315,1323,1314,1308],[1553,1655,1705,1330,3373],[3402,1334,1333,2657,3522],[3195,3205,1347,1734,3483],[1342,3013,1419,984,985],[1348,1738,1359,1357,1354],[1367,1369,1364,1368,2027],[1375,0,1373,1,3097],[1377,1371,1596,1788,3035],[1391,1402,1400,1397,1396],[1391,2461,1402,1400,303],[1412,2868,1203,1563,1368],[1416,3543,2777,794,2846],[203,1722,3286,1418,323],[1882,3251,708,3576,1424],[1265,3477,2607,1556,482],[1441,1440,515,764,1134],[1716,1711,1596,336,1377],[1716,1711,2077,2078,2461],[3149,1469,3519,3520,3510],[1960,2990,3295,1143,2655],[1633,884,1485,1602,1621],[1487,1078,1071,1611,1633],[1626,968,1637,1485,1179],[3627,1493,1466,34,1840],[1438,1434,2177,600,1131],[1568,2598,1565,981,3230],[1529,1528,697,1526,1164],[1536,1274,3295,451,2511],[2548,3191,1695,2972,2847],[1550,1549,2170,1545,1551],[2277,2190,2961,2445,2285],[1555,1556,962,1554,2016],[1569,1571,3075,2535,156],[1574,1575,3220,319,2531],[3052,83,1577,3010,2515],[393,3141,1583,1587,1584],[2895,2959,1785,1726,1445],[791,1430,1424,221,176],[1596,1591,3599,1594,1593],[1638,1604,1487,1601,1602],[1606,1623,1635,1630,1626],[3317,3376,2604,1708,2122],[1641,3473,1599,3051,2302],[2358,1416,334,308,335],[1649,1651,1653,1647,1652],[3465,3468,3037,3322,3460],[1670,1666,1669,2723,1664],[1667,1663,2725,1665,1658],[1047,1054,1053,2190,1684],[1686,142,2968,2830,2969],[568,3162,1877,729,357],[3515,1696,3508,3323,2744],[3454,2837,2835,2398,1533],[1240,3142,1108,2398,142],[1649,1703,1704,1705,3161],[1716,1713,470,108,1273],[2628,2907,2407,2201,1824],[2454,96,210,3089,309],[83,1730,3350,1733,1735],[196,3289,1727,3350,2267],[1755,1759,1757,1923,3476],[2459,1755,1759,638,1757],[1767,1765,1771,3312,1766],[1767,1770,1765,1771,1764],[1417,1776,3369,2589,1217],[1785,1726,1271,1455,1973],[1794,2584,1790,121,28],[1791,1789,1788,1787,3058],[1794,952,956,2858,1430],[1802,1801,1800,2999,3594],[2664,2265,2644,2365,1931],[1808,1815,1806,430,2830],[2284,2279,941,2276,2280],[2284,941,2279,1833,2282],[1834,1835,399,1758,395],[1265,1781,1924,3625,494],[1099,86,118,2629,2692],[1853,1856,297,2561,1849],[2202,1380,3319,2776,1787],[1868,2284,2202,2277,798],[1885,1882,1889,1880,1892],[1880,1889,1885,1882,1892],[312,2721,2245,1917,822],[1908,882,881,2764,3089],[3215,2168,2778,950,1267],[554,523,242,2521,1921],[247,1924,325,1560,466],[247,2428,1929,1924,1173],[1938,2686,1939,314,1936],[1943,1941,386,3181,1835],[1950,1967,2993,1949,1962],[1099,1669,703,2988,25],[1967,1960,1973,1968,1972],[1980,1380,2949,1979,1975],[1989,1810,1984,1813,1983],[1995,1998,1992,1994,1249],[3384,3004,3620,3,2567],[2019,3276,2022,3412,105],[2031,2024,2030,2025,2029],[2292,2032,68,11,2293],[2040,2039,216,207,208],[2043,3226,2236,3425,3428],[2060,1260,1256,2056,2058],[2063,2060,3102,2066,768],[2219,2090,2087,3563,2927],[874,3194,1404,2199,110],[2096,2098,1134,703,28],[2019,432,169,942,943],[849,856,851,2140,814],[3439,1263,3040,400,1923],[2122,2118,1813,3335,14],[2124,2055,2127,2131,2121],[2139,2137,2136,2141,2142],[718,125,3486,17,3498],[2149,2151,2148,2236,2237],[3434,1416,3579,2158,3070],[2161,2162,2160,288,3453],[2165,2169,2166,2168,2164],[2175,473,3610,1545,2174],[2196,3036,2183,2178,529],[2199,2194,2185,2195,29],[2204,2205,1466,2804,731],[2213,429,1083,2638,1048],[2224,2225,1679,1256,2241],[2232,2226,91,2233,336],[2241,2151,2244,2243,2153],[2554,906,1276,338,2707],[2253,475,479,2256,2250],[2272,2270,2267,1699,640],[886,887,2291,2295,888],[2283,2275,941,2278,2279],[1001,3101,1006,930,1376],[2299,2300,2301,2297,1944],[483,641,2298,2037,2893],[2303,2749,2750,2304,3254],[2307,2309,2313,3123,2476],[1380,2315,2772,1786,3366],[2078,661,890,2319,887],[3319,2336,2337,2500,1380],[2341,2339,2340,2325,2237],[2344,933,2346,3154,597],[2614,2346,3154,2343,2349],[2346,3154,2350,2614,2349],[1571,2361,2360,2352,1569],[136,2368,2622,2625,711],[973,2372,2999,2625,2371],[942,169,1329,2277,1959],[2373,3133,2374,769,629],[922,898,904,918,3133],[2386,2387,2392,3442,2380],[2386,2392,3442,2380,2388],[2403,2400,2406,2404,1696],[2425,2424,2427,2188,2423],[2428,3286,2581,2435,3313],[2436,2435,1575,1573,2535],[2440,2439,3632,168,2443],[2446,2447,2444,3270,2445],[2446,2447,2444,3270,783],[1001,1006,999,3101,110],[1001,1006,2461,3101,2599],[134,1481,275,2075,2013],[2680,2473,3049,3051,2503],[2484,2477,2479,2475,18],[1534,2639,2127,536,2328],[2486,2472,2481,2484,2476],[2481,1725,3443,2470,2804],[2830,2489,2493,1267,2664],[2830,3240,2726,1267,2493],[2752,138,752,25,757],[1852,2498,301,755,2499],[2990,2649,1143,2647,1337],[1099,2769,661,3361,2286],[3056,85,3367,2290,3057],[2504,1133,3319,428,2997],[437,381,1028,3403,442],[752,1001,153,3101,67],[2512,2510,2664,2509,2511],[1108,898,1240,2613,3142],[741,2157,746,742,2584],[1886,1504,996,3451,3288],[1316,2208,3479,1339,3516],[2514,1612,3579,1537,3064],[1612,2514,3579,1537,3064],[2210,1648,1032,293,2515],[1558,1555,762,274,661],[2523,2524,138,1180,1178],[974,3046,975,972,977],[2526,720,3388,714,715],[2537,2533,2528,2538,2531],[2543,2547,2545,1302,1311],[871,2804,1522,2807,3567],[2900,1985,1533,3334,2548],[619,2629,2550,1265,1937],[2553,2077,2515,2461,1339],[2307,96,3513,1364,3181],[2554,1454,2231,1637,790],[2554,1837,3057,1890,2673],[2555,687,593,1001,1294],[648,2562,492,585,3349],[2563,141,140,3462,894],[2565,513,1416,2334,2199],[479,2055,1184,2427,2132],[2584,589,98,3151,3382],[2850,2390,1888,267,843],[2572,2573,2465,2670,2124],[3355,833,892,2568,1926],[2579,1325,2755,1366,36],[3354,1504,1344,201,2581],[2585,318,1574,467,2390],[2389,608,1951,302,2116],[1569,2091,1784,1040,1502],[3625,2587,3623,45,2588],[2587,242,3623,3625,45],[2588,2587,47,3625,3622],[3051,3432,92,3302,2473],[2753,35,646,1445,2895],[2594,2793,2595,950,2072],[586,2793,2654,627,264],[593,1001,3101,2628,2907],[2893,1589,3365,617,2512],[716,3365,2893,2868,1589],[395,930,1376,2695,2834],[211,2664,308,2106,2367],[2906,793,2602,2601,792],[1791,1106,448,3136,3613],[800,2602,791,2610,2601],[100,2277,2804,1591,3599],[2159,2517,3354,1935,166],[2619,1273,616,1984,1808],[772,3447,777,890,3370],[818,677,87,783,205],[3557,2795,3024,1407,2946],[2869,11,523,494,1033],[708,711,3114,1535,2429],[59,2795,3024,1407,2946],[2629,573,254,618,404],[3215,301,3218,1302,1327],[2632,3258,875,3034,400],[962,2306,3471,1554,1556],[1749,3355,3150,3559,265],[2176,2489,295,294,1409],[3476,2044,3565,3556,664],[3548,3509,2642,3529,3414],[2044,1537,664,479,2793],[1576,1472,35,1537,479],[1883,1950,2993,1474,3386],[3344,2209,1557,431,787],[2649,2990,2650,1477,1476],[2652,2653,1445,2651,1099],[3105,2829,1264,1835,3158],[2624,2656,2993,3103,53],[1649,1371,2372,399,2032],[2657,1334,3402,1333,505],[2658,1077,2167,338,1538],[2067,2059,2662,2660,447],[2163,2067,2059,2662,2057],[2373,2666,1228,2999,470],[3159,1691,2910,1578,3280],[3046,1670,1108,1651,1644],[860,1228,1712,905,2373],[1132,1424,1437,1838,1427],[1268,2779,1009,1676,179],[494,3296,3021,499,1372],[1823,1296,2599,2971,1082],[739,1863,3275,7,3485],[739,1863,3275,2077,1780],[2678,2680,3629,3051,2679],[3051,2679,153,2680,2706],[2681,3492,735,721,728],[2682,109,3302,3133,2375],[1305,2358,537,565,3444],[2683,1537,2412,479,2418],[3473,3228,3271,2647,2656],[119,118,2692,3508,1181],[429,1781,2693,1083,2190],[2297,554,1434,1277,2201],[2715,3370,3133,2569,1528],[378,742,1877,741,746],[2628,2907,2589,3344,541],[1116,3163,2733,3356,2732],[2698,1821,523,716,1726],[1094,2871,871,2804,1522],[3085,3041,1905,2086,1444],[1193,1305,3322,3460,3468],[2703,483,2126,2037,2761],[587,3229,2892,989,1914],[2703,892,1352,1695,2972],[2850,3618,2848,2107,2109],[2710,2711,2713,2709,1173],[2710,2711,2713,2709,1173],[2713,2710,2711,1023,1173],[2714,2107,3207,1744,1730],[2715,1733,3208,3012,1673],[2716,3493,111,3497,3500],[2586,2795,44,203,1026],[2719,2720,669,3221,666],[1557,1669,1670,2723,1666],[2725,1658,1667,1665,1663],[1247,2691,1636,1929,1316],[864,1391,2460,2999,3286],[1116,2731,3356,2732,2733],[3356,2733,2732,373,3166],[2733,3356,1116,2731,3029],[2734,1059,2736,127,1061],[2738,2739,1167,3387,1986],[1300,1541,2544,2023,3480],[1203,500,2897,2152,361],[2744,2745,2743,2515,324],[2744,2745,2743,2077,324],[859,861,2885,3276,2000],[2779,1068,134,1571,1416],[2303,2749,3254,2305,2750],[2757,1962,1956,1955,72],[2178,2180,1893,324,3307],[2758,370,2761,1305,2155],[1761,1571,2156,2761,1565],[3220,2285,3089,1610,2763],[1909,2763,3145,2758,1914],[1894,1902,169,943,697],[2764,1497,2285,3451,2277],[2385,2768,721,3494,735],[1787,1798,1795,3058,3057],[2489,2154,288,1403,3453],[2314,2317,2333,2315,1786],[2776,1380,3319,1787,2772],[2776,1787,2772,2333,2314],[2779,1068,1933,1099,1416],[2628,2907,2629,1516,646],[1760,909,3458,1008,2832],[1074,2893,1589,1099,84],[3412,2301,2020,3406,1074],[1072,1214,1075,3326,1217],[1214,2790,1788,2789,2779],[2791,1076,1242,2151,1099],[2930,1417,1076,1242,2791],[1771,3567,1760,9,2544],[3234,3434,2477,2475,2796],[3567,2543,2814,3288,693],[3480,2811,3199,2410,3451],[3434,3234,693,2477,2475],[3480,1686,2811,2810,3451],[1203,2869,3434,1686,98],[3217,293,116,308,2914],[1047,1684,1054,1053,1051],[1094,2126,1090,2260,2037],[92,247,2276,1325,90],[3368,3362,2829,311,1001],[2968,3381,2969,142,1685],[2834,3149,757,3101,2628],[154,2900,670,1533,1985],[387,3280,106,2363,2173],[1997,1810,2012,1254,2847],[2851,2857,2849,133,2847],[1934,252,2526,749,1405],[2848,2845,1728,2421,2846],[2992,2005,2095,2097,402],[3334,2548,2597,352,3335],[2857,133,1016,1649,2852],[3210,1900,1728,387,3334],[2857,888,2075,3253,2856],[2371,2372,861,1702,3273],[2230,1695,2972,759,1681],[2706,904,3301,3049,2682],[3413,2312,2859,3219,2860],[3418,1881,628,3440,1495],[1387,2207,3440,378,1302],[1498,1406,1001,1387,1396],[2459,2897,2072,651,2906],[2867,2776,657,2828,2447],[1364,1498,833,1367,11],[2915,48,773,1440,284],[2915,284,861,344,1252],[2666,2762,2915,748,1957],[2873,2871,2872,2044,2558],[1689,2874,2712,1588,3141],[2442,2876,2438,2440,2987],[3632,2442,141,3284,3192],[142,141,139,140,3141],[101,23,2001,2442,2876],[2886,3300,2003,1086,2746],[2399,2880,2397,2011,1617],[2881,2889,1415,861,3273],[53,401,3103,586,563],[2398,859,861,2885,3275],[3073,2891,995,3072,989],[830,829,3064,831,991],[2254,3109,1122,1084,3342],[2371,1108,779,1512,2511],[49,1112,2895,2959,3583],[2895,2959,1259,1445,2896],[2895,2959,2493,594,2256],[49,2896,2960,466,2895],[252,2898,23,1204,377],[252,437,381,492,3534],[2901,2903,2902,1686,1781],[317,136,1858,1852,1862],[771,777,351,599,772],[1691,2910,3159,1578,1576],[1681,1680,1683,3117,1054],[2714,121,1744,2136,3207],[3010,1359,3205,666,892],[1416,3445,3151,1075,2420],[979,2761,870,2357,3380],[2919,2922,2925,2921,780],[3624,2659,2924,3582,2072],[229,2353,2126,244,911],[1107,2184,2927,3080,3449],[2937,3189,1587,158,1865],[2078,2319,1789,1467,428],[2314,2317,2997,1788,1864],[3157,2678,1131,890,1140],[843,1420,1737,1344,1348],[1497,268,688,1416,143],[1217,616,211,1920,3389],[2952,2953,2955,3342,3046],[2586,2587,3623,3625,45],[2956,2957,44,2586,47],[2728,3496,3,1828,1820],[1912,989,1893,995,991],[2253,998,3577,1589,2895],[1090,1407,2916,150,1655],[651,357,618,1808,2072],[3211,835,2906,2409,52],[2967,1059,3151,127,3030],[2906,1118,3241,3115,2510],[995,1109,3394,2953,2451],[3382,3115,3446,3241,531],[500,1276,2725,2367,3021],[1695,2972,1516,2970,1444],[1695,2972,2746,118,3309],[2980,1537,3465,3167,544],[142,168,3259,3444,211],[1264,2984,2985,3630,2986],[2987,1264,1781,2363,2988],[2989,2643,1143,176,1264],[2994,1264,1781,1924,429],[2995,2707,1264,1657,2230],[2996,1264,904,1781,1924],[2999,1264,2366,2370,2369],[1629,164,1264,1781,1924],[1823,2659,3101,2628,2907],[3408,3631,1755,3000,3443],[1686,1855,1854,3003,1848],[1690,1689,2906,1882,3122],[2064,245,1271,1313,541],[3483,2105,1228,568,2968],[3208,2715,3012,1673,1340],[3014,1358,1168,1341,1678],[984,982,1421,3355,1419],[3205,2579,2565,3194,1320],[1305,1303,3383,1430,802],[3021,3215,2106,1677,309],[2409,3022,811,2966,3211],[2742,3230,2244,2957,3021],[3030,1962,2583,72,1956],[2289,2932,3035,79,792],[3036,2275,1403,3038,2930],[738,2551,2990,2110,2446],[3042,2158,3041,3079,2476],[990,1018,1899,337,1394],[355,3045,3141,189,3454],[1651,3417,3046,1644,2569],[125,732,2680,723,3502],[1264,1781,1924,2978,2617],[2680,3301,2706,3051,3303],[1773,3530,2846,1316,3462],[2967,397,278,1460,1633],[1207,3055,2685,3528,3527],[1787,1798,1795,3058,3057],[3581,702,2501,1048,2619],[3222,2688,3351,3063,1351],[2579,2598,982,1320,320],[1100,804,2017,2845,816],[2158,3079,2151,3151,2152],[2934,533,537,3444,1105],[244,232,2489,1044,236],[3081,129,2034,2041,2042],[3084,3086,3087,3083,2704],[1143,1912,2874,2458,1647],[2869,641,2215,1469,617],[3099,3100,3098,1372,1734],[401,802,2834,3161,2515],[938,1448,3270,936,748],[2899,3545,2653,1284,1425],[3107,1107,3106,1119,1183],[3108,234,796,3164,1571],[3111,1622,3117,2690,3446],[2491,3118,3112,3117,3114],[1619,1617,3125,1614,1612],[1714,3213,1227,1228,3285],[3126,2830,1528,1836,2898],[1535,1364,3513,1182,3181],[1242,2779,1184,3445,1712],[3325,1175,115,133,3327],[3273,3131,2371,2496,3333],[2098,3132,817,3249,2097],[3133,629,157,626,1846],[108,3134,3371,3217,2081],[3135,3192,142,2441,3191],[3137,1264,3308,1781,1924],[3421,2015,2778,3279,2168],[3140,1308,2262,3387,2778],[3312,2026,3138,1308,2262],[1043,1044,1026,1023,1039],[728,735,1147,3489,1151],[3380,3278,3277,1264,3422],[3388,720,715,2526,2525],[156,1217,769,3375,1214],[1518,3167,1681,1434,1433],[3152,31,3532,3089,1094],[1111,3255,739,383,3226],[2514,2810,1084,1220,1578],[1938,250,169,1705,942],[3003,1690,1849,860,470],[3356,1495,2354,2355,64],[3356,2733,3166,373,2732],[1130,1108,1116,1263,3032],[2548,3119,337,765,2837],[1416,1089,3177,3393,1415],[3177,1414,3617,3618,2488],[1180,1192,1184,119,1431],[2692,1192,115,2613,666],[3181,1304,2504,427,2443],[3365,85,52,3058,2769],[1686,1781,1041,1043,1032],[3187,892,2707,2397,2712],[1264,904,1781,1924,1217],[1588,1392,2641,1264,2794],[894,3009,2448,895,1264],[3307,716,2521,1936,1722],[3205,1347,3195,3196,1734],[3201,324,803,651,2390],[892,3205,145,1344,1579],[424,425,308,980,2539],[3348,1733,1735,1671,1736],[3211,1499,2409,1502,3022],[846,3212,850,1499,834],[3213,2561,2664,632,1714],[848,3622,2140,161,2105],[3341,3024,1087,161,3032],[3023,1828,1821,3288,3218],[3019,1305,2266,1822,1300],[3229,3074,989,2703,3068],[1557,1232,1492,3234,833],[2643,322,3324,1106,2728],[574,1734,2917,567,1851],[322,3434,2643,3324,1106],[334,1320,2934,316,3237],[946,356,577,1657,2795],[1763,169,73,2868,398],[705,3569,2664,1189,3574],[1466,3428,400,2808,3443],[3084,3239,502,1904,400],[1013,1637,245,794,2750],[1013,794,3543,1012,1555],[3580,2953,1689,568,2968],[2898,1780,2584,198,2905],[2524,1785,862,184,3611],[3250,1001,2774,1255,42],[1132,1437,1882,3251,1838],[546,2770,1105,1875,3415],[1599,2303,2749,3254,2305],[3256,1201,397,398,2601],[716,3557,833,1568,242],[716,2356,2921,549,1415],[180,182,1265,2644,2655],[2444,3266,2447,3270,2446],[3271,1264,492,511,2624],[2645,2643,638,2990,2569],[1888,3273,861,666,84],[2495,2936,3273,3274,2747],[3275,1924,1264,1318,1781],[3276,2019,1264,1781,2707],[1053,1052,1264,1050,3278],[493,2986,3282,759,1264],[3283,3411,3202,1912,1366],[2064,3284,3285,2066,2551],[3285,2066,2065,2060,2551],[2469,3234,830,2139,1305],[3286,3288,3434,1883,2581],[1637,2347,2105,482,882],[3291,1264,1781,3138,1924],[904,922,918,924,3616],[1264,904,1781,1924,2380],[913,1264,904,1781,1924],[725,2681,124,3169,734],[2682,2680,3301,2706,3051],[1910,1627,2753,3248,565],[817,3249,733,725,138],[1108,1262,2970,1173,1424],[789,3309,1058,25,1414],[789,3309,755,3310,757],[1936,3316,3315,1938,1081],[123,3315,1938,3626,1780],[3312,2026,3138,1725,1780],[901,899,906,317,1769],[1941,1206,3506,1835,716],[3313,2434,280,2430,1907],[301,871,1767,84,1571],[1438,1603,1987,857,1096],[482,2898,3481,1652,1587],[1071,1681,1679,759,3167],[1242,2779,1184,3445,1712],[2779,1068,1099,3326,1933],[2658,3271,2647,2656,503],[2184,3273,3131,2371,2496],[3181,428,2216,2438,103],[397,3234,398,3256,52],[3246,1134,1797,1453,3330],[3330,1134,1794,1140,3329],[98,1930,3382,3327,1794],[639,2364,3332,817,3249],[2019,859,861,2885,3275],[1189,1381,2651,363,362],[1985,2471,3605,2240,109],[1367,2027,1362,1364,1369],[2515,1080,148,2491,3341],[83,2291,2924,3582,145],[892,1580,83,145,1695],[3207,2714,3348,2107,1744],[3206,1741,3195,3194,3063],[3354,1344,2581,201,1574],[3286,3288,3425,3023,3434],[1764,3360,1023,3355,370],[1787,3058,3057,2769,85],[3133,3370,1528,2746,1183],[108,3134,2081,3371,1686],[3486,3490,712,3372,718],[1686,1781,1924,2978,1147],[1108,2512,2961,2893,1589],[3385,1999,1539,1393,3600],[1683,3386,2040,1686,2039],[3140,1686,1781,1924,2978],[1686,1781,1924,2978,2617],[3389,2587,623,1544,630],[3390,1727,323,203,2862],[3220,3241,3115,2510,1690],[2952,2955,2949,2951,2953],[3055,3527,3294,1206,3397],[509,3517,3508,511,510],[2897,2869,1203,2699,1686],[2773,839,2330,3592,3595],[3368,1059,3404,52,394],[2905,1870,2915,1252,1251],[817,3249,733,725,138],[3406,3407,3142,2020,3193],[3330,1794,2629,1019,494],[2022,3412,2019,1264,1781],[817,3249,320,1086,3130],[1553,3127,2830,1304,2696],[3403,1872,847,2003,212],[316,318,324,1574,1296],[3419,3224,2533,991,2934],[156,1217,1068,769,2037],[2291,886,2018,1694,887],[1006,1001,2461,2726,2203],[791,2609,1131,2639,1107],[694,1106,2814,2639,2777],[3449,3025,1493,2890,1292],[3460,3469,3466,3468,3470],[1074,2118,2334,1355,1619],[3034,3474,1652,3584,3543],[3522,3515,3506,1535,3402],[3528,3530,2990,2649,1477],[3533,3529,3534,3543,309],[3553,454,3561,2642,3555],[3555,3553,2634,493,3560],[2515,2849,785,1695,2972],[2535,1695,2972,1862,2806],[861,2240,1178,1604,3273],[3588,3595,3597,3590,3589],[3604,3608,713,3609,719],[1364,3513,3287,1182,2483],[1118,2991,3484,1122,2769],[1725,969,250,1434,3444],[165,1655,2052,1705,1330],[1596,1591,3599,1594,1593],[1665,1667,1658,2725,1663],[3187,1143,3320,3108,784],[1767,1770,1765,1771,1764],[1477,1806,1273,1270,1048],[1875,1874,1872,546,1637],[247,371,1926,1925,1445],[1811,2362,1085,3587,1983],[1099,1669,2229,3051,1300],[98,2055,2121,2127,2125],[2182,952,2196,1105,2185],[3253,51,1875,1183,1438],[2303,2749,2750,2748,3254],[2365,1206,1686,3372,3294],[2409,2411,3211,3022,2966],[3318,3443,2086,1181,1364],[752,1001,153,3101,67],[2537,2533,2528,2538,2543],[1514,3206,890,1347,2319],[1001,1637,2599,2971,3051],[1477,2650,2990,2649,2365],[1863,345,2515,2077,739],[2896,2960,3025,83,903],[3490,712,1153,736,735],[981,1346,3353,3355,1764],[3423,157,1101,2931,245],[1926,499,784,1013,1276],[3309,2845,1415,2830,1806],[300,2501,3289,2315,1637],[99,2493,2467,3204,2918],[1596,3615,2653,3324,2624],[3046,3380,1689,393,1579],[96,922,904,918,898],[1414,3177,3617,3618,453],[3620,3619,3621,319,274],[2957,2956,2586,3625,44],[158,2937,3189,2935,1586],[3294,3398,3395,3055,310],[1753,1759,1751,1754,1757],[821,533,1196,2501,3447],[2055,146,3183,830,829],[2207,1302,1498,1309,1625],[420,416,410,414,419],[1271,2555,940,1785,1554],[3449,341,539,537,1722],[387,3108,388,385],[3167,635,299,2748,921],[1298,1308,3468],[1906,1901,1898,2898],[2658,2913,3264,3265,2912],[1686,25,1881,1887,2627],[2803,2233,92,2263,2759],[3532,2057,1099,1629,1610],[1161,1163,1168,1160,3468],[3137,687,684,161,909],[1134,1794,3330,3329,1140],[1166,100,2327,2973,3367],[2608,1718,2793,1833,2282],[2583,121,2584,3247],[2651,2572,2644,2655,1338],[1596,3028,1677,197,2571],[86,1099,2780,1070,1459],[1564,1572,2707,1824,2019],[738,2645,3531,3092,638],[2026,93,2096,3596,532],[378,1686,357,1692,741],[3217,3313,3216,1628,2581],[2309,2307,2313],[640,637,1086,1515,864],[1880,1454,392,2231,878],[3042,683,2284,2901,151],[554,553,99],[1202,2100,2669,3104,124],[894,2448,3009,895,1734],[533,536,1466,636,3450],[637,1932,1845,2751],[1444,2908],[315,1344,2585,1497,316],[1489,3318,1784,2707,2554],[2222,657,3372,658,652],[1883,2581,3286,2435,2436],[791,1430,221,1422,1892],[791,1430,221,1422,1892],[1439,1791,499,667,1319],[1555,3551,1927,1845,1558],[1949,1961,1962,1967,1960],[2751,1233,3247,153,3006],[3468,3460,3465,1667,3224],[437,441,439,262,3478],[2372,973],[3410,2879,1774,3128,1812],[195,354,353,91,2968],[2525,715],[1314,3435,1307,1327,1311],[2985,2038,2096,1232,2821],[1669,1670,2723,1666,3492],[1843,1846,1839,1085,1838],[3230,2804],[1731,2478,3208,3012,1673],[997,1369,1666,3608,1945],[2711,2709,2710,2713,1023],[3297,2785,3614,3623,2788],[3335,1661,769,1641,1695],[1292,1287,1288,2517],[2020,2016],[3110,2532,1317,286,1030],[3483,2105,758,777,2410],[2577,804,803,3205,333],[2952,2953,2948,2423,2955],[2218,3128],[1085,2011,2148,1519,1998],[296,1311,1598,300,1242],[775,2676,404,3275,1394],[1522,2766,1327,322,1459],[2023,941],[2004,84,2593,2104,1459],[1152,1150,1383,1146,2263],[3323,1399,2085,2447,852],[2069,2071,2073,1165,1818],[12,2295],[2896,2960,1726,3586,2143],[1898,1906],[2832,3382,167,2830,3377],[2709,2525],[2827,1486,1190,544,3555],[631,3239,1475,522,56],[2666,2564,3478,3222,382],[2873,2871,2872,2044,2541],[1325,346,2360,2125,2134],[2830,1806,435,90,430],[2171,3513,2658,3346,1182],[2461,1092,2467,2144,999],[315,317,1495,3200,3005],[258,2449,100,256,2026],[3224,3023,1821,1828,3419],[1669,2104,2723,1418,864],[1497,2764,1223,1932,939],[3483,1347,1355,1346,1343],[2049,3333,1286,3628,2240],[1711,1716],[906,2240,1085,2011,2148],[2631,395,926,394,875],[862,858,756,2637,1387],[1894,1902,1895,1301,1910],[2764,1913,3089,1914,1908],[2661,2288,2588,2290,2289],[2809,3034,692,3480,3286],[96,1687,515,95,2558],[2159,2531,18,2576,1857],[973,731,2204,2205,1840],[3307,1518,1472,383,2591],[1095,2260,2146,2211,2826],[1921,1922,384,1535,3404],[3063,815,1513,146,693],[2587,242,554,46,652],[3027,2812,38,3548,3380],[1529,2796,698,3443,275],[3621,3619,2904,3620,2893],[2579,3609,3511,2288,1366],[3421,2015,3279,3422,3139],[473,833,1928,3021,1124],[835,3027,2043,1942,2171],[132,1536,380,1968,461],[1072,2785,1075,1213,1214],[892,2707,2397,2712,3205],[1180,1192,1184,119,978],[956,947,952,945,953],[1315,1323,1307,1314,1319],[1193,1904,3089,3278,2766],[2113,2867,2776,779,3439],[2660,3575,2663,2659,2974],[1638,1611,1602,1633,3254],[237,2416,1601,339,1624],[1119,2207,1191,1,2203],[3234,3023,84],[3135,3192,142,3191,2124],[1144,1334,2992,2657,2988],[818,811],[507,3572,1560,1795,3606],[252,250,2926,1653,656],[2121,2118],[1265,180,2178,226,182],[2535,1695,2972,1862,2806],[1928,1276,1929,2629,1926],[3534,1584,3543,1080,2511],[467,461,453,2099,3171],[2836,2929,532,530,1107],[783,1935,603,1617,250],[2867,655,255,256,657],[3355,870,1770,2760,1564],[716,2893,755,3534,788],[176,2465,2677,2596,816],[28,2690,2099,156,1794],[2761,1565,1438,1564,2019],[1050,1053,1052,1905,1148],[3482,2228,1126,2604,1425],[601,183,3145,911,909],[1260,1254,1250,1996,2062],[1307,1319,1318,1315,1314],[1404,1396,1498,1406,2726],[1068,3534,3280,590,1274],[1495,1502,835,3564,1504],[1562,3312,1771,340,2026],[1608,2727,1488,1614,1631],[1669,1099,1670,2723,1666],[1719,983,2818,1571,1416],[1771,8,1767,1765,3312],[1813,3300,2745,3265,670],[1875,1872,2515,1870,1874],[247,2267,637,466,1924],[1811,2002,2362,1998,1993],[1099,1669,1071,3473,166],[2128,2467,110,2517,326],[2184,1752,6,1535,3383],[3338,2772,2262,1637,2258],[1870,3312,1037,250,2133],[2363,2364,624,639,311],[2409,3022,811,2966,3211],[1501,695,697,3234,690],[3273,3131,3629,3143,2784],[2511,2210,2509,2512,1648],[3117,2690,3446,69,564],[2549,2045,1257,3421,1925],[400,1472,3268,284,1332],[1514,3206,890,1347,2319],[2641,817,3249,494,840],[801,794,1882,2603,793],[509,511,3517,510,3508],[2636,2635,3038,2319,1301],[2652,2651,101,3016,1374],[479,2067,2059,2662,2660],[765,1226,726,1096,3308],[2962,1146,1265,674,2412],[2696,931,3034,1199,579],[3052,892,1865,3198,1461],[1569,1896,3260,3487,2510],[2736,2734,1059,127,1061],[47,1967,1962,1949,72],[3355,985,265,2700,3194],[432,2606,2089,1214,1629],[1699,2006,116,2011,2886],[767,1632,148,2299,520],[2857,1371,2610,133,1433],[3485,3479],[23,3141,2512,142,658],[1286,2970,2050,1203,903],[2631,395,926,394,875],[1686,1781,1924,501,2978],[3237,236,2836,2929,2198],[765,1602,1611,2216,46],[1649,50,2961,937,1330],[2973,2977,2976,2974,2046],[1264,1781,1924,2978,2617],[1737,1355,3483,1347,3287],[834,3215,3027,2544,2407],[3048,2569,2709,2103,3344],[3167,1518,3377,935,1517],[2764,1904,1908,1725,1152],[2254,3109,3421,46,159],[3256,762,3251,1445,2724],[2006,2005,2879,2011,1249],[1243,2325,708,156,2780],[453,1414,1134,3171,454],[1399,3188,2722,852,2124],[2714,110,3012,121,1744],[554,242,1222,2278,2587],[107,1467,1638,2856,172],[3534,3539,3544,3542,3248],[1264,1781,1924,501,2978],[3421,2015,3279,3422,1308],[1207,3055,3527,1211,3294],[716,2521,3307,274,3306],[1938,716,3307,523,1937],[3328,84,3490,1415,316],[2733,1118,1116,3029,3356],[1217,1214,1074,1213,3375],[1689,3004,705,1882,2622],[1445,967,2253,480,2251],[3421,3422,3279,3380,3278],[3504,3495,1152,712,3503],[1084,2094,2728,3557,361],[1373,1,346,1372,0],[2994,3296,2981,1423,499],[2777,1495,2761,1502,371],[1204,1552,2707,3145,475],[1601,1604,968,1602,1634],[1670,1669,1666,2723,3492],[1719,3585,983,2761,1571],[641,2669,882,2493,494],[1821,2043,1893,3224,3023],[1008,2623,2909,2407,2558],[1936,1492,1938,1490,2900],[2629,3229,2761,220,3074],[749,748,1019,2755,1680],[2128,1094,2459,2467,2458],[2182,1105,2199,794,2178],[3338,2772,2262,1637,2258],[2309,2307,2313,3117,2690],[1058,1265,1063,2368,157],[2421,2416,2412,2415,3312],[1725,3443,2470,2728,2804],[1001,3101,1006,930,1376],[1998,2061,3099,1992,2549],[2777,2790,1433,3354,1572],[2346,3154,3051,3577,2284],[2652,2651,2876,101,3016],[2681,3492,735,721,728],[2715,2109,2848,3348,1733],[2337,2836,2929,1798,1881],[3141,23,1858,141,2443],[1369,1380,2776,1363,890],[58,1431,1695,2972,3508],[1419,1421,1342,3565,2544],[3463,3498,2283,3217,1051],[2911,427,2913,3264,3263],[1589,2272,2793,586,592],[2011,2039,2005,2006,1602],[3627,1630,1722,1185,1565],[3628,1072,3419,2218,1077],[145,144,1576,3346,1579],[3630,3629,2886,1264,2984],[1264,523,2696,3465,2617],[2876,2443,2440,2439,3632],[1280,2143,306,3239,3503],[876,868,867,877,873],[1669,1196,2501,3161,583],[2119,2229,2713,629,2700],[2467,2465,2128,999,2458],[1830,2866],[1305,1300,3019,1299,1304],[2736,164],[980,2265,983],[133,906,2792,1711,2376],[757,3149,2834,3117,2690],[501,2912],[2099,1794,934,1134,3246],[3126,1528,2898,164],[3271,2461,2644,2655,1338],[3175,1242,1608,2727,145],[2224,1256,1679,2225,3628],[1080,596,345,1441,1440],[3145,419,425,421,407],[472,3003,468,470,471],[2618,2613,2617,2612,3158],[1791,1788,1458,1789,567],[2295,2292,12,2290,2398],[1942,1943,1941],[250,1191,878,114,393],[2859,3219,2860],[3251,1132,1437,1882,1838],[1106,2728,1725,530,697],[2031,2024,2030,2025,2029],[2780,1068,1074,1070,1078],[2441,2504,427,3181,2443],[2129,2139],[1790,1019,1141,1017,2690],[2590,2592,3118,2082],[2303,2749,3254,2305,2750],[3490,712,1153,736,735],[96,2720,105,2719,666],[3437,115,133,3327,2804],[2176,1043,3060,2674,2587],[1480,3159,1154,526,1680],[1599,429,1641],[3346,83,3198,145,3342],[2576,1871,1359,918,2866],[2719,2720,1852,1848,258],[791,1430,221,1422,1892],[791,1430,221,1422,1892],[1109,1110],[1495,1502,835,3564,846],[2456,787,789,638,1766],[1112,1372,3586,1785,514],[335,2811,1899,337,831],[2099,1794,934,1134,3246],[413,3572,3006,1464,0],[1333,2344,83,2291,886],[3045,355,3141,3039,3454],[138,752,25,757,1758],[1892,2383,1823,3123,3272],[3537,186,3547,1084,3194],[2995,1657,759,1681,3167],[640,637,1086,1515,864],[3024,1791,1711,1106,2777],[3192,1586,1584,997,2387],[1937,245,1944],[1651,2668,519,1645,517],[179,1110],[64,3024,2290,1962,3536],[1936,768,1939,2944,1940],[793,2610,2601,3164,2602],[666,758,777,668,410],[2593,1290,3405,1303],[503,2477,658,3072,2892],[1199,1595,1592,464,2136],[1204,978,2707,833,1568],[1134,1792,1140,2563,1790],[3484,1122,1118,2660,1116],[2579,146],[1152,441,439,2507,437],[3149,1882,1804,2695,2346],[1318,1319,186,3284,178],[522,1227,2373,2666,559],[2549,3309,3055,1414,789],[2954,3071],[2117,48,385,2896,2960],[779,2064,3251,3256,3129],[1762,3368,3166,3030,1302],[2794,880,2260,3089,2801],[2917,582,3098,1858,1993],[2896,2960,932,1290,2229],[533,3447,3444,2866,267],[1819,1831,1830,1824,1829],[3091,694,3059,2807,3093],[1575,1574,2037,2530,2531],[2644,2655,1338,1477,2650],[104,2225,2220,57,2085],[3007,3006],[871,2804,1522,2807,3567],[3295,3296],[2392,3442,2386,3201,2389],[2989,2643,1143,176,1337],[1574,2390,803,326,332],[2444,2116,2435],[2670,1449,1716,1460,1714],[3101,2628,2907,593,1001],[1637,3334,1295,137,2119],[2584,1496,445,1451,2758],[1302,1311,3088,995,991],[1914,2763,1908,1913,3089],[1421,2945,1672,1742,2469],[2287,2292,3207,2515,350],[136,2625,2368,973,864],[1381,2651],[554,1136],[1131,1439,1128,1438,1434],[2746,1183,3549,2384,1079],[2404,3222,3422,810,2768],[2474,1629],[3195,1734,3198,3205,3225],[655,850,3511,564,929],[1741,3014,1303,1358,1241],[2059,2662,2660,2057,479],[2658,338,1538,1522,98],[546,549,548,544,552],[646,1218,1911,1743,3408],[2359,830,338,3618,686],[626,629],[44,2373,429,1661,917],[3137,3308,3136],[1412,1726],[1891,340,2671,537,2820],[393,389],[3307,3309,3310,2521,716],[11,3141,2999],[2421,3312,2412,2416,2415],[1305,1193,3278,3089,1904],[2897,2111,2447,657,1650],[1563,1026,3147,9,1760],[1119,2207,1191,1276,647],[3071,322,990],[84,1571,1416,3151,1719],[3041,1905,1894,1902,3525],[98,3004,1588,3141,2510],[2658,2992,1144,3402,1333],[3258,3039,2990,2632,1558],[1305,1430,802],[196,183,609,3288,1985],[861,2240,1178,1604,3273],[334,303,306,335,337],[921,382,764,3473,789],[3164,3108,3168,3055,2380],[1624,2416,237,1601,342],[594,592,484,11,345],[655,850,256,929,656],[735,728,730,113,727],[1882,3251,3576,1132,708],[873,876,867,872,868],[939,1099,3101,1026,3109],[1274,35,2094,2222,648],[1057,1061,1059,1064,1065],[393,1141,1138,1018,2671],[1203,481,1184,1562,1268],[3472,3444,3450,2561,641],[1686,2838,1329,172,112],[1393,1399,1507,3323,1695],[1716,1711,1880,107,2678],[1495,1502,835,3564,846],[1571,2352,1569,2351,2761],[1614,1632,1606,1642,1638],[2790,2715,1727,3348,978],[1722,3232,1924,2947,1668],[1774,1419,984,1775,3353],[2043,1893,3084,1302,1311],[2407,1876,960,3537,800],[1938,1936,1937,1939,314],[2761,3074,3229,2629,1912],[1456,2319,1316,1433,2081],[1687,2134,2131,1694,2130],[2188,2185,3037,435,3285],[1203,500,2897,3466,361],[2315,1380,1,3305,2314],[2365,2650,2990,2649,1477],[2416,2422,2421,2412,2415],[2781,2470,1815,3452,136],[1415,906,2637,2399,2496],[345,1536,760,2077,773],[3307,2521,716,3306,718],[2549,2999,1018,1019,156],[3397,1466,3355,1208,1184],[2584,2583,1954,47,1962],[2464,1170,110,566,842],[1440,1115,3158,2815,3179],[640,639,2365,637,1917],[1105,2184,226,533,3237],[2652,2651,2876,1374,772],[2662,137,3180,3618,513],[2676,207,208,205,216],[2413,675,2418,676,677],[716,1568,980,308,3587],[2710,2711,2713,2709,1023],[2077,2515,2461,1339,3004],[2737,1835,1597,3359,1762],[746,2756,750,741,740],[1907,280,1276,882,2806],[3140,501,1066,374,1691],[3234,693,1734,3380,2695],[3320,3461,708,102,2950],[2842,2843,1441,908,3519],[2995,1657,2707,3335,759],[2866,2755,1960,784,1555],[3141,2440,2875,139,23],[2889,861,2881,3273,2637],[1681,1517,3334,2222,3167],[1264,1781,1924,501,2978],[2558,2616,1640,75,2557],[2869,2893,1589,2955,2512],[2962,532,1067,3140,501],[1295,606,3372,1870,608],[1924,2842,1264,1781,1392],[145,3222,2167,665,2842],[1117,1116,2731,1118,3029],[1099,1669,3479,2695,1709],[1195,186,1199,1265,1194],[1907,271,281,273,280],[42,1634,3501,1257,2209],[3481,1907,3394,2641,2332],[3407,3406,3142,1308,2262],[2776,850,1867,3093,565],[3175,909,910,904,3348],[1264,1587,1781,1924,2935],[1674,1739,2107,3350,3014],[2702,2088,2678,2160,2221],[1166,3093,1133,1466,100],[2200,763,2558,733,661],[3266,3268,1264,2444,1781],[2033,1909,1910,465,2762],[1210,3296,3295,1609,2845],[3137,2521,817,3249,716],[1938,1686,716,3307,523],[817,3249,733,725,138],[1695,2972,3309,2746,118],[2967,1059,150,2793,128],[2712,1588,1587,2554,3385],[2685,3294,1208,1210,3397],[817,3249,320,3327,1184],[3423,1101,2931,229,245],[3515,3402,3518,3505,3513],[2256,1684,1445,1930,480]],"weights":{"1377":375,"1374":330,"1371":238,"1980":242,"1596":186,"1408":346,"2189":534,"1396":380,"1498":412,"1406":386,"1728":158,"1507":377,"2249":260,"211":518,"155":235,"3130":507,"1926":268,"1391":414,"3320":272,"1402":1556,"1836":367,"2380":359,"347":181,"1412":141,"359":274,"3187":119,"2868":381,"1368":399,"3617":168,"3618":376,"1414":354,"1416":585,"3177":375,"1058":308,"3210":352,"2129":191,"3354":297,"1440":322,"1441":417,"948":570,"1020":356,"1919":132,"480":382,"1445":383,"1259":238,"1265":272,"478":1244,"1793":318,"3273":336,"3246":372,"1716":280,"1433":415,"2790":190,"3051":356,"1485":280,"2229":225,"1048":341,"450":457,"1447":385,"241":285,"2836":370,"3149":376,"400":221,"503":272,"3101":223,"1637":353,"2078":280,"1633":355,"1638":370,"1611":199,"1903":350,"1487":195,"835":284,"3564":318,"846":273,"1495":311,"1502":446,"196":366,"935":388,"1517":418,"3377":411,"3167":235,"3360":457,"641":259,"2761":400,"494":155,"3023":394,"1161":431,"1526":365,"1528":366,"1529":290,"3230":325,"3489":376,"3534":461,"1147":376,"3295":409,"513":399,"1763":251,"3109":220,"1181":339,"1534":429,"291":251,"330":276,"2539":209,"303":353,"1204":349,"1545":195,"1549":176,"1550":359,"1551":230,"2170":253,"1760":352,"1764":342,"1936":257,"1562":483,"2697":208,"2028":226,"912":121,"3024":646,"1569":289,"1571":448,"2535":574,"2696":299,"2361":293,"2576":287,"3220":287,"2585":283,"669":510,"319":407,"3010":379,"3205":413,"1359":353,"593":291,"3226":296,"1352":353,"2703":356,"1587":439,"2359":399,"159":321,"1008":323,"1785":108,"2620":512,"1726":271,"2623":270,"483":203,"1127":338,"2126":207,"2037":138,"1602":417,"1683":333,"2039":293,"2040":416,"1612":316,"1613":469,"1617":247,"1619":270,"3114":296,"2509":394,"3118":294,"3125":442,"2491":353,"1641":431,"2474":348,"553":375,"109":596,"1073":448,"3473":349,"1561":176,"2891":341,"2358":465,"2360":558,"3070":263,"3460":180,"3465":265,"1802":313,"3468":391,"1746":274,"1664":336,"1666":439,"2723":375,"1669":624,"1670":388,"1672":410,"3212":366,"1742":410,"3383":323,"429":324,"2517":259,"1376":349,"194":321,"930":349,"523":252,"23":314,"741":447,"746":456,"1267":368,"1686":369,"1689":322,"1700":321,"1099":450,"1134":376,"754":401,"784":319,"3509":416,"247":357,"2267":391,"1276":1258,"2597":270,"3334":407,"3335":227,"942":475,"821":279,"999":257,"1703":381,"1264":286,"1407":442,"2947":190,"1721":296,"1722":101,"2628":220,"2407":367,"2907":220,"3228":263,"3103":339,"1681":288,"3572":417,"1876":413,"3543":1422,"1516":278,"3349":311,"1303":281,"2074":139,"606":254,"3494":361,"1744":440,"3382":189,"2714":454,"2107":400,"2052":279,"294":209,"951":467,"1184":350,"3137":244,"116":317,"757":377,"2399":547,"1765":410,"1767":548,"8":395,"1771":330,"2418":387,"1418":440,"371":279,"1781":103,"2178":363,"1777":213,"2930":572,"1784":266,"1794":430,"2584":278,"28":266,"2237":538,"1795":470,"1798":362,"2769":347,"3057":476,"1787":319,"3296":155,"2981":214,"1001":308,"1140":131,"1800":251,"1801":175,"1075":317,"156":348,"557":342,"3249":264,"562":448,"1847":411,"2622":398,"1579":356,"2830":357,"1808":279,"1815":131,"3018":397,"2961":928,"3029":220,"1655":426,"1438":155,"1544":237,"623":134,"2587":306,"3389":238,"2019":193,"1937":407,"1590":321,"1257":489,"10":207,"1839":258,"1841":182,"1844":207,"1858":120,"1862":298,"136":248,"1852":657,"2833":610,"2965":379,"3576":315,"3162":621,"191":363,"2314":395,"2772":330,"2776":364,"2333":356,"2631":434,"3433":416,"1866":290,"875":385,"395":361,"2599":272,"1006":307,"2834":484,"1432":229,"2971":272,"1889":302,"1891":416,"1880":277,"1885":310,"1886":370,"1032":167,"1648":287,"2515":532,"1909":532,"1568":273,"2764":397,"3089":290,"882":375,"1908":465,"1920":312,"1924":301,"2621":399,"2398":393,"1921":450,"2629":313,"321":345,"1929":268,"2944":392,"1938":226,"1939":231,"314":403,"1835":340,"3181":509,"1941":207,"1943":217,"3325":225,"1960":344,"1961":484,"1962":138,"1967":313,"1949":412,"3184":381,"1427":314,"1431":395,"1437":266,"1959":358,"1947":374,"3393":274,"2949":163,"1975":399,"1979":459,"611":272,"1989":426,"1992":481,"1806":457,"1982":302,"1249":234,"1994":218,"1995":248,"1998":334,"3139":253,"3279":397,"3421":247,"3422":91,"2015":278,"1699":415,"2022":82,"3276":84,"3412":352,"2024":490,"2030":401,"750":182,"2031":363,"11":326,"2289":412,"2292":173,"2293":203,"205":431,"207":355,"208":506,"2676":328,"216":51,"3428":373,"2165":337,"2488":402,"2043":107,"2045":299,"2053":495,"2055":780,"2046":186,"2973":368,"2974":384,"1696":526,"2066":336,"765":360,"3102":393,"1":377,"2979":203,"731":394,"2204":408,"2205":418,"2084":430,"3258":446,"1372":206,"3423":387,"1640":361,"1616":362,"2067":327,"3263":427,"432":137,"2905":423,"814":460,"849":319,"851":280,"856":321,"2140":339,"2113":315,"779":443,"1650":467,"2867":209,"2118":422,"2121":297,"2122":256,"2127":362,"3558":524,"1833":438,"2282":438,"2134":439,"1687":285,"1741":368,"2136":337,"2137":260,"2139":308,"2142":261,"2467":424,"913":428,"2680":337,"732":402,"3486":520,"2149":249,"2151":525,"2152":412,"2236":367,"2879":245,"3434":418,"2158":208,"288":303,"2160":427,"2161":339,"2162":388,"3615":222,"2164":297,"2173":336,"2709":359,"2525":84,"2174":177,"2175":563,"806":600,"2188":433,"435":372,"3285":342,"3037":440,"2182":250,"206":372,"2194":287,"2195":679,"2199":799,"2504":403,"427":255,"428":281,"2443":525,"2224":547,"2225":420,"2232":510,"2909":270,"259":295,"1071":252,"336":337,"759":358,"3311":218,"3484":481,"2240":330,"2707":250,"2554":299,"2911":419,"2245":359,"2253":188,"2255":411,"2256":186,"479":189,"3372":268,"1277":481,"2272":150,"528":189,"2262":322,"2270":143,"2277":433,"2284":387,"2285":420,"1146":313,"2815":279,"2283":313,"3574":232,"1381":329,"887":350,"2291":409,"886":504,"2295":591,"2290":288,"154":1249,"903":291,"2297":447,"2299":267,"2300":368,"2301":317,"2298":263,"2302":276,"1599":240,"1674":304,"1739":304,"252":126,"888":436,"2339":263,"2340":310,"2341":375,"829":375,"2816":393,"1348":373,"1353":287,"1009":455,"2325":238,"104":365,"3438":355,"2935":320,"3097":416,"2352":531,"640":384,"624":589,"2363":452,"2364":472,"639":393,"2371":652,"2372":379,"1702":502,"2869":292,"2367":530,"1362":449,"2675":371,"2741":339,"3161":387,"769":328,"3169":310,"2373":206,"2374":541,"2378":351,"904":362,"725":313,"918":358,"22":226,"922":445,"2386":254,"2387":364,"3442":315,"2392":409,"3201":273,"2389":284,"2400":431,"2403":291,"2404":242,"497":134,"594":357,"248":275,"1084":1462,"9":370,"2857":430,"2433":408,"2434":285,"974":278,"2542":358,"2430":230,"2437":126,"2438":466,"2441":411,"24":253,"3270":330,"2444":310,"2445":231,"2446":394,"2447":365,"96":913,"3566":478,"3444":448,"2454":347,"547":390,"2469":489,"3411":293,"2804":397,"1074":510,"1078":315,"1213":347,"1197":332,"1422":176,"1429":307,"221":449,"688":203,"2481":354,"1496":226,"1500":423,"3007":328,"2493":308,"3274":546,"1100":260,"1465":346,"2495":311,"2498":158,"2499":461,"755":222,"789":406,"1479":208,"661":404,"1143":571,"2936":322,"3361":385,"2286":160,"3367":410,"2473":305,"3056":423,"795":537,"636":384,"2319":408,"2708":505,"1430":220,"791":453,"3355":555,"1875":295,"295":307,"3115":303,"3116":192,"285":198,"996":295,"3288":347,"3451":413,"2632":403,"274":455,"1555":270,"2649":325,"716":230,"792":492,"1690":481,"99":428,"3046":243,"972":237,"975":148,"2526":341,"1316":423,"2858":317,"501":277,"283":327,"1991":321,"622":561,"3060":507,"62":393,"1890":285,"1837":303,"2673":248,"686":311,"687":304,"2032":568,"2555":307,"2563":238,"3462":378,"140":122,"141":313,"894":384,"2565":404,"3009":238,"1347":235,"1932":239,"1420":508,"163":455,"1673":402,"1355":229,"1109":224,"3483":201,"484":369,"3625":481,"44":393,"2586":335,"2588":346,"3623":305,"45":306,"3302":325,"3432":364,"92":278,"817":288,"3178":321,"2719":354,"3200":444,"2538":426,"3019":293,"1021":296,"958":355,"3365":328,"617":87,"2893":110,"2512":400,"1589":125,"267":479,"2349":519,"2614":636,"799":596,"2691":253,"2726":160,"708":995,"711":604,"2251":41,"1232":283,"1557":320,"3040":336,"2306":604,"644":286,"3471":604,"152":302,"3559":416,"265":491,"3150":397,"1749":360,"2275":303,"2412":362,"2196":192,"3036":197,"2044":284,"664":141,"2012":298,"2013":295,"2656":460,"2624":398,"2989":374,"2643":347,"2647":681,"1538":481,"2658":336,"338":326,"1077":383,"2167":251,"2531":411,"2533":446,"2536":374,"2537":177,"2547":657,"2660":155,"2662":409,"2059":205,"2163":785,"2073":377,"2677":298,"3159":269,"3259":517,"1691":391,"2910":391,"905":178,"138":374,"1228":478,"2669":345,"860":453,"1288":268,"971":292,"1424":140,"775":293,"1089":289,"642":192,"1314":279,"3113":266,"676":500,"2413":366,"2417":338,"671":518,"2972":354,"1695":354,"2216":282,"1615":289,"2710":359,"2711":206,"2713":281,"1023":252,"1642":368,"3470":206,"2806":273,"2724":193,"605":489,"1948":456,"222":364,"2732":347,"2733":307,"373":433,"3356":351,"3166":222,"2952":397,"815":354,"572":323,"1059":457,"1061":388,"2734":347,"2736":212,"127":412,"324":311,"2743":331,"2744":304,"2745":430,"1497":234,"3058":384,"1122":310,"1130":478,"2789":72,"2472":469,"84":350,"1214":227,"3458":406,"909":335,"2832":437,"2825":483,"2604":365,"1016":469,"1274":409,"2852":269,"1609":179,"50":418,"2845":562,"124":389,"924":372,"146":189,"95":361,"965":283,"1194":863,"782":222,"186":250,"1442":335,"2896":343,"2960":343,"1173":457,"861":379,"2959":312,"2895":312,"1577":261,"1492":331,"2663":177,"690":380,"668":160,"675":220,"677":196,"783":333,"87":253,"1195":168,"2510":502,"3119":371,"1393":298,"3004":160,"2153":520,"171":471,"1662":340,"1300":387,"3082":168,"600":323,"967":281,"2956":345,"183":577,"1626":327,"603":181,"713":359,"3608":371,"1705":361,"3373":407,"1330":381,"85":367,"3074":493,"3142":191,"397":432,"2323":354,"2967":380,"2915":275,"1870":351,"2966":476,"1080":358,"3248":431,"1397":468,"3194":325,"1315":387,"1319":209,"1323":75,"1302":275,"1307":387,"1105":223,"1174":199,"2573":530,"1684":142,"2695":362,"2346":434,"3154":434,"2657":288,"3522":175,"3402":433,"1333":447,"1334":367,"3206":199,"3198":345,"545":258,"613":406,"685":441,"2654":313,"652":358,"77":308,"78":586,"76":383,"80":249,"423":187,"405":223,"406":270,"408":239,"412":254,"3179":144,"2906":542,"2953":520,"2850":206,"2747":296,"88":186,"90":407,"352":198,"498":438,"1814":398,"2793":250,"2511":506,"1335":247,"3501":439,"2803":458,"2233":189,"2203":418,"2843":351,"3291":249,"94":272,"142":702,"3381":68,"1685":346,"2968":410,"2969":112,"3405":316,"2706":215,"97":301,"2983":458,"2344":517,"83":316,"1986":367,"7":325,"2440":476,"2876":306,"102":75,"3277":212,"3278":227,"3380":322,"1248":426,"3141":365,"103":144,"105":275,"107":449,"1933":448,"2549":86,"2081":486,"3371":383,"108":348,"3134":277,"3012":363,"121":300,"3493":323,"3497":392,"3500":460,"111":448,"2716":630,"3627":227,"1548":297,"2011":391,"3506":275,"2103":343,"728":425,"1423":126,"1459":275,"2207":280,"2863":495,"117":490,"1185":391,"1189":320,"881":341,"3567":234,"1107":228,"120":194,"320":157,"3247":241,"2749":362,"2303":362,"1283":447,"973":514,"340":373,"2999":620,"123":257,"1712":308,"125":314,"98":428,"1588":447,"2411":465,"333":511,"3417":451,"2814":360,"2431":355,"128":268,"2962":295,"990":547,"3071":221,"129":471,"130":329,"131":481,"3445":242,"1114":350,"3358":376,"3584":511,"1251":393,"1252":367,"763":577,"2439":386,"3632":453,"133":251,"1554":339,"1210":246,"134":392,"1068":349,"2671":351,"3327":285,"3490":342,"135":209,"316":341,"32":196,"3619":144,"3620":131,"3621":202,"27":196,"404":476,"337":437,"820":238,"2810":338,"549":176,"842":640,"2185":669,"323":392,"3593":321,"3315":445,"176":406,"1018":346,"301":387,"3151":197,"52":439,"1570":305,"1417":190,"361":402,"1761":371,"2156":142,"2294":364,"3579":295,"139":318,"1262":369,"2878":161,"2063":314,"506":554,"3035":223,"2899":368,"3545":368,"3546":212,"2758":412,"2117":186,"1455":159,"475":306,"944":158,"1969":202,"3112":306,"2822":142,"1863":327,"296":488,"300":350,"1598":388,"2583":315,"3409":410,"788":197,"2231":296,"151":181,"3175":295,"2415":413,"3312":355,"2421":555,"2370":600,"2366":600,"2017":181,"898":512,"153":380,"1217":378,"3375":350,"2994":290,"2950":247,"2023":235,"2951":130,"202":438,"1242":241,"879":383,"115":223,"2266":381,"3287":277,"164":2286,"1629":370,"1069":402,"1363":436,"3255":421,"165":200,"2502":329,"1881":386,"335":351,"2846":404,"2917":459,"1358":651,"82":407,"2717":466,"325":421,"169":467,"334":480,"512":353,"1450":549,"704":385,"2310":477,"1868":343,"1172":470,"2753":506,"2756":478,"1830":189,"2866":370,"576":389,"3404":365,"436":426,"985":200,"443":263,"226":1955,"209":223,"2041":388,"67":400,"1203":347,"1268":525,"1079":436,"2888":474,"3000":265,"2681":388,"2259":328,"2260":425,"2261":133,"1857":467,"1850":241,"1116":258,"3163":293,"3338":371,"269":467,"1361":329,"1366":408,"1182":284,"2402":482,"1284":500,"3091":353,"577":261,"3553":308,"3011":539,"3252":278,"119":289,"2309":433,"2311":475,"1428":369,"3261":505,"997":420,"3589":429,"372":292,"2864":350,"2865":279,"543":461,"2924":500,"631":513,"3034":397,"3582":500,"1279":346,"1488":192,"3537":869,"243":218,"343":220,"251":202,"1628":317,"3309":395,"2005":353,"2006":399,"3613":354,"1042":370,"2111":430,"1131":146,"1434":217,"1436":78,"1483":328,"2513":219,"1782":413,"3001":70,"3002":250,"2247":304,"828":257,"3183":434,"1404":392,"1250":334,"2914":307,"2479":466,"1301":340,"537":384,"2258":326,"2200":363,"2264":193,"1974":164,"532":180,"317":235,"1504":526,"1510":223,"1513":458,"2653":277,"3324":440,"401":466,"1661":318,"234":198,"1322":426,"1324":342,"1591":326,"1152":361,"2722":475,"1399":442,"1317":411,"1320":445,"1310":399,"910":212,"911":347,"2881":232,"190":414,"3326":397,"3348":247,"110":458,"2900":359,"2773":244,"932":255,"3272":292,"2222":275,"1718":456,"940":279,"1966":397,"998":788,"64":481,"3105":616,"2664":524,"1572":385,"1564":288,"648":334,"364":432,"787":313,"658":429,"662":454,"2809":461,"1639":328,"74":257,"1137":153,"467":401,"925":302,"229":197,"1062":392,"1066":404,"223":108,"166":378,"126":450,"2883":266,"3526":354,"1576":377,"3156":330,"3519":565,"2080":369,"1456":383,"2079":284,"1694":439,"456":444,"396":349,"2501":261,"1677":373,"883":395,"3454":389,"298":189,"558":353,"899":251,"901":218,"2049":440,"2242":350,"1256":525,"3322":249,"2566":309,"2093":310,"941":467,"482":371,"210":391,"2548":156,"485":202,"473":438,"964":366,"1877":327,"616":426,"1312":432,"2943":267,"3110":337,"42":367,"1034":560,"1261":633,"2534":290,"182":215,"2889":232,"2637":245,"833":406,"1124":366,"1928":284,"3021":366,"1392":391,"1845":367,"2104":266,"864":555,"2916":248,"2919":450,"2921":167,"2922":472,"2925":302,"1477":281,"2644":237,"2650":244,"1338":166,"2655":240,"2642":257,"3414":362,"3548":312,"816":273,"51":510,"2938":438,"2939":255,"391":338,"1543":187,"1415":217,"3341":327,"148":221,"3307":201,"2521":230,"3306":262,"718":399,"2848":467,"3256":417,"3225":416,"989":459,"714":279,"715":320,"720":239,"3388":131,"1255":276,"1258":387,"3250":225,"1246":217,"2212":151,"1805":543,"1401":412,"934":379,"1165":311,"1822":224,"3555":219,"2827":225,"20":480,"1940":389,"2102":500,"2457":211,"3455":123,"2210":175,"2514":204,"282":113,"1484":162,"3042":462,"3314":323,"1913":321,"1914":210,"2849":259,"2851":447,"1630":315,"740":469,"3234":451,"2475":340,"2477":393,"693":251,"2700":283,"2635":91,"2636":465,"3038":193,"2099":358,"1180":249,"1192":258,"3055":681,"311":229,"638":205,"2239":509,"2146":431,"2505":469,"1834":728,"399":440,"3215":317,"1725":349,"1730":469,"419":571,"1897":222,"3063":408,"1912":598,"2796":467,"2970":296,"1882":302,"308":420,"2148":239,"1085":360,"869":410,"2572":532,"1233":256,"3609":391,"1539":493,"3127":405,"3191":540,"1177":261,"1807":290,"431":218,"434":341,"1196":488,"3599":326,"915":277,"733":310,"3275":313,"1394":393,"2003":533,"3328":365,"977":256,"1103":333,"1106":322,"533":388,"2626":114,"460":656,"2859":605,"2860":342,"3219":349,"2484":251,"424":137,"425":367,"2135":451,"3013":460,"3014":368,"615":431,"3598":445,"3439":397,"673":301,"355":320,"2627":265,"3528":412,"2448":346,"2459":193,"2685":402,"734":325,"2742":355,"1679":361,"3340":409,"2807":425,"3289":301,"1883":374,"1600":368,"1605":304,"3189":629,"2977":283,"1005":205,"1014":203,"1659":241,"238":361,"26":381,"3539":264,"596":347,"345":900,"919":499,"106":563,"3531":579,"3294":555,"3467":172,"515":538,"764":408,"818":139,"3170":305,"1521":235,"402":343,"2861":463,"2770":373,"60":291,"929":365,"2630":314,"73":436,"3562":258,"630":307,"1762":481,"3286":377,"1856":291,"472":578,"1849":322,"3003":320,"1855":242,"726":314,"1713":286,"1717":245,"470":407,"2105":377,"197":296,"2545":748,"2330":596,"1895":381,"331":481,"3083":237,"1101":187,"2931":187,"245":73,"157":339,"2800":383,"3145":457,"3190":237,"601":181,"609":242,"1823":255,"607":428,"1828":188,"3224":207,"3419":246,"1821":159,"390":264,"12":321,"382":347,"326":383,"1819":416,"3590":254,"493":347,"2097":237,"2095":202,"2992":454,"637":379,"1369":331,"2503":187,"1230":440,"2518":303,"1380":270,"2571":316,"3059":367,"2568":190,"1019":436,"2779":246,"2780":300,"453":500,"454":393,"3317":375,"1665":423,"2322":284,"917":410,"823":275,"900":407,"1740":371,"3629":268,"2705":119,"2678":366,"1206":335,"2638":280,"2639":484,"339":315,"3573":388,"2451":298,"122":380,"2794":226,"150":535,"745":164,"2414":202,"1234":333,"1236":525,"1238":422,"1243":468,"2177":154,"389":294,"2382":482,"114":426,"3487":488,"1859":479,"1824":537,"2577":405,"2582":228,"37":451,"1770":380,"1832":315,"3345":139,"2715":380,"1586":642,"1621":394,"885":535,"1904":375,"3408":280,"3631":172,"3515":404,"1766":410,"3551":544,"1668":423,"3128":237,"284":168,"3284":555,"55":396,"509":560,"647":396,"659":356,"2278":209,"3476":373,"3138":589,"1930":264,"2460":244,"2712":131,"2694":245,"2735":400,"2429":189,"979":326,"980":219,"982":398,"983":324,"3386":401,"2091":235,"365":568,"692":149,"1024":230,"1031":426,"3186":379,"1044":430,"2787":456,"1708":486,"3290":459,"2016":165,"481":320,"2898":305,"1522":201,"1220":409,"2087":348,"2088":324,"2092":480,"57":394,"1154":520,"663":389,"448":477,"444":507,"446":255,"447":257,"2682":539,"3370":276,"3133":294,"2737":332,"1597":402,"3359":534,"2598":208,"1040":341,"3132":430,"2056":259,"1996":426,"1218":478,"3271":362,"2799":320,"1171":400,"2026":386,"1719":163,"832":352,"2057":349,"3532":263,"162":435,"1444":326,"2618":272,"2908":326,"275":409,"461":265,"2458":326,"1050":361,"1052":408,"1053":500,"1091":159,"1092":403,"1094":267,"1096":315,"3527":198,"1207":384,"2842":203,"3227":398,"2116":298,"938":238,"651":348,"943":402,"987":218,"988":425,"2279":347,"2281":198,"3547":769,"3164":330,"1247":234,"2180":258,"2661":432,"1893":462,"2702":143,"665":101,"666":602,"667":161,"1280":428,"712":343,"3223":481,"1049":367,"1769":313,"906":626,"2752":316,"2754":476,"2729":152,"1244":250,"2874":455,"3563":352,"409":365,"3491":493,"2829":387,"158":437,"3398":353,"3401":418,"3529":288,"1209":404,"897":314,"3266":495,"3268":392,"3269":99,"895":451,"2882":313,"2672":296,"3104":355,"2000":231,"1202":244,"2100":120,"3229":338,"178":155,"536":294,"217":257,"2377":384,"1667":328,"1519":184,"1520":242,"3318":301,"2368":357,"1063":272,"1067":297,"2763":308,"1060":318,"1384":284,"1385":294,"646":341,"2312":382,"3403":283,"1367":265,"1227":229,"3061":264,"555":323,"556":291,"3416":414,"3336":334,"3508":289,"25":491,"2128":522,"3535":265,"560":199,"561":127,"1421":312,"1400":340,"1625":396,"3299":285,"2070":308,"2751":277,"2235":582,"1916":223,"2738":234,"2739":191,"3098":335,"2470":551,"3015":405,"1864":471,"1869":358,"696":301,"2082":348,"2124":455,"3600":301,"1601":417,"1608":289,"1481":254,"1482":435,"3395":374,"968":201,"1623":392,"1553":285,"2698":322,"2958":259,"3440":362,"3397":545,"3533":332,"3280":319,"928":623,"500":588,"2369":285,"786":348,"2998":497,"357":432,"3463":449,"2268":173,"2269":373,"2271":316,"871":449,"2480":246,"3443":401,"2065":606,"2265":246,"193":425,"1826":230,"1201":413,"2187":401,"1464":309,"2125":230,"2452":573,"354":259,"721":407,"3602":353,"2674":227,"1647":389,"582":291,"3478":259,"5":339,"1039":146,"29":309,"803":226,"3196":346,"1345":318,"3202":289,"1350":382,"981":415,"2106":463,"1419":292,"984":138,"1342":348,"236":128,"318":351,"177":426,"43":406,"181":289,"180":398,"1603":262,"1987":311,"534":319,"857":419,"3216":293,"1751":282,"1754":272,"1364":453,"1753":266,"1892":329,"908":518,"0":381,"579":390,"776":368,"1606":213,"2038":432,"3076":254,"3077":456,"3078":349,"3079":265,"3420":395,"2528":365,"1390":287,"1566":227,"707":500,"657":296,"2690":483,"3117":282,"1922":307,"2375":266,"3304":344,"3384":329,"3072":424,"2190":424,"1051":404,"3425":284,"2819":103,"2820":431,"2471":292,"976":141,"3168":355,"2730":442,"2397":390,"2014":442,"3108":229,"3337":526,"3437":256,"2808":409,"2033":541,"3203":100,"1119":406,"3267":616,"3525":152,"1873":461,"3514":485,"1535":403,"1186":258,"239":141,"449":280,"2220":387,"3068":626,"2890":410,"3052":218,"1775":211,"3452":139,"3100":277,"145":573,"3604":435,"3394":450,"2641":411,"1907":469,"3481":404,"2332":265,"1088":207,"1461":402,"3":260,"3496":87,"1820":583,"2523":352,"2524":267,"2802":333,"2226":348,"91":444,"93":364,"2759":128,"2263":367,"3235":351,"1159":303,"1162":351,"1166":266,"1170":400,"809":310,"684":289,"2934":270,"1499":263,"2557":748,"1796":214,"1229":341,"1552":369,"1136":241,"3064":289,"1295":216,"2353":175,"1817":424,"1285":40,"2155":175,"309":403,"588":634,"1110":304,"1208":440,"3466":329,"3469":247,"3456":336,"328":348,"1935":328,"2516":143,"383":317,"986":336,"525":562,"384":278,"3587":282,"2767":248,"2362":445,"1491":342,"474":397,"2096":397,"2098":414,"3237":255,"991":267,"2154":360,"3446":301,"2520":537,"2544":304,"3085":363,"3329":521,"2985":298,"863":420,"1978":295,"293":276,"2425":385,"2500":414,"380":327,"381":218,"2490":72,"2492":287,"3350":317,"892":340,"1344":552,"201":620,"30":89,"1812":211,"2075":437,"118":410,"21":428,"422":114,"1490":303,"1720":757,"3143":225,"559":382,"2530":461,"1573":215,"1575":252,"1565":367,"3176":265,"1776":109,"810":270,"1972":178,"2391":382,"1957":477,"947":437,"1332":462,"584":157,"845":342,"3542":212,"1126":249,"2027":281,"1652":416,"2218":312,"3628":269,"1072":370,"172":397,"2885":305,"859":147,"804":319,"2811":318,"3107":199,"1183":481,"3106":308,"2424":456,"2427":468,"2423":184,"1542":288,"2945":560,"2410":277,"1506":255,"66":291,"3387":314,"1643":441,"1646":145,"1649":382,"1653":702,"2115":317,"13":250,"14":264,"1033":300,"1041":198,"1043":415,"785":107,"3180":215,"3485":478,"3479":482,"805":258,"813":316,"218":507,"219":230,"220":282,"3332":371,"1028":222,"455":392,"437":234,"1138":570,"2771":270,"1842":337,"1843":327,"1846":247,"514":247,"499":388,"1086":407,"3301":228,"3303":402,"2760":342,"2762":332,"1809":516,"1403":403,"2171":169,"621":590,"2228":388,"1731":375,"3208":260,"2478":523,"487":383,"490":364,"2813":178,"1158":388,"1160":502,"1163":365,"1167":438,"3172":354,"144":458,"1339":531,"937":320,"3283":255,"411":184,"2880":327,"2817":430,"2666":157,"3374":445,"2855":465,"2094":712,"526":319,"2109":335,"1676":288,"3087":280,"3407":301,"1905":476,"3086":98,"2704":375,"2246":115,"3622":573,"626":540,"629":369,"3406":315,"2812":291,"2797":393,"2001":405,"18":361,"322":314,"313":312,"179":101,"17":432,"3310":380,"554":286,"2254":193,"192":473,"187":458,"161":367,"2581":330,"3182":215,"868":355,"1894":329,"1902":329,"2679":343,"31":355,"2112":517,"2101":370,"3204":434,"3544":206,"2238":539,"1245":455,"959":328,"290":152,"1386":263,"3333":269,"3450":273,"2748":170,"3499":416,"237":141,"969":353,"2090":366,"3281":401,"1567":360,"3343":297,"893":404,"3214":232,"848":362,"2784":455,"672":382,"2416":369,"1778":296,"48":163,"2132":82,"2873":358,"2018":359,"2060":325,"3585":201,"260":358,"564":467,"3477":259,"794":294,"3344":406,"2801":389,"433":417,"3517":377,"228":201,"777":309,"3594":253,"1546":154,"1135":116,"2608":152,"517":432,"2667":294,"2668":212,"3364":325,"3430":306,"2602":334,"3031":296,"3378":293,"246":401,"2975":317,"2020":323,"2987":343,"2181":461,"1446":316,"3606":458,"40":166,"287":308,"2791":360,"1076":256,"2594":320,"2519":374,"312":341,"2405":291,"3560":443,"2450":813,"2077":225,"739":371,"1792":200,"550":305,"1311":439,"36":306,"2926":256,"2996":245,"3536":274,"3538":285,"3540":334,"2954":523,"2176":201,"2186":435,"749":328,"2191":412,"530":98,"3092":386,"1965":274,"797":187,"2449":447,"1848":259,"2172":194,"346":941,"2462":354,"1934":298,"1472":170,"1537":320,"2213":128,"3362":375,"1139":215,"1790":277,"1813":337,"489":251,"3549":295,"2021":469,"81":498,"1190":323,"1622":470,"3111":311,"952":262,"956":262,"2665":184,"2328":245,"565":263,"1527":329,"2766":410,"441":343,"2507":356,"3008":399,"1198":272,"852":336,"2775":342,"1791":474,"544":228,"3511":347,"3516":447,"1624":361,"1743":435,"1906":484,"3188":392,"2208":359,"1887":164,"1663":370,"2765":427,"280":447,"492":290,"392":328,"1976":417,"1336":344,"3221":87,"2725":274,"1658":454,"3030":397,"2435":385,"674":272,"670":441,"896":204,"1260":341,"2061":334,"2047":359,"3041":239,"3084":342,"1993":337,"2287":201,"3217":558,"847":343,"1128":208,"3586":189,"214":349,"2456":425,"891":336,"1471":315,"953":339,"957":348,"518":387,"778":302,"511":435,"1738":418,"796":270,"2048":291,"1951":217,"2408":420,"2963":596,"374":530,"2933":233,"1945":285,"3568":363,"645":190,"1489":220,"516":400,"3498":373,"3611":381,"1373":389,"3507":667,"2280":422,"2276":291,"2089":267,"2606":168,"3616":426,"2201":334,"2288":368,"281":268,"273":302,"276":333,"277":429,"279":393,"2215":190,"417":180,"2166":483,"2168":370,"2169":588,"2904":498,"2110":258,"3047":104,"2600":278,"2659":231,"2072":351,"1090":335,"2826":301,"1169":142,"1157":277,"831":483,"271":201,"546":309,"1872":137,"1874":602,"1584":674,"1585":348,"1997":406,"3502":284,"3099":450,"3136":411,"258":402,"100":388,"643":425,"2420":208,"3233":486,"3231":405,"2541":474,"3503":611,"2130":174,"377":237,"995":354,"410":267,"306":326,"3352":133,"1141":462,"1910":276,"2928":390,"699":198,"3197":325,"619":335,"1671":356,"1736":356,"2798":247,"1748":369,"695":413,"1755":243,"2141":326,"2824":446,"6":279,"694":377,"3524":295,"727":531,"691":346,"697":306,"439":268,"1155":218,"3195":381,"2652":501,"2159":221,"2646":557,"49":164,"1983":227,"2184":365,"445":214,"438":270,"3043":209,"2596":269,"872":206,"466":260,"302":346,"2552":399,"1231":347,"3512":457,"3518":450,"3347":434,"542":367,"2912":287,"2455":267,"2461":169,"329":153,"310":375,"1955":308,"2757":522,"1614":260,"1620":284,"1340":158,"1756":356,"1984":220,"853":256,"1212":341,"407":309,"2034":369,"585":308,"586":237,"465":345,"3093":531,"1145":334,"2010":151,"15":446,"3095":261,"3094":245,"1610":448,"2558":877,"421":364,"1515":348,"2227":490,"3552":154,"200":296,"2569":460,"70":360,"71":274,"75":376,"2990":377,"2645":473,"3330":391,"1954":413,"1970":519,"627":120,"212":382,"2464":424,"2465":546,"1098":408,"914":410,"2988":534,"3313":424,"907":255,"2543":499,"3236":385,"2476":489,"2486":560,"1768":347,"2942":348,"1281":463,"486":362,"946":363,"1559":475,"649":356,"1112":116,"2315":342,"1786":387,"2728":209,"3415":235,"1144":274,"2651":283,"2986":474,"2997":299,"1896":394,"2727":337,"1474":640,"2993":505,"1950":353,"2379":584,"2252":149,"1480":394,"1451":261,"2923":272,"1083":276,"2684":184,"766":262,"1900":553,"1942":149,"2862":384,"2138":250,"2143":352,"3232":279,"2308":426,"1223":367,"3088":123,"1851":360,"2901":165,"2902":354,"2903":335,"1799":454,"2692":391,"529":326,"931":481,"1002":233,"1004":231,"1007":236,"1010":427,"1475":457,"521":522,"504":411,"510":512,"681":207,"3240":203,"1804":272,"920":646,"2409":244,"3211":288,"3316":20,"3147":378,"3239":608,"2640":234,"3595":304,"1117":358,"3155":373,"2561":392,"703":324,"2593":457,"2345":382,"2601":409,"289":206,"286":524,"1867":334,"3596":366,"3577":354,"2198":224,"168":437,"3578":340,"1860":406,"811":496,"2818":29,"3413":403,"3135":390,"1313":254,"358":398,"541":314,"2114":200,"2436":199,"2546":357,"2131":388,"1056":227,"1318":141,"2805":568,"1840":503,"1493":317,"3032":368,"1466":531,"2854":404,"3016":162,"840":321,"2428":348,"2468":434,"2592":222,"1773":133,"3171":373,"1057":386,"3300":422,"1453":475,"2307":451,"1999":282,"812":455,"819":317,"3588":190,"3597":243,"3427":318,"2004":587,"3218":291,"1329":452,"1831":352,"3379":105,"3505":452,"3213":268,"3385":516,"836":250,"855":287,"2321":321,"1337":561,"2774":496,"1956":472,"72":333,"963":393,"3148":175,"54":393,"1463":507,"2871":534,"2872":313,"2856":373,"3131":287,"2551":242,"3575":321,"3610":398,"3626":415,"3541":240,"3368":365,"524":393,"2064":440,"2556":340,"834":291,"850":339,"19":332,"58":345,"1634":346,"242":541,"1727":285,"1518":278,"2755":365,"3391":261,"1357":441,"1271":85,"873":192,"590":310,"1375":420,"3436":409,"256":455,"2844":314,"2929":370,"244":350,"961":194,"1952":343,"2342":267,"2329":266,"1759":321,"1578":594,"2532":497,"679":243,"680":160,"719":103,"101":377,"304":418,"870":389,"3006":277,"1779":260,"35":301,"387":489,"1286":370,"2991":345,"1409":557,"2":280,"1503":280,"890":387,"1971":282,"2058":210,"1918":209,"3243":464,"2550":557,"1946":409,"3146":460,"949":350,"3435":345,"1595":210,"837":453,"79":402,"3067":434,"3369":169,"1977":488,"1981":379,"2071":193,"398":299,"771":320,"772":376,"599":238,"351":382,"2497":522,"3323":249,"767":387,"774":278,"1425":174,"3482":150,"41":344,"3157":317,"3614":272,"1027":379,"1029":201,"1030":410,"1524":220,"744":426,"3565":440,"2847":435,"1224":203,"1452":231,"3207":382,"683":225,"2351":328,"307":273,"2740":315,"1462":346,"1327":410,"1298":208,"1306":172,"1308":278,"2482":236,"867":275,"224":120,"225":92,"877":453,"568":505,"3580":135,"3513":462,"3022":468,"1927":412,"272":572,"3090":482,"2076":488,"2984":350,"3630":136,"3153":226,"3342":433,"2442":710,"1811":156,"3192":751,"2877":349,"1985":291,"418":291,"34":330,"385":342,"618":434,"573":363,"254":329,"854":359,"505":237,"1574":428,"689":443,"2788":341,"1494":204,"3222":193,"65":459,"962":357,"3244":594,"1556":189,"1737":330,"1025":128,"1026":343,"1037":564,"992":335,"4":397,"1675":397,"3282":506,"2595":489,"2119":265,"1296":138,"1297":371,"1290":253,"1293":99,"3265":275,"430":189,"2540":95,"1752":347,"1045":566,"1657":360,"1714":338,"366":367,"2699":248,"1054":385,"698":406,"378":413,"203":377,"2831":285,"250":466,"3557":211,"3605":326,"356":353,"3464":134,"1111":79,"362":261,"1011":424,"367":166,"370":325,"3069":104,"386":287,"416":203,"420":299,"2489":516,"502":421,"966":585,"610":198,"3530":238,"876":301,"255":278,"1660":144,"1911":359,"993":225,"656":402,"3028":508,"1810":486,"1273":270,"758":652,"451":413,"1478":440,"770":400,"1013":312,"839":218,"884":356,"921":600,"3054":362,"902":369,"945":310,"954":363,"1604":306,"2406":110,"2248":240,"3073":161,"3121":370,"1035":215,"1036":387,"1038":183,"780":228,"112":349,"1321":343,"1121":218,"1118":547,"1443":350,"1153":471,"1150":404,"1188":645,"1179":645,"1108":356,"1221":153,"1222":134,"1631":227,"1486":251,"3075":241,"1115":146,"363":467,"843":445,"3583":491,"1734":334,"1354":390,"1788":385,"1563":249,"2777":457,"3251":315,"2607":255,"1711":238,"3520":413,"3510":372,"1469":632,"1164":271,"1536":421,"393":149,"1583":434,"1593":246,"1594":200,"1635":304,"3376":311,"1651":416,"1047":318,"729":434,"2835":326,"2837":396,"1533":358,"1240":147,"1704":383,"1733":469,"1735":295,"1923":411,"1757":152,"2589":172,"1973":419,"1789":370,"1931":234,"2365":453,"1758":369,"86":313,"297":385,"1853":395,"3319":576,"2202":353,"798":407,"2721":422,"822":195,"1917":137,"950":330,"2778":375,"1560":249,"2686":432,"1968":452,"2567":202,"2025":263,"2029":346,"68":439,"768":217,"2219":398,"2927":165,"874":419,"1263":381,"3453":128,"2183":263,"2241":491,"2243":392,"2244":181,"2250":180,"1944":390,"2304":334,"3254":365,"2750":462,"2313":366,"3123":299,"3366":380,"2336":330,"2337":328,"933":557,"597":231,"2343":416,"2350":408,"2625":281,"2388":144,"3049":339,"752":458,"1133":456,"442":210,"2613":385,"742":332,"2157":315,"1558":358,"762":497,"1178":320,"2553":260,"1454":311,"790":435,"1294":128,"2562":291,"2334":228,"589":381,"1888":421,"2390":337,"2670":276,"1325":300,"2579":303,"608":338,"47":237,"264":180,"793":314,"800":333,"2610":502,"2619":253,"3447":382,"2946":276,"2795":438,"59":473,"3556":187,"2209":180,"1476":378,"3158":341,"53":664,"1644":386,"1132":337,"1838":461,"1082":440,"1780":199,"3492":450,"735":239,"1305":338,"2683":525,"2693":155,"2086":342,"1193":255,"587":318,"2892":167,"2720":186,"1636":172,"2731":332,"1541":240,"3480":459,"2897":112,"2305":300,"2768":384,"2385":327,"2317":395,"3199":422,"1254":346,"1405":203,"3253":480,"2230":198,"628":167,"3418":222,"1387":349,"2828":403,"773":237,"344":259,"748":380,"2886":282,"2746":384,"563":184,"830":398,"1512":366,"1680":261,"2357":338,"3624":402,"3080":199,"3449":254,"1865":373,"2937":317,"1467":338,"268":285,"143":459,"2955":232,"2957":374,"3241":504,"531":375,"2980":181,"2995":409,"1854":314,"3122":329,"1678":414,"1168":371,"1341":415,"802":391,"2932":350,"738":495,"1899":415,"3045":299,"189":429,"723":403,"2978":186,"2617":223,"1460":190,"278":460,"3581":376,"702":209,"2688":410,"1351":333,"3351":248,"232":436,"3081":239,"2042":283,"1448":198,"936":421,"3126":240,"1175":287,"2496":357,"3308":303,"3140":223,"1151":312,"3152":40,"2354":368,"2355":369,"1304":408,"632":280,"1087":338,"567":358,"574":554,"705":494,"3569":542,"1012":411,"198":291,"184":383,"862":228,"2356":280,"2347":301,"1627":409,"1081":111,"1797":397,"1580":415,"3390":320,"3592":369,"394":185,"3193":112,"2609":239,"1292":208,"3025":419,"3474":215,"3561":289,"2634":238,"2483":290,"1270":142,"1925":389,"1514":305,"736":329,"1346":393,"3353":351,"2918":299,"1309":330,"414":289,"341":312,"539":316,"388":327,"299":190,"635":344,"1901":124,"1898":278,"3264":164,"2913":164,"2327":394,"1070":287,"1692":357,"878":397,"315":450,"1439":211,"262":456,"1774":174,"3410":335,"353":284,"195":342,"2821":512,"3297":290,"2785":379,"1287":123,"2948":292,"1383":659,"2085":308,"2069":194,"1818":279,"167":334,"522":393,"56":348,"2564":319,"3346":429,"2144":313,"3005":514,"939":616,"1343":455,"926":359,"756":199,"858":329,"2591":196,"2211":533,"1095":313,"46":290,"38":179,"3027":273,"132":917,"978":415,"1191":494,"507":370,"655":365,"1148":458,"2062":182,"2002":381,"2133":277,"1501":436,"69":437,"801":348,"2603":384,"1226":252,"1199":314,"3260":384,"1632":464,"520":332,"2050":298,"2976":333,"3048":166,"1211":593,"3495":453,"3504":413,"592":507,"583":480,"1299":417,"2792":573,"2376":380,"468":379,"471":416,"2612":282,"1458":468,"1017":494,"2590":434,"1871":314,"413":261,"3039":348,"2383":241,"519":420,"1645":404,"464":454,"1592":179,"3129":265,"880":437,"1829":377,"332":388,"1449":259,"137":350,"350":247,"2384":393,"1241":300,"548":262,"552":353,"342":447,"113":471,"730":371,"1064":316,"1065":349,"3472":240,"2838":217,"960":378,"3305":278,"2422":481,"2781":515,"760":440,"566":559,"3461":141,"2875":309,"2616":153,"1709":403,"2221":65}}

==> anc/validation/traces/nfcorpus-k8-trace.json <==
{"ranks":[[1377,1371,1596,1374,1980,2790,1103,1144],[1498,1396,1408,1406,2189,1404,1501,2861],[211,1507,2249,1728,155,2040,128,2118],[3320,1391,1402,3130,1926,1400,1398,1013],[1391,1836,3320,2380,347,1402,763,2889],[359,1368,1412,3187,2868,1203,1563,1184],[3177,1416,1414,3617,3618,322,2488,1089],[3210,2129,1926,3354,1058,800,3016,1413],[1441,948,1919,1440,1020,515,1794,961],[1445,1259,478,1265,480,2253,345,440],[3246,1433,3273,1716,1793,1462,934,501],[3051,2790,1485,2229,1048,1716,1621,3255],[241,1447,450,1716,2836,2929,3454,2849],[3149,400,503,3101,1447,494,2833,1834],[1485,2078,1637,1048,2790,968,1621,3255],[1487,1611,1903,1633,1638,3254,965,1602],[1495,1502,835,3564,846,203,3416,267],[1517,3167,196,3377,935,605,543,2882],[2761,3360,3023,494,641,3101,881,2686],[1526,1529,1161,1528,3230,1527,2854,695],[3534,3295,3101,1147,3489,3293,513,379],[1763,3109,1181,1534,513,1180,3133,3309],[303,2539,291,330,1204,952,3483,3462],[1550,1549,2170,1545,1551,1544,2174,1548],[1562,1936,1259,1760,1764,2544,1765,340],[3187,2028,2697,912,3024,1876,226,96],[1569,2361,2696,1571,2535,2357,2761,2352],[3220,319,2585,669,2576,3219,1344,328],[593,3226,3010,1359,3205,2922,892,145],[2703,159,1587,1352,2359,2935,1585,3333],[1008,1785,2620,1726,2623,2909,83,3157],[2037,483,2126,3320,1127,3581,2510,2638],[1683,2040,1487,1602,2039,3386,3254,1099],[1619,1617,1612,1613,3051,1642,2491,2691],[2491,2509,3118,3114,3125,3117,3119,1640],[1641,2474,553,1073,109,1599,2302,58],[1683,3473,1641,1561,553,1283,1760,763],[1571,3070,2358,2360,2891,2158,2352,1569],[1802,1746,3460,3468,3465,1667,3037,3466],[1664,1670,1669,1666,2723,3492,3491,1948],[1445,3383,3212,1672,1742,2777,2107,2106],[429,1048,2517,3051,3273,1681,465,1428],[523,930,1376,194,23,3433,2597,7],[1689,1267,741,746,1686,1690,742,568],[1134,1099,1700,754,1669,1696,2868,1793],[1276,2267,247,784,3509,1814,2599,2971],[2597,942,3334,821,3335,609,1117,1695],[1264,784,1703,999,1407,1707,2272,3383],[1722,3295,2126,1721,2947,1220,1668,1924],[2407,2628,2907,3103,3228,2864,1472,186],[1681,3534,1876,3543,3572,2628,2907,656],[606,1303,3349,1516,2074,3167,183,2249],[2714,2107,3382,1744,3494,3046,2952,1445],[294,2052,1681,951,1516,3543,2686,1432],[3137,2399,116,757,1184,789,3265,251],[1765,2418,1767,1771,8,1766,3312,3138],[1781,1418,494,2052,371,3567,641,1924],[429,2930,1777,2178,1784,1457,2213,2403],[1794,2584,3230,2237,28,2714,1790,3326],[2769,1795,3057,1798,1787,3058,85,3364],[1140,3296,2981,494,1001,499,371,2099],[1801,1802,1800,156,1075,3618,2999,2780],[3249,562,557,1847,2622,817,2834,373],[2830,1808,1445,1815,1579,1265,1806,1674],[3018,1438,2961,1655,3029,1705,1330,3373],[3389,2587,623,1544,1276,2249,1417,3349],[1438,2019,1590,1937,3360,907,857,2182],[1841,10,1844,1839,1257,1836,1105,1843],[1852,136,1862,1265,1858,593,183,1857],[3162,2965,3576,2833,191,1713,452,1127],[2776,1787,2772,2333,2314,2317,2315,2202],[3433,875,2631,1866,395,3165,394,456],[2599,2971,2834,1432,1006,1001,3101,1681],[1885,1889,1880,1886,1891,1890,1882,2517],[1032,1909,1648,1127,2515,293,2906,1875],[1908,2764,3089,1568,882,1539,2203,2554],[1924,3389,1920,2621,2398,1339,2386,2873],[1921,1726,1924,2761,2629,1918,832,2172],[1926,247,371,494,321,1391,1925,1445],[247,371,1926,1099,1929,1925,1445,978],[1938,1939,314,1936,2944,739,2032,1637],[1943,1941,3181,3325,1835,3270,2992,2800],[1962,1960,1961,1967,1949,1958,1963,1474],[3184,1516,1427,1437,1431,372,3536,960],[1961,1967,1959,1949,1947,1962,1973,1950],[1980,1979,2949,3393,1975,1981,2078,2315],[1989,1982,1806,1992,611,1805,1814,487],[1995,1992,1994,1249,1998,1681,1696,1821],[2015,3279,3139,3421,3422,665,2535,151],[2019,3276,2022,3412,1699,861,2399,1085],[2031,2024,750,2030,2696,320,2675,3348],[2587,2289,2292,11,2293,2033,77,2032],[207,208,205,216,2676,213,3144,233],[2043,2045,2165,3428,2488,409,3563,413],[2053,2046,2974,2973,2055,2048,2056,2047],[2066,3102,765,1696,2676,768,330,2052],[2205,2204,731,2979,1,2473,2078,1369],[2084,3258,3423,1368,1372,2906,801,3382],[1616,3263,1992,2067,1640,3375,1613,811],[1445,1265,1140,2107,1001,1137,3567,1794],[2905,432,1204,2361,3187,2159,1655,1705],[849,856,851,2140,814,836,2105,1978],[1650,2113,2867,2776,779,3439,2112,2111],[2122,2118,3335,2127,2121,2131,2125,2126],[1833,2282,1687,2134,3558,2130,3561,2089],[2136,2139,2137,2142,1741,3014,2127,2121],[913,2467,3486,2680,732,3502,3498,3053],[2149,2151,2879,2236,2152,2237,2148,2242],[2158,1416,3434,1569,3070,1300,3579,2185],[2161,2162,2160,3615,288,3453,2489,2077],[2709,2525,2164,2165,2173,2167,2172,2175],[2175,2174,2170,1545,2164,2173,1549,2165],[3037,2188,3285,806,435,830,2182,2185],[2199,2194,2195,206,2182,2185,2196,29],[428,427,2504,3181,2443,2216,2438,2437],[2225,2232,2224,2623,2909,3628,1256,1071],[2232,759,1071,259,336,2218,3103,3240],[1433,3273,1889,3484,3311,2244,2241,2243],[2707,2554,1276,2911,2240,906,2857,1049],[2253,2256,479,2255,2245,475,2248,2249],[1265,2761,2629,3372,1277,2230,1432,1266],[2267,2270,528,2272,2262,136,1699,1400],[2285,2277,2815,1146,2284,259,942,1004],[2283,3139,2830,3574,1264,2295,2278,1114],[886,887,2291,2295,1381,888,2292,1333],[2295,2292,2290,208,154,1614,2587,12],[2301,2297,2299,2300,903,808,405,3557],[2298,1599,2302,553,903,808,405,3557],[252,3572,1674,1739,1204,2141,3229,2628],[886,887,2776,1787,2772,2333,2291,2314],[887,886,2291,888,2078,661,2344,890],[2341,829,2339,2340,2237,1969,2679,3629],[2325,2816,1348,1353,1009,1013,1703,864],[3438,2935,3097,104,2285,2284,2610,159],[1571,2352,1569,2361,2696,2761,1760,2156],[2364,624,2363,640,639,637,3150,2825],[2371,2367,2869,2372,1702,2400,2237,2999],[942,3161,1362,2675,2741,697,2140,1238],[2374,769,2378,2373,3169,734,3486,2682],[922,904,22,918,725,924,17,3300],[2386,2387,2392,3442,2380,2388,524,3201],[3442,3201,2380,2392,2389,2386,419,2728],[2019,2400,2403,2404,1700,2406,759,3167],[248,594,3543,497,1084,716,1550,1396],[9,2188,435,3285,2857,3037,255,1760],[2430,2433,974,2542,2434,648,1928,1057],[2443,2438,2437,2441,24,895,2712,1588],[2444,2447,3270,2446,2445,3336,1182,711],[2454,3444,3162,3566,96,3394,252,568],[2469,2804,3230,547,3411,1366,3202,1912],[1074,1836,1213,1078,2554,2781,3407,1153],[221,1422,1937,1429,1197,791,1430,1903],[688,1500,1496,3007,2481,1510,1514,1504],[2491,2493,1001,3101,1006,930,1376,2834],[3274,2495,1100,1465,3273,2785,2371,3333],[755,789,1852,2498,2499,17,301,299],[1479,2936,2078,1143,661,1368,2319,890],[1099,2769,3361,2286,2078,2476,0,1],[795,636,3056,2473,3367,2713,2290,1463],[2504,2078,428,661,2319,890,2884,427],[791,1430,2708,221,3355,1422,1892,1429],[2515,1875,1001,3101,1006,1874,930,1376],[2491,3115,285,295,3116,291,2515,3113],[1886,996,3451,3288,2790,2814,3306,3088],[1555,274,3258,2632,2649,1477,1554,2650],[716,1414,3137,1690,792,65,3363,383],[99,248,1962,1726,3372,466,303,1560],[2526,974,3046,975,972,977,2195,681],[501,283,2858,2319,1316,766,2691,2922],[622,62,1991,1980,3060,1620,630,1952],[2554,1837,3057,1890,2673,15,2081,2231],[2555,687,2032,3024,686,792,684,1015],[2563,141,140,3462,894,1985,99,852],[1416,2565,3543,3037,1555,857,2013,2296],[1347,1420,1418,1932,3009,1353,2105,2576],[1109,3483,1673,163,1355,797,3586,1417],[44,2586,2588,3625,484,2587,3623,45],[2587,2588,3625,3623,45,47,3622,2957],[3051,3432,92,3302,2473,2680,3049,2503],[2761,3360,3023,3249,817,494,641,3101],[3178,1728,669,2719,3220,668,667,3179],[2538,1021,958,3019,3200,3157,1767,223],[2893,1589,3365,617,2512,716,2869,641],[3423,267,2614,2349,2277,3080,3577,3258],[2629,1265,799,1937,3625,2761,661,1154],[562,557,2691,2726,194,2386,3476,561],[708,711,1232,1557,2251,2400,833,3355],[2632,875,400,3258,3040,3034,2469,1572],[644,248,2306,3471,152,624,2824,3204],[1749,3355,3150,3559,265,3117,2690,3446],[3036,2196,2178,2275,2412,1403,2199,529],[2044,664,1431,2012,2013,2378,2075,1812],[2656,2624,2643,2989,2647,2365,169,2646],[2658,1077,2167,338,1538,1985,1522,2865],[2531,2537,2533,2536,2547,2528,2538,2360],[2059,2163,2662,2073,2660,2057,479,482],[3259,3159,2677,1691,2910,1960,1578,3261],[138,860,1228,905,2669,2874,2667,2373],[1422,1288,1424,1681,971,1132,952,2982],[2676,207,208,205,775,216,213,214],[3177,1089,1414,3618,3617,2158,2488,494],[642,1147,3489,3113,1314,3144,3287,2962],[2413,2417,2418,676,671,1624,675,674],[1695,2972,3335,1641,1431,58,2373,2236],[2216,1638,1615,2032,1257,1317,2918,2857],[2697,3024,1568,2815,3187,250,716,3550],[2710,2713,2711,2709,1023,1173,3372,779],[1642,478,3470,2290,2806,1725,1904,2436],[2724,605,221,222,1948,1662,1951,3153],[3356,2733,2732,373,3166,1116,2731,1121],[1589,2952,641,2893,930,1376,2953,2948],[3473,572,1071,1889,815,2213,2918,1642],[2734,2736,1059,127,1061,1130,3030,1064],[2744,2745,2743,2515,324,2726,785,1084],[1949,1962,1967,1961,1960,47,1958,1963],[2764,1497,2285,3451,2277,1908,1363,3089],[1787,1798,1795,3058,3057,2769,85,3364],[1122,1059,127,1130,1061,3030,1060,2967],[1214,2790,2789,2472,84,1068,1377,1133],[1760,909,3458,1008,2832,2074,1275,1774],[1099,624,1669,622,2825,2724,2268,563],[1274,1016,10,1844,2604,2345,15,579],[2857,1609,2845,50,2852,133,2647,1218],[124,922,904,918,924,2376,17,921],[95,146,28,1794,1891,3153,27,32],[782,1194,3543,186,965,1196,783,1825],[2896,2960,1442,1173,861,3273,1726,3552],[2895,2959,1265,1695,2972,652,1760,3266],[3024,3355,2028,1492,1577,1904,2352,3375],[1562,2663,1941,690,668,2582,3310,1198],[677,675,783,1617,87,270,2666,603],[1393,3119,2510,1195,3004,1986,3565,2417],[2153,1662,2417,171,1642,2570,3384,3248],[1497,1932,1300,2407,3258,870,2107,2990],[600,2790,3169,2052,3082,3572,3534,3354],[967,603,2956,1626,183,965,196,783],[713,3608,247,2895,2959,1576,2710,649],[1686,1655,1705,1330,3373,2675,1329,1706],[3057,85,1798,1795,2262,1787,3058,2769],[2967,3142,397,3074,2323,2076,3099,353],[2905,2915,1870,1080,2966,1251,3022,1252],[3194,1642,3248,1397,2153,478,1276,3543],[1323,1319,1315,1302,1307,2435,1318,2207],[1319,1323,1315,1105,1174,2207,1314,1318],[2761,494,1684,2573,1407,741,641,2493],[2695,2346,3154,2656,1412,2904,943,2349],[3402,2657,1334,1333,3522,854,731,1873],[3205,1347,1355,3206,3198,1734,3225,1418],[545,2654,3349,613,685,2815,3224,3034],[652,80,76,77,78,626,70,67],[408,423,406,405,412,416,3145,407],[2696,2493,3179,303,319,2999,416,1418],[2906,1787,1795,85,2295,2769,1798,3058],[2952,3046,2949,2953,1689,393,2948,2423],[3618,1781,2850,303,2747,1099,2845,2107],[88,90,87,2160,435,89,1220,2830],[716,352,336,498,1814,1629,2893,2231],[1771,2511,1184,1335,2793,2512,1851,1861],[2803,92,3501,2233,2203,2014,2730,2802],[1589,2272,1781,2267,1924,2617,791,1563],[96,95,94,2843,3291,2639,317,3508],[2968,142,3381,2969,1685,1686,2830,3380],[2706,1781,1924,904,3405,3568,2978,2617],[1333,97,2983,83,2344,886,702,887],[1986,2876,7,2440,23,5,2877,2874],[102,1924,2272,1781,1276,494,2617,1926],[3380,3278,3277,3421,3279,3138,1668,3422],[2710,3468,1670,1248,3141,928,3048,1245],[103,427,3181,428,2438,2504,497,2443],[105,107,104,2549,1933,2729,2207,2493],[108,3134,2081,3371,1686,3217,1781,1924],[2714,3012,121,1744,2107,3207,110,2584],[111,3493,3497,3500,2716,1968,1127,3021],[156,2011,3627,1548,1794,3081,2801,2309],[3506,3522,728,732,2103,114,727,729],[116,1459,1423,1852,2207,2493,2244,258],[117,1408,2863,894,1498,3351,1396,1406],[3179,881,1185,1189,3249,817,3180,1181],[3567,120,2262,795,1107,2476,784,1458],[320,303,1418,3247,1794,1228,1086,176],[2893,1589,2303,2749,617,2748,2512,3254],[340,123,2999,1283,973,2237,1696,2371],[125,124,1712,904,1228,2669,2668,1711],[3141,1588,3109,2761,98,3380,2876,3004],[3417,2814,333,2411,2431,128,2187,1878],[128,990,3432,2962,3071,2871,3440,3435],[130,1264,129,1781,1924,2978,2617,2272],[131,1114,3358,687,3445,3359,989,2484],[3584,3543,1252,1251,763,1276,2905,590],[2440,2439,3632,2703,2876,168,2443,1352],[2857,1210,3226,133,1554,1264,1599,1296],[134,3327,1068,2671,1048,794,973,1621],[135,84,3490,2565,316,3021,156,3023],[3620,3621,3619,27,32,28,319,1794],[716,2869,404,1485,1276,2052,172,3082],[303,2810,337,820,316,2583,536,319],[757,1690,842,549,792,3363,1804,3137],[2185,2431,1588,3259,3141,1539,2712,347],[3315,3382,323,3593,3004,3087,2131,1878],[1794,176,28,3179,27,32,3178,31],[2199,1018,2493,2196,2182,494,2185,2195],[3151,1507,52,1798,301,3404,871,2023],[1570,1084,1417,361,1264,2094,2728,1973],[1761,3579,1571,2294,2156,1719,1764,870],[2878,142,1262,139,3004,176,2510,3141],[2063,3035,1143,2989,506,2936,1926,176],[3534,2899,3545,3543,3546,1431,2629,1686],[1571,2696,3617,2758,2361,1926,1568,3419],[475,1204,2117,1455,2255,2710,2244,2249],[1445,1969,944,478,1276,2899,3545,3465],[2491,3112,3114,3118,3119,3117,3116,295],[300,296,2822,1598,1863,1457,301,149],[2584,2583,1496,121,3247,2629,1937,3023],[151,3409,788,2231,3334,1077,1740,3168],[2421,2412,3312,3175,2415,2416,123,2422],[2999,1781,2366,2370,1924,3109,757,2617],[153,155,898,2149,2017,1415,2399,3412],[156,1217,3375,769,1074,1213,3317,1214],[2994,429,2905,3405,3051,2503,2682,907],[2951,2953,202,2023,2950,1507,2081,3256],[115,1184,879,1242,2266,3309,2191,2884],[163,3287,1781,3320,2052,1504,2884,2686],[1629,164,3226,3288,2044,2045,549,3532],[1078,2205,1363,3255,1069,1099,2078,1380],[165,2502,1881,2294,1363,2520,3319,2832],[1416,1414,335,3393,2846,1089,2358,1415],[3381,2968,142,1686,1685,3378,2969,131],[2917,513,2717,82,1358,2688,3611,1580],[169,334,2953,1938,325,303,338,1416],[3029,1450,512,2967,97,1324,1322,2615],[1868,704,1100,2310,1172,2202,1171,3227],[2866,1830,2756,2753,3169,616,6,1877],[3404,576,436,443,985,866,925,263],[206,2040,2041,209,226,154,2034,208],[1203,1184,1268,67,2371,1112,2896,2960],[759,1681,3167,754,1079,1517,1696,2879],[2888,3000,898,98,2681,473,2251,3004],[2259,2260,2261,2262],[1862,1857,1863,1852,1850,2562,2496,1856],[1116,3163,2733,3356,2732,2731,1118,1121],[1366,3338,1182,1361,269,3337,3339,1370],[3091,2402,1870,1284,2403,1890,331,3288],[1939,314,1936,2944,1938],[3252,119,577,3011,3553,3473,3555,1615],[2310,2309,3261,2311,1428,933,955,2503],[997,372,3058,3589,2936,1591,3599,3435],[2865,545,2864,543,1629,1253,3479,3480],[3034,996,2924,3582,631,663,1198,3341],[1184,1488,1279],[343,3537,243,251,1628,3540,2401,101],[3309,754],[3613,1353,2011,2005,2006,1699,2001,2002],[2111,2547,1042],[1438,1434,3465,1131,1436,2980,1537,802],[1782,3001,2513,3002,1483,3007,1773,85],[821,222,1084,2247,828,2517,2413,2710],[1404,3537,3210,146,3183,830,829,695],[1301,537,2479,1250,2914,512,1311],[2262,2772,2258,2200,2264,1151,1905,2261],[156,1217,769,3375,1074,1213,3317,1215],[1974,3278,3380,3277,83],[1858,1852,317,1862,532,2773,2651,1857],[317,136,1858,1852,1862,2773,2651,1096],[1510,1496,1495,1513,1504,2,1503,1502],[1252,1251],[1596,3324,2653,2658,2173,1336,2624,1762],[2658,2173,2624,3324,1596,2653,1336,2447],[2653,3324,2624,401,640,930,1376,1339],[153,155,898,2017,1661,2993],[2173,234,1324,1322,1591,3599,2343,1320],[2722,1399,98,1666,1152,3438,3127,1177],[1322,1324,1317,1320,1310,1315,1313,1314],[909,3175,904,910,911,1762,901,2999],[186,1194,190,2956,2881,966,603,601],[2253,3326,3012],[110,3012,3348],[2900,2773,99],[3272,1264,932,1870,1554,1203,1337,1268],[2222,1718,2555,3442,2341,612,1191,498],[1691,2910,940,1966,1147,3489,527,2511],[2510,2222,2816,998,506,364,3241,1003],[2664,3105,1445,2510,64,2365,2222,1669],[2761,1564,3161,1572,1655,1705,1330,3373],[648,2222,787,364,400,2816,1691,2910],[2203,662,661,658,2809,23,2196,2501],[2809,2196,2203,662,2341,2816,2501,981],[648,2222,1691,2910,494,23,1268,787],[2857,133,2852],[1137,74,925,1639,467],[1062,1066,229,223,1059,1060,1067,1223],[1062,1066,229,223,1059,1060,1067,1223],[3382,166,126,3381,3004,1056,125,127],[3156,3526,3519,1576,2883,1579,3520,1332],[1456,2080,2081,2079,2078,2319,2076,2606],[1694,3526,2623,2909,1687,742,246,1207],[1650,3576,396,456,3433,3025,538,2834],[2501,2631,1677,3454,883,687,635,3032],[2631,558,298,395,396,538,3214,2561],[899,903,901,1670],[3322,2242,2049,1256,2237,2223,1254,3128],[2565,2093,2566,941,2199,2353,2564,1403],[482,479,154,478,210,477,487,483],[3334,2548,352,2597,3335,1814,3509,111],[1549,2175,485,473,1550,3575,2181,1545],[1876,1877,2756,964,746],[2866,1830,2753,3169,616,6,1877,2755],[2943,1513,1320,1312,176],[3110,42,94,1261,1034,2844,1060,1257],[226,182,243,2534],[861,2881,3273,2889,2637,1415,1843,2886],[3230,833,1928,3021,1124,676,2392,1059],[3273,861,84,1392,1845,2747,2495,864],[2104,973,864],[2919,2925,2916,2922,2921,2917,893,771],[2644,2655,1338,1477,2650,1479,2990,1336],[3414,3548,2642,3509,2753,2754,289,1890],[2205,2939,51,2938,816,2204,812,3255],[1551,1548,391,1549,1543,2174,2170,1545],[1089,1416,3177,3393,1415,3014,2846,2848],[148,2491,3341,291,3118,1254,3117,3114],[1938,1937,3307,523,716,2521,1936,3306],[913,3307,716,2521,1936,3306,2023,2885],[3307,2521,716,3306,718,3309,3310,1936],[636,2848,3256,3056,3462,795,3276,3580],[2848,3225,989,2846,3462,1356,3224,2948],[2526,720,3388,714,715,2525,717,2522],[42,3250,1258,1255,1246,773,92,3095],[1401,1805,2212,894,1507,3323,123,1498],[1822,1165,934],[1249,1808,964,1992,624,1815,1807,630],[129,3555,20,2827,755,776,2241,789],[3493,111,3497,3500,2716,1968,2768],[2944,1939,1936,1940,314,1728,3109,1938],[2430,2102,1194,2949,2457,1796,938,380],[3455,1728,3307,1021,2734],[2210,2515,2514,1628,282,324,1625,1021],[2994,1423,1130,1484,324,1628],[1914,1913,3042,3314,1124,1895,3083,3086],[2848,2845,2849,1630,2851,2847,2846,1785],[2968,3381,2969,1685,2830,142,1686,1677],[750,746,741,2756,740,747,1858,2288],[3434,3234,693,2477,2475,3288,3286,995],[2161,2162,2160,288,3615,2419,2149,674],[3405,2700],[2636,2635,3038],[1794,3246,1180,2099,934,1134,1177,1792],[3620,3055,3619,1192,1180,3181,3621,115],[3620,3619,3621,274,3055,1766,1192,1180],[2239,638,311,864,2999],[2505,2146,2773,1021,2830,930,1376,1045],[3215,1834,399,1302,1725,301,3420,3234],[1730,419,1912,3063,1897,3215,1834,399],[2796,912,1459,2970,1882,8,1276],[1099,116,1669,308],[116,308,1085,2011,2148,1519,1998,1846],[1459,116],[2572,1233,1928,869,3609,201],[759,1681,3167,754,1079,1517,1696,2879],[3127,1177,3191,1399,1539,1388,1665,1185],[435,431,1807,434,443,430,2505,449],[234,1591,3599,2173,1196,3127,1337,261],[733,789,915,124,718,3092,1202,1400],[404,3275,1394,2367,2003,172,604,2127],[3355,1204,977,252,3328,910,1512,346],[1106,1099,1103,533,241,1102,2653,3597],[460,1194,3537,1084,2626],[2860,3219,2859,2662,2484,2477,2480,1490],[425,424,2135,419],[3439,615,3598,3013,3014,1641,1441,1253],[352,2103,673,355,1936,2178,1718,2175],[211,2040,2249,1217,806,2469,3046,1366],[806,1372,324,191,2469,3046,1366,1885],[2685,3528,2627,2448,2459,1207,3055,3175],[725,2681,124,3169,734,900,924,3405],[1256,2742,1679],[1883,3434,2807,3340,3289,2806,791,3189],[1605,1600,1883,3434,3189,2807,3340,1265],[2807,1605,1600,1883,3434,3340,3189,716],[1605,1600,1883,3434,2807,3340,2806,3289],[2977,3462,1014,1005,1659,219,3456,221],[26,2040,226,28,238,1794,30,1265],[596,345,1441,1440,3539,1731,2048,3534],[345,596,3539,3534,919,3529,1847,3533],[3294,789,3531,106,3137,3398,1209,3309],[3467,596,345,1441,1440,3539,1731,2048],[1441,1440,515,764,1134,1266,2750,80],[818,596,345,1441,1440,3539,1731,2048],[3380,3278,3277,3422,3421,1974,1920,3279],[3170,402,1521,2637,1256,1997,1517,864],[2770,1420,60,2861,1423,563,45,420],[2630,3562,3404,929,73,3553,557,3363],[3389,2587,623,1544,630,2174,31,2630],[115,1192,1180,3181,1762,1242,1075,3327],[3181,428,2216,2438,103,2211,684,427],[3288,3286],[3003,1855,472,1856,1849,7,153,108],[1465,3617,726,2900,166,3003,1855,472],[3162,1713,1717,860,470,108,3003,1859],[87,2105,2999],[2330,2848,2953,2545,197,847,306,168],[3314,331,3091,1895,3083,3086,2734,3062],[3423,157,1101,2931,245,2368,227,2928],[2800,2019,1529,2205,3294,2059,3247,3232],[2392,601,183,3190,3145,1819,911,425],[609,1516,1823,601,607,2012,2547,2955],[3023,1828,3224,1821,3419,3218,3216,3194],[1828,12,3458,382,390,387,3262,96],[326,3288,1819,2814,716,1886,2764,1721],[2173,234,1591,3599,1196,1337,1730,1823],[1730,419,1912,3063,1897,2071,552,1735],[493,3589,3590,2097,887,2986,759,3595],[2992,2095,2097,402,637,187,2000,701],[2992,3105,2095,2097,3598,402,2773,381],[1,2473,2078,1369,1363,1380,1237,2776],[2776,1787,2772,2333,2314,2317,2315,2202],[2518,2078,2734,2503,1230,3202,3028,2966],[2571,2294,1380,2518,2286,2292,1104,2936],[2571,2713,1369,887,3059,2295,3058,2200],[1062,2568,3272,1420,2949,2433,2203,662],[435,1806,434,2843,2830,90,430,3265],[151,3409,2126],[1019,2099,1794,934,1134,3246,1792,3330],[1217,1077,2779,1933,3326,1075,3411,1072],[2780,1217,1077,2779,1933,3326,1075,3411],[1217,1214,1074,1213,3375,1216,1212,1215],[1414,453,3309,454,467,3177,455,2549],[3309,3558,3555,453,3553,1414,3550,1209],[3317,2780,1068,1099,1078,1070,2470,3375],[917,2322,823,924,1665,3266,3416,789],[3230,2742,2216,900,1740,127,1744],[3234,3023],[3629,2678,2705,3024,2680,833,1928,3021],[1835,3270,2992,2989,1143,2643,1609,1941],[1941,1206,1835,3270,2992,3532,2989,1143],[2639,339,3573,533,2638,3447,2640,3597],[1362,2451,732,1686,1959,615,2685,1998],[404,1402,122,2794,150,3068,2676,401],[745,2414],[1236,1243,1238,1234,1230,1239,2109,1237],[2189,389,1642,2177,1994,24,3218,1681],[726,2382,114,3500,3487,3497,3490,729],[2627,2448,1800,1189],[2967,1849,1859,470,1670,1856,150,1854],[1824,2577,668,2582,2136,2372,202,1198],[2371,1696,2372,1564,1572,879,1824,1571],[1557,787,1262,1173,2970,733,1424,1288],[1770,1572,1761,37,1564,2541,2761,2820],[1832,823,2715,1257,3345,1732,2720,2158],[2207,1,2203,799,1586,2082,658,3593],[2789,2790,1214,1784,1621,868,1628,1528],[885,1787,2776,2333,2772,2202,2314,2317],[2764,1725,1152,1904,1895,1908,3089,1913],[3408,3631],[3515,1182],[912,2584,3247,718,1766,1762],[164,2044,2045,3551,2039,3560,3562,3553],[1722,2947,1668,1924,3128,1917,1538,599],[1683,1599],[3159,284,3156,2620,2621,1578,593,2283],[3159,1691,2910,2621,3156,3570,1546,1694],[509,3284,2498,648,55,2868,3502,613],[647,648,364,659,1960,3529,1951,1210],[2283,3574,2278,1114,3476,143],[1114,2283,3573,3574,1324,1225,2278,3476],[3291,3138],[1930,3327,1794,2460,1926,3330,2723,1184],[1612,1617,2713,1640,2712,1619,3023,3360],[373,2694,2695,3404,537,2736,1064,397],[2736,2734,2962,2735],[1687,1301,2134,2430,2429,1302,2428,220],[983,982,979,3225,980,986,1344],[2454,96,3089],[1683,2040,2039,3386,1099,164,3549,1926],[1103,365,2678,1569,2091,1570,1010,2094],[692,120,693,1418],[692,120,693,1626,425,1077,1187,2995],[3184,1024,3186,1031,1044,1034,1041,1035],[2787,1483,1708,814,3623,253,2786,1484],[3290,2105,888,1886,2224,3613,2786,3282],[2898,1522,2016,481,2599,2971,1981,3367],[1374,576],[1220,2087,2088,2092,57,2678,2090,2788],[2764,663,2794,2680,1154,1276,647,364],[2137,98],[444,448,446,1314,447,1311,1312],[3169,734,3486,2682,125,2680,3050,732],[3133,3370,1528,2373,3169,734,3486,2682],[1835,2737,1597,3359,1762,3028,3175,847],[1835,2737,1597,3359,1762,2098,3028,3175],[311,1835,2737,1597,3359,1762,3028,979],[1835,2737,1597,3359,1762,3028,1385,449],[2737,1835,1597,3359,1762,3028,3175,847],[1835,2737,1597,3359,1762,3028,3175,847],[1040,1938,1668,3132,2598,2216,1753,1725],[1256,2056,2049,1996,1250,1260,2062,1253],[1218,3271,2799,467,1171,2421],[3138,3312,1218,3271,2026,2799,467,1171],[156,2780,1075,2999,1801,3618,2651,129],[3230,979,1284,226,2858,1868,1276,3108],[1571,1416,3151,1719,1761,3070,1300,301],[1062,1058,1805,3259,832,1928,996,1418],[1629,164,3230,3532,2057,3551,1610,1418],[164,3230,1629,3551,833,1928,3021,1124],[1194,2618,1444,2908,162,466,462,2436],[162,1444,2908,1194,275,2618,2573,458],[1795,2458,467,3617,461,1463,1704,3140],[1052,1053,1050,3278],[1096,1092,1094,3074,1091,2826],[1207,3055,2685,3528,3527,3294,3533,1206],[3228,3227,2842,2116],[943,651,938,987,988,396,2652,3510],[2279,1833,2282,2284,2281,2276,2275,2280],[324,1247,3164,1630,3547,545,452,1277],[2178,2180,324,1893,2661,3307,2526,216],[669,666,665,667,2702,668,3226,664],[1049,1280,712,1146,3223,1084,3193,1149],[901,906,899,317,1769,3300,554,1852],[2752,3414,1249,2754,2753,1960],[2729,2012,1085,2003,1244,1415,1492,1585],[2712,2874,1602,1949,12,847,1623,1909],[1599,134],[2043,3428,409,3563,2045,413,2529,410],[158,3491,210,2829,221,1539,2406,2617],[3294,1209,3398,3529,3401,1206,3395,2887],[1206,897,1835,3294,1209,3398,3529,3401],[3268,3266,2444,2447,3270,3269,2446,3267],[2447,2444,3270,2446,2445,3336,1182,711],[3269,3266,2444,2447,3270,3268,2446,2445],[894,3009,2448,895],[779,2270,606,2672,2882,891,203,3060],[1202,2100,2669,3104,2000,638,3286,2774],[2888,1500,1251],[3074,3229,1568,2188,3285,3559,3562,435],[1099,1669],[450,3451,2639,533,120,1466,636,2474],[178,536,2414,226,1107,671,1447,175],[2188,435,3285,664,9,2872,3559,3562],[2713,2377,3383,2710,217,2846,1785,1549],[3468,3460,3465,1667,3037,3466,3469,1491],[3318,1520,1519,640,637,1086,1515,864],[1058,1063,1067,2368,1061,216,1065,1057],[667,3089,2763,784,3609,3246,2646,62],[1384,1385,1060,2189,3272,1340,1543,1024],[3403,1661,646,2312,1442,7,2895,2959],[133,2804,1367,2475,2484,2815,1077,2477],[2744,2745,2743,324,1084],[3061,2373,2081,1227,904,942,2666,803],[555,556,1599,553],[1665,3266,3416,789,1058,3309,1799,25],[3416,3336,3508,897,1665,3266,789,1058],[1665,3266,3416,789,1058,3309,1799,25],[789,3309,1058,25,1414,3310,755,2236],[2128,98],[560,3535,2654,561,2266,2427,2530,2265],[1400,1421,1625,1903,3037,1940,126,164],[2751,122,3299,2070,3476],[2153,2237,2235,2151,2879,1256,2236,2244],[2148,2149,2151,2242,2237,2879,2236,2145],[1749,155,1220,3355,1916,2733,265],[2738,2739,3098,1992,2404,3100,1998,1986],[2441,2504,427,3181,2443,2216,428,2438],[671,2413,675,676,2417,2418,1317,674],[3015,696,2470,1864,1869,1463,1078,2003],[2124,3600,1399,2082,1666,172,2014,2730],[1687,2134,1833,2282,3558,810,2131,3554],[1483,1608,1482,1601,1481,966,1615,1603],[968,1637,1623,103,3395,3398,2230,3124],[2825,2363,1553,2291,1806,2364,2823],[1832,2958,1828,1822,2698,1827,1820],[842,3440,3442,3439,3438,3368,3165,2579],[711,708,2251,833,3355,1498,3023,1173],[1207,2685,3294,3533,3397,1206,3055,3530],[3280,1207,3294,2685,3533,934,3397,3355],[928,500,1834,919,361,1203,1431,3117],[3309,786,2369,2998,106,1209,789,716],[2999,2366,2370,2998,2369,1897,973],[2269,2271,2268,357,3463,2270,2272,2697],[871,2804,1522,2807,3567,1162,3235,2632],[1522,3034,2477,2480,3443,3286,3077,2809],[3002,2265,2065,234,1591,3599,954,1482],[1194,193,190,1201,1826,2883,1196,2557],[1464,2264,2187,1366,2919],[2459,2467,2458,2125,2452,999,110,2146],[2717,721,478,354,3602,349,487,353],[2672,2674,2673,64,1427,75,687,3033],[1009,1348,2816,1647,1353,458,453,256],[1943,1941],[3478,582,576],[5,2677,903,1764,1763,1771,1768,1767],[2199,2194,29,1039,3227,3081,232,2697],[3201,1677,1418,803,3196,2575,1502],[1345,2106,1350,3202,981,3355,3353,3017],[1342,1419,984,985,3202,1421,3013,3355],[318,236,2156],[177,181,43,182],[180,182,1265,226],[1603,1987,857,1096,534,1988,3317,765],[3216,1751,1754,1749,2515,1518,715,2073],[2161,2160],[1364,1189],[3132,1040,2598,2216,1753,1725,1293,1224],[1936,791,1430,221,1422,1892,1429,1287],[1936,791,1430,221,1422,1892,1429,1287],[791,1430,221,1422,1892,1429,1287,1424],[791,1430,221,1422,1892,1429,1287,1424],[791,1430,221,1422,1892,1429,1287,1424],[791,1430,221,1422,1892,1429,1287,1424],[791,1430,221,1422,1892,1429,1287,1424],[791,1430,221,1422,1892,1429,1287,1424],[791,1430,221,1422,1892,1429,1287,1424],[2116,791,1430,221,1422,1892,1429,1287],[791,1430,221,1422,1892,1429,1287,1424],[791,1430,221,1422,1892,1429,1287,1424],[791,1430,221,1422,1892,1429,1287,1424],[791,1430,221,1422,1892,1429,1287,1424],[2842,2843,1441,908,3519,2303,2749,643],[2367,2371,2400,2237,2235,105,1518,2368],[982,1320,320,316,820,319,337,1313],[2710,2711,2709,3328,2848,3083,1416,2713],[1802,776,579,0,3375,2164,1492,368],[3294,1209,3398,3529,3401,1206,3395,2887],[2039,2038,1257,1947,1606,2857],[3079,3078,676,3077,3076,2154,3420,2155],[156,3420,3375,3079,1522,3077,2531,3225],[128,2708,1390,3089,2528,2871,3024,164],[128,1390,3089,2528,1566,589,2155,3223],[1730,657,707,3169,734,3486,2682,125],[2834,757,3149,3117,2690,3446,69,564],[2863,1406,1396,1498,1404,1408,2861,2189],[930,1376,1922,1760,8,334,2840,371],[3384,3304,2174,2375,2173,2065],[3072,989,1655,1705,1330,3373,2675,1329],[1655,1705,1330,3373,2675,1329,1706,3160],[169,942,2573,2761,2285,2277,943,1649],[935,3573,968,1051,2190,3049,1171,2884],[714,2555,2673,3425,1124,2679,2870,219],[2471,134,2820,2819,976,973,2612,2671],[2397,2014,2730,3168,2857,2224,3628,1852],[2741,3108],[1793,757,1557,229,787,1262,1173,2970],[2808,3433,3337,3437,2680,799,1361,2558],[2808,3433,3337,3437,2680,2558,3203,799],[3203,1119,2033],[3514,3525,1535,1873,3267,1878,114,172],[1690,1808,964,616,2363,792,1987,2364],[2554,239,1186],[3150,3068,449,2397,2220,1555,3551,1927],[2441,2504,427,3181,2443,2216,428,2438],[1074,2890,3452,3052,1775,1292,1255,853],[2663,3100,126,207,208,1965,2278,3507],[83,145,1358,1740,3604,2924,3582,2072],[3481,1907,3394,2641,2332,2203,633,3423],[2262,1461,601,1088,501,1789,324,3273],[3496,3,1820,2055,1828,1831,1829,1827],[2523,138,2524],[2233,93,2226,91,2802,2232,2801,2263],[2263,2759,636,2803,2232,2233,2794,2207],[636,2263,2759,2803,2232,2233,2794,2207],[1170,1166,1159,1162,3235,1163,1167,1158],[2557,684,809,1499,2934,2205,2558,1495],[467,615,1229,2111,1796,1176,2937,1159],[3064,1552,2102,1136,2700,370,2262,3185],[2597,930,1376,2353,1295,586,2654,1296],[1274,1805,1817,1989,1814,955,1046,1556],[2707,1285,3224,404,3275,1394,2367,2003],[3078,2158,2155],[784,301,9,8,309,3487,1767,1271],[1110,1109,588,1208,1919,3277,2887,1758],[3460,1667,3469,3466,3470,3468,3458,3459],[3460,3466,3469,3468,3456,3465,1667,3457],[871,2804,1522,2807,3567,1162,3235,2632],[1935,561,383,328,2516,2292,1701,3544],[2528,3206,3072,3024,986,1628,1908,1899],[3072,818,1185,989,525],[833,708,3355,1498,1173,3023,1766,832],[1921,1922,384,1535,3404,1650,1752,2448],[3587,2269,2362,2178,2767,2180,2661,1811],[474,1562,1937,1740,1491,3388,1744,2663],[1089,2098,3509,2096,3402,3326,2311,703],[2934,533,537,3444,1105,2154,1403,1447],[2533,991,2934,1447,3237,3446,2154,2836],[2934,1447,3237,3446,2154,2836,2929,1792],[2520,1124,2934,1447,3237,3446,2154,2836],[2544,308,1760,1767,1771,3024,3312,2026],[3085,3314,331,3091,1895,3083,3086,1870],[3329,863,1161,2860,2985,3256,532,2996],[849,2104,851,1978,856,847,2103,2140],[2425,3037,293,1408,284,1411,3143,2207],[176,381,380,2500,1264,378,93,236],[2290,2571,2294,1380,2518,2286,2292,1104],[2526,2492,2491,2493,2490,2488,2489,2494],[2636,2635,3038],[1674,1739,2107,3350,3014,1357,2072,669],[3010,1359,3205,892,145,1577,83,2922],[1161,2236,1978,1933,1746,1869,771,523],[3354,201,1504,1495,1344,198,2581,1882],[1794,27,32,28,30,1790,3425],[2012,2075,2013,1812,1517,3274,1247,2775],[2291,886,887,1333,2344,2345,888,156],[2752,2999,118,2237,3082,2354,2355,3418],[2164,2373,22,21],[913,2467,2572],[424,422,425,419,2055],[1760,2026,3312,1771,1767,3138,1764,1765],[1492,1936,1490,2900,1720,1495,96,833],[3220,3219,3143,669,2719,668,3221,664],[1233,559,1793,2631,685,2367,404,2444],[1938,1040,1668,833,1568,242,1565,3532],[2530,1575,1573,2361,1565,1566,2357,669],[3108,1776,3176,2526,2630,440,929,3389],[1552,2391,1972,176,810,462,402,279],[555,164],[2716,1332,1957,947,190,3368,2817,1274],[845,3542,409,584,3388,2027,29,2576],[1941,903,1126,2703,2126,3494,2419,2302],[1367,1369,2027,1364,1652,1368,1362,845],[3628,1077,1072,2218,3419,2193,1260,2300],[404,3275,1394,2367,2003,172,604,2127],[1928,172,2747,2003,1447,1924,1869,2817],[859,861,2885,3275,3276,2000,906,2003],[3234,3336,1182,1535,3181,1192,3327,2475],[2136,2139,2137,2142],[804,2900,806,316,2811,2577,1888],[2495,3273,861,84,1392,1845,2747,864],[1183,3107,2930,795,1154,186,3284,178],[1183,2930,3107,795,1154,1276,647,364],[1119,1183,3107,1107,3106,3095],[2099,1794,934,1134,3246,1792,3330,1019],[2427,2424,2423,2425],[134,2820,2819,976,2471,973,2612,2671],[1261,1255,91,3299,1542,2802,242,1332],[2678,2943,2410,2945,1088,2680,835,1597],[2678,2680,3629,2943,2945,1088,2410,835],[1506,66,2751,986,3387,2737,634,2288],[2554,2555,2673,3425,1124,2679,2870,219],[1643,1647,1653,1646,1649,1651,1652,1644],[2115,14,2118,1641,13,2708,1599,1626],[1043,1032,1033,1041,1044,1023,1024,1042],[785,2095,1192,67,2096,2344,457,2162],[3179,3178,3180],[3485,3479],[813,809,816,805,815,807,812,814],[218,219,220,162,197,2573,1014,221],[640,639,3332,637,765,2364,973,1602],[1252,1251,1598,789,2498,1818,1250,997],[455,1028,3403,436,437,2671,453,881],[1519,1085,1520,2399,2885,1696,1515,2886],[2658,2999,2905,1138,2771,1519,1520,1085],[1843,1842,1841,1847,1846,1837,10,1844],[2906,186,2392,671,2413,3442,676,675],[1348,1744,3196,135,2026,2699,2930,2789],[1459,499,3609,1796,514,492,1366,2795],[1086,1019,2584,2099,1418,1183,1794,934],[2680,3301,2706,3051,3303,3305,3049,3054],[1099,1669],[1836,906],[2762,2760,1809,207,208,1965,2278,3507],[3312,2026,3138,1725],[3036,2275,1403,2930,2180,2412,1317,1072],[2171,2410],[3355,2065,621,3479,2228,1538,21,1701],[1731,2478,3208,3012,1673,2715,1340,2410],[2813,2175,2545,490,487,2543,693,2705],[3023,3288,3234,2804,3434,1766],[3229,3074,2703,3068,318,84,587,1568],[404,3275,1394,2367,2003,172,604,2127],[1160,1167,1158,1166,1163,1170,1162,3235],[997,500],[1408,2207,3172,2425,3037,293,284,1411],[2658,1339,2447,144,3336,145,509,2173],[943,937,3102,3398,988,2695,939,2880],[3283,3411,3202,1912,1366,2391,2219,2469],[2391,1819,3411,411,3202,1912,1366,3283],[2043,105,715,2165,1819,2488],[2817,2666,1274,1876,2880,2628,2907,3268],[3525,3374,525,1681,1084,2094,632,1147],[2855,1274,1870,3161,365,1332,219,739],[647,2915,2817,648,2094,494,590,3351],[3280,3493,1561,526,2880,400,2666,3060],[2850,3618,2848,2107,2109,2108,416,3194],[987,133,1676,558,3303,522,1857,37],[1905,3412,3407,2017,3087,3086,3406,2704],[3087,2704,3082,3086,3412,3083,3085,3084],[3622,209,2706,556,2246,2846,3468,2850],[3133,629,157,626,1846,2706,1095,922],[3407,3406,3142],[2812,2797],[833,1928,3021,1124,676,2392,1059,186],[2011,2006,2005,2001],[2484,2477,2479,2475,18,2485,2777,2478],[322,146,313,2410,3564,3196,2575,3008],[179,1110],[922,904,918,924,17,921,917,902],[789,25,3310,757,755,1414,2236,3309],[2832,3377],[554,2297,3169,734,3486,2682,125,2680],[3109,2254],[194,187,192,191,190,183,196,184],[3309,2793,718,2643],[3169,734,3486,2682,125,2680,3050,732],[687,684,161,686,3024,2546,792,2950],[3286,3288,3434,1883,2581,3425,2435,2436],[3425,3182,886,153,3288,3371,3286,3226],[2679,3314,1894,1902,868,2435,1574,3042],[3145,419,186,2392,671,2413,3442,676],[339,534,31,537,536,533,1891,96],[2654,1368,2112,651,2101,672,2600,50],[3204,3544,918,2238,1020,902,739,3546],[3416,309,3417,856,2105],[1245,1616,1248,1246,1256],[1749,3355,265,155,1220,3150,1916,2733],[1749,3355,3150,3559,265,3117,2690,3446],[2930,1815,959,1051,1417,2403,1052,1048],[1124,1841,290,1386,1419,2762,345,1893],[3365,2748,3450,3333,5,777,1069,2518],[3487,3499,237,965,2094,226],[3281,1218,1402,969,2090,2572,1200,1285],[3619,1257],[1204,252,3572,1206,1567,481,2141,250],[3343,1122,893,3383,2195,981,2584,3272],[3151,2734,893,1403,3272,1673,2195,1065],[3214,2103,848,3622,2140,76,853,851],[2784,1619,1613,2979,3113,2918,1998,2213],[2416,343,1778,1317,672,2422,2687,1623],[1372,2132,48,2116,482,480,211,46],[128,3180,2873,2092,3089,821,2183,1390],[2063,2060,715,2018,3494,1147,3489,2064],[2867,3585,932,1836,23,2512,1268,1562],[260,572,564,3477,794,582,710,382],[323,3210,3344,2915,3343,1671,1736],[3584,763,821,2801,1930,924,1798,3481],[1053,3517,2311,436,433,933,2784,1813],[1245,1248,228,777,2761,2795,908,2410],[2770,941,2182,3594,1849,1107,1508,1246],[3609,1135,2608,1546,1972,3148,1088,3035],[2668,517,2669,125,2667,1651,3190,1644],[207,208,205,216,2676,213,3144,209],[2602,3430,3031,3364,153,2966,3057,1795],[2129,2975,3407,3378,246],[467,3169,734,3486,2682,125,2680,3050],[3142,2020],[2363,2099,1794,934,2987,1134,3246,1792],[361,1446,2181,3606,2618,852,507,1946],[1617,2504,291,2491,1612,287,40,1620],[2504,2492,287,3408,40,649,3119,1617],[1076,1242,2791,1099,1669,2780,2946,2723],[2594,871,2804,1522,2807,3567,1162,3235],[1124,2519,2207,1914,312,3409,1637,1913],[2450,2405,707,1244,3560,1623,278,444],[300,3289,2806,3189,2077,296,1311,1598],[1598,296,1863,3271,2822,3189,1311,1768],[1863,3275,7,739,3525,3412,5,3485],[1863,550,1124,1792,7,6,3525,296],[296,1598,7,1856,1311,3547,300,3271],[296,1598,300,2822,115,1856,301,298],[1172,2885,2926,312,36,3416,2721,3377],[2996,3169,734,3486,2682,125,2680,3050],[156,1725,636,2565,2572,1135,3081,938],[3296,3295,3540,3536,3538,3281,1210,1003],[2954,1677,3272],[749,2176,2186,2191,3359,2223,2996,1403],[208,3092,2186,131,530,1060,1677,1022],[797,207,208,1965,2278,3507,1843,2099],[2449,2026,951,1852,1848,258,90,3514],[2164,2165,2173,2167,2172,2175,2171,44],[1186,1058,2987,1061,863,1059],[2462,937,3395,346,2653,2694,1873,1835],[1232,1415,1170,2846,1934,1239,2109,2845],[1265,1537,479,1472,2213,2178,291,3036],[1019,1790,1139,935,3362,8,1869,2829],[1813,2122,2240,905,84,124,901,3335],[2098,3132,2097,3549,489,3304,728,1727],[2097,3132,1790,879,1019,1141,1017,2690],[119,1753,2411,2021,81,3041,1619,2551],[331,3091,1870,1190,3286,274,2395,3289],[3111,1622],[2994,429],[952,1424,1430,956,2858,975,549,1422],[1785,1726,1455,2665,1554,2846,3583,83],[290,2322,2328,3594,2771,2321,2348,2330],[1820,2099,1794,934,1134,3246,1792,3330],[565,572,259,1146],[1526,1529,1528,1161,1527,1164,695,697],[3225,3420,1522,693,3419,84,2530,2531],[1152,2020,894,2766,441,2301,3087,758],[2020,3407,3406,2507,3412,2812,3629,1110],[789,2020,894,3142,3407,690,2507,1280],[3478,3407,1146,3278,3008,690,565,3374],[1198,499,3606,2618,852,507,1946,3552],[1319,2775,499,1791,94,407,1237,3366],[1429,544,2981,1434,1432,1892,501,1273],[186,2392,671,2413,3442,676,675,2418],[2346,3154,3511,3516,401,3241,1804,2834],[746,750,741,2756,740,747,1858,2288],[1626,1637,1624,1625,1629,1622],[3408,1218,3188,1906,1743,2141,2975,2082],[1943,3189,1110,2208,690,1887,3631,1199],[3408,3189,690,1887,3631,1218,1392,1906],[607,1663,3188,1655,2722,2124,348,2724],[1812,3299,2005,3132,2075,2080,2004],[280,1907,2765,312,2207,3593,3313,315],[3515,515,514,492,494,2817,1446,398],[676,833,3358,392,1976,2961,2304,1425],[1336,2658,2644,2655,1338,1477,2650,1479],[2658,1336,2447,144,3336,145,509,2173],[3221,3205,1513,1740,1744],[1667,2725,1663,1665,1658,1659,1655,1668],[1059,127,1061,3030,1130,3151,1060,1064],[2572,2435],[670,674,1979,860],[896,904,897,900,2983,2107,2666,2653],[1836,1183,906],[3276,2019],[684,990,686,2704,308],[1252,1998,1260,2061,2047,318,1996,1253],[2705,3041,1895,3084,3087,3083,3086,3449],[930,1376,1391],[2707,2019,832,3187,2016,2159,2555,1006],[1993,2170,1551,1186],[2290,12,2287,2295,2292,2288],[2081,3217],[1909,1602,1949,12,847,1623,2874,53],[833,832,3230,3355,3267,1928,3021,1124],[871,2804,1522,2807,3567,1162,3235,2632],[3560,1128,3562,2577,2820,871,2804,1522],[871,2804,1522,2807,3567,1162,3235,2632],[2117,3586,481,1907,2896,2960,49,480],[214,891,3468,1471,2456,1841,1252,485],[957,948,489,953],[497,511,518,514,778,1967,1946,3511],[951,1738,2447,533,513,3347,582,83],[2520,1483,796,1890,2207,1637,3593,934],[2973,2056,2048,2055,2059,2047,2046,2974],[1951,2094,1920,364,3013,1706,3160,842],[374,2965,2411,2408,2963,3022,2409,3211],[2128,3290],[2371,2933,1945,108,3365,2722,2967,85],[2587,2109,3030,2032],[609,957,975,3568,952,434,486,3610],[3012,1730,3210,2715,3208,1342,3209,1733],[3315,1489,640,645,1527,2397,2777],[1373,516,3611,3498,1966,1663,1150,159],[1965,2507,3507,1843,2099,1474,752,1955],[384,2470,2280,2770,2973,2652,941,3574],[2606,2276,432,2089,2517,1467,1869,2285],[5,2075,2606,888,1959,1324,2670,2677],[1885,1889,1886,1890,1880,1882,1892,1879],[668,281,3616,2288,2201,3209,2703,2718],[273,277,276,281,279],[3036,3038,670,2770,2215,674],[3279,417],[1068,2873],[2165,2166,2169,2168,2163,2043,105,715],[3055,1206,1938,1207,2685,3528,3527,3294],[2773,1033],[979,982,860,2904,1713,3162,905,1588],[624,2373],[2110,1978,3047,1372],[651,2600,672,3511,2447,260,2553,2918],[2072,355,2659,2924,3582,434,1807,488],[1643,871,2804,1522,2807,3567,1162,3235],[997,2630,177,1110,2094,1831,1350,2721],[1802,1800,1801],[1090,2826,2260,1094],[1165,1169,1157],[3064,831,991,990,3071,3072,830,2891],[2962,532,1067,3077,208],[271,281,273,1907,274,279,269,270],[1872,1875,1870,1874,546,2515,409,3307],[1587,2935,1585,3189,1584,3280,3188,159],[1998,3478,1994,1997,1993,570,1986,665],[1995,1992,1994,1249,1998,582,3098,1993],[2061,3099,1998,1992,3502,582,3098,1993],[2504,427,3181,2443,2216,428,2438,2437],[1099,1075,1669,3326,3281,1283,3549,1637],[1637,1099,1075,3326,3281,1283,103,3395],[1075,1099,3326,3281,1283,156,2780,2999],[3136,1106,1791,3411,448,2360,1221,1530],[2449,100,1852,1848,258,90,3514,1099],[1276,647,364,60,643,2895,2959,659],[2420,1608,1622,1312,2421],[3231,3233],[891,1256,164],[3089,2263,2044,2541,2045,3018,1390,663],[3084,399,2360,3215,3077,3017,3218,1302],[3503,2130,2501,2554,803,3585,1793,2203],[3084,399,2360,3215,3077,3017,3218,1302],[1598,3503,3487,3084,3204,348,589,1346],[842,3440,1564,1572,377,374,843,1571],[346,842,2125,2134,3440,1194,652,377],[377,842,3440,648,1564,1572,1113,374],[995,1307,2360,1564,3084,1572,3017,9],[666,306,668,410,3352,1290,412,1157],[389,391,2115,1585,2709,2708,390,385],[1140,1141,2099,1794,934,1134,3246,1792],[3223,2195],[3106,1628],[1909,2033,1910,1893,2762,2043,11,2035],[699,2928,269,2950,3178,539,634,3340],[1893,1948,2663,1005,1897,1002,1349,2698],[422,424,405,410,425,417,1157,3576],[3197,1352,2267,1743,1319,2775,1163,1935],[1930,2267,2775,619,852,1319,3197,2995],[1499,3408,1671,1736,2949,938,3270,1899],[695,2141,1748,2798,1755,691],[3546,1196,2914,2703],[2826,2811,2824,2827,2825,694,2792,2807],[3295,3296,3397,1822,6,620,3548,2826],[2826,694,2801,2807,693,2797,2796,2802],[3524,2451,734,727],[691,695,2810,2796,697,3219,2800,2799],[280,312,1907,2765,3593,3313,315,1531],[439,437,2507,3478,441,262,789,258],[3412,2022,2019,404,3275,1394,2367,2003],[1155,2812,3195,1366,1513,894,2884,978],[2117,3229,1198,1428],[2298,1599,2302,553],[1712,1836,2652,2644,1567,3310,906,124],[2265,1184,2266,2159,2646,3244,2365,1859],[1889,572,815,2159,2265,1263,1184,3246],[1553,1983,2896,2960,49,593,35,1203],[449,446,445,3589,2184,3595,1330,3592],[438,450,1330,1021,1576,1845,2505],[872,3041,2596,466,3043,460,869,61],[2552,302,2764,3587,331,1900,326,1898],[1231,3113,2766,3082],[509,3512,3518,3515,3517,3508,2992,3402],[2917,3611,513,83,672,3013,2101,1580],[704,2968,542,2072,3347,2932,184,1685],[910,3405,3169,734,3486,2682,125,2680],[80,1834,928,2021,3101,1338,67,1432],[2461,93,2455,2912,2263,1191,1631,104],[2011,2006,1699,2001,2005,1085,2002,2000],[528,1669,2460,2005,1492,3286,1391,864],[2471,1569,1446],[1228,1694,1522,3034,2477,2480,3443,3286],[335,308,2358,337,338,334,310,325],[335,334,329,337,312,1414,338,310],[309,1596,310,334,1414,843,1058,1673],[1561,1955,210,2757],[1619,1617,1614,1612,1620,1616,2491,3263],[1713,1228,1340,24,1626,108,1273,191],[3430,2722,3337,2228,2680,3028,1361,1191],[3189,80,77,66,3289,61,76,68],[1753,1756],[3394,2520,2641,3423,300,2721,2968,633],[1984,853,1997,1212,2889,1892,1810,1817],[2216,2441,2504,427,3181,2443,428,2438],[3228,409,3227,407,2704,3223],[2398,750,2169,206,2034,2526,2509,2041],[2793,586,2654,585,1130,1118,3240,3270],[879,383,2806,3289,2764,2930,702,2013],[465,882,1145,883,3093,884,3092,881],[2554,2010,1606,1623,465,882,1145,883],[3094,15,3095,1630,1623,1622,3543],[1183,906],[3220,1610,2859,666],[2557,885,928,2558,919,1467,2005,2269],[3145,421,406,425,1515,1169,1194,193],[1746,2227,1023,1189,3515,2613],[131,3358,319],[818,3525,3552,2168,3138],[202,200,3195,3354,2408,199,197,203],[3204,267,892,2568,2569,1419,1745,3195],[75,66,70,71,73,61,67,80],[2645,2643,638,2990,1790,2649,1309,1629],[1845,1418,2636,864],[1019,1794,1790,3330,2312,2829,137,879],[2943,1970,1954,2608,1833,2282,3003,1717],[1497,2764,2207,1,2203,799,1586,2082],[1497,2764,1276,647,364,60,643,2895],[1683,2040,2039,3386,1099,164,3549,1926],[627,389,208,212,630,623,205,209],[627,208,212,205,209,624,214,391],[3532,2057,1629,1610,1418,164],[2572,2573],[2464,2451,2465,1098,914,2453,2463,2467],[2987,2363,2988,1492],[2434,2430,2542,2433,3313],[820,121,2944,3609],[1857,2543,528,907,2456,1770,1092,913],[3236,2476,2486,2479,2481,2484,2478,3230],[1767,1765,1771,3312,1766,2418,3138,8],[1760,1768,1764,6,1763,2677,7,1767],[1504,2566,2942,163,2944,162,1495,3564],[2412,486,1559,1281,946,3059,1552,2110],[649,2116,2555,1112,23,2255,1271,2245],[51,2315,1786,3256,3417,2332,1789,1381],[2014,2730,603,2728,3415,1681,98,1656],[2652,2651,1144,2653,2082,3138],[2997,275,2986,320,3327,1184,2127,1927],[151,3409],[151,3409,2644,2655,1338,1477,2650,1479],[2059,2790,1896,2981,2481,1350,1113,2055],[3330,1794,1134,1140,2099,934,3246,1792],[1610,3386,2727,1608],[1950,2993,1474,3386,2651,1439,804,1883],[1474,1339],[3355,640,2098,2669,2227,523,1652,1766],[3355,640,2098,2669,2227,523,1652,1766],[2255,2256,484,2379,2249,1662,478,473],[1662,484,489,205,2252,1053,1605,3624],[1001,3101,1006,930,1376,2834,2726,401],[1480,1110,1109,2481,2938,1888,3514,2516],[2584,1496,445,1451,2758],[1083,766,1080,2684,2923,769,775,1085],[2368,1696,864],[2987,2819,1942,1900,1903,589,2094],[2862,2572,3012,2469],[2138,2141,2143,2135],[2584,1496,445,1451,2758],[3197,3564,2568,1419,1676,986,1421,1745],[1529,3232,322,3371,695,1775,3233,3231],[1529,3232,322,3371,695,3233,1775,3231],[2584,1058,1496,445,1451,3447,1572,2758],[1223,339,2308,226],[1910,1897,1912,1909,1893],[676,499,1206,721,1970,500,1162,3235],[2880,2399,2397,1617,1085,3321,2011,2148],[1943,1941],[1943,1941,3408,1218,1392,1906,3188,2141],[1801,1802,1800,156,2780,1075,2999,3618],[1912,1893,1730,419,3063,1897,1302,1311],[1302,1311,3088,995,991,2360,701,1893],[2504,427,3181,2443,2216,428,2438,2437],[2509,1771,2511,2512,1851,1861,699,2554],[2903,2901,2902,2509,1771,2511,2512,1851],[1362,3336,1182,637,1799,2027,881,1184],[2692,1180,118,3455,3178,1184,317,1192],[2285,3089,2763,2072,1914,2580,2761,3237],[2195,2196,3036,501,529,860,973],[1010,1002,931,1004,1007,2303,2749,458],[510,504,1475,521,509,1479,514,492],[681,2569,2709,2708,3417,2469,3344,683],[2655,3240,3270,920,1804,2449,2726,1882],[3211,2407,2966,2409,2571,811,1369,3022],[2900,3316,692,2812,711,708],[133,3181,3325,1174,1171,2865,1175,2795],[3063,186,3284,178,2451,2817,2392,2571],[2182,2185,2196,2199,2195,2194,2178,1815],[3147,9,1760,3040,2816,2765,2277,1768],[2815,2816,2809,3239,3147,3480,834,3441],[2640,2639],[1869,3097,3438,2284,2935,2277,3595,104],[3595,2284,104,1117,2280,636,1130,2243],[1117,2346,3154,3155,2614],[2561,1849,703,2631,1262,395,2602,3003],[2232,2345,2601,2593,103,3395,3398,2230],[283,286,282,289,285,292,291],[1867,3577,3155,3596,2349,2379,3590,1880],[2198,237,2416,1601,365,339,1778,1624],[1386,1626,1628,1625,1623,1642,1622],[2368,1265,214,26,930,1376],[168,3578,1860],[2966,3211,2409,811,1369,3022,266,2790],[3220,1674,1739,2107,3350,3014,1357,2072],[1381,2651,156,2780,1075,2999,1801,3618],[118,2692,119,2818,1085,1180,3455,2079],[3413,2312,2859,3219,2860,2308],[3349,2530,3135,2427],[1313,541,358,164,871,2804,1522,2807],[2436,2435,2114],[2543,2547,2545,2546,3024],[2127,2121,2143,2118,2131,1687,2123,2117],[640,639,3332,637,2364,973,2460,2363],[1319,1585,1318,1056,446,1628,885,1034],[2224,3628,1256,1679,1086,759,2225],[2696,3127,1242,1568,131,1304,2830,1571],[1891,2414,1930,108,3404,95,1851,1861],[1172,1189,1790,2345,1852,3244],[2928,3451,2809,120,2805,2034,2041,2042],[3627,1493,731,2204,1840,1466,2277,1492],[1466,2809,2804,3239,3032,3567,2815,3481],[2204,731,2205,501,492,2837,1542,2746],[2854,1134,1806,435,454,2830,453,2099],[871,2804,1522,2807,3567,1162,3235,2632],[813,3016,2555,2160,840,1919,2105,68],[2428,2431,2185,1084,2425,2424,3631,1421],[2468,833,3229,3230,2286,628,2436,3224],[2057,2592,1773,432,1617,548,2982,1629],[1913,1895,3083,3086,3041,3314,2705,1056],[2491,3118,3112,291,3117,3114,2509,3125],[1018,3141,2664,2999],[454,1134,453,2099,467,3177,461,451],[3177,3172,2658,454,2905,1100,2079,455],[2658,2905,3177,3172,454,1100,2079,455],[1134,453,3171,461,3617,1414,3172,739],[1414,3300,1057,454,1134,453,2099,467],[1192,3232,3324,1453,2643],[2374,3169,734,3486,2682,125,2680,3050],[3125,3632,2307,2501,1999,2139,3458,2661],[1641,2174],[1852,1848,258,90,3514,1099,906,2397],[815,816,812,814,819,817,804],[3590,3597,3596,3589,3588,3598,759,2773],[2900,1699],[3587,3586,2846,303,3247,3141,1415,2253],[2447,3270,3427,2658,144,3336,145,509],[2587,3623,3625,45,2588,47,3622,2957],[371,1394,2004],[1903,3288,3286],[1903,3286,3288,186,2392,671,2413,3442],[1571,1566,1567,2361,3420,2696,2352,2682],[3542,3535,2899,3545,3534,3544,3539,3248],[2554,3542,3535,2899,3545,3534,3544,3539],[3218,3023],[1329,3288,3286,2814,995],[3216,3379,352,2763,1831],[637,49,60,466,2097,201,2096,2431],[669,3219,3221,2719,668,3220,667,808],[1896,1741,3014,1914,1303,1358,1241,3019],[3205,2658,2447,144,3336,145,509,2173],[2096,2098,703,2095,3505,3509,3326,2669],[156,2780,1075,2999,1801,3618,2651,129],[3,714,3496,3619,715,1832,3384,2768],[1227,3385,3213,1539,2107,2081,851,2982],[836,855,2140,2104,3212,850,842,3622],[2658,1337,2321,2773,2651,2774,8,2447],[2773,2651,8,2774,1337,2321,2658,156],[1962,72,2583,210,1956,1963,1951,1954],[2583,1951,2410,1962,72,1956,1955,1920],[2943,72,1962,2583,1956,1955,2757,2219],[2461,1962,2583,72,1956,1955,2757,1894],[2712,2713,412,1612,1617,3205,1640,1619],[3205,412,2712,2713,1744,2658,2447,144],[2216,2441,2504,427,3181,2443,428,2438],[2758,1023],[956,3148,54,963,952,961,959,951],[1529,1513,2797],[1257,2045,1223,2545,1485,3111,3468,1050],[1463,636],[2872,3089,2871,96,1276,647,364,60],[373,3356,3166,2733,2732,733,528,1762],[3432,2285,447,2856,3434,2340,2341,2946],[2947,1924,1919,990,3131,2237,24,690],[2066,2065,2060,2551,3285,2052,2064,3284],[2040,211,2249,1217,2551,1610,3551,2626],[871,2804,1522,2807,3567,1162,3235,2632],[3052,2658,2447,144,3336,145,509,2173],[3575,2175,473,3610,486,231,1549,487],[274,3620,3619,1766,3621,2000,3147],[3541,3626,3539,3536,2903,1916,2512,2801],[123,3315,1938,3541,3626,3539,3536,2903],[293,3108,1249,164,2424,2871,1912],[3539,121,2438,2951,2949,1916,412,2312],[243,3537,251,1628,1185,343,3462,2848],[52,3364,3368,817,85,3058,1787,3363],[3368,3151,1059,2951,52,3166,1596,3362],[1161,2236,1933,1746,1869,52,3364,3368],[817,3329,3362,809,1381,2829,137,1019],[127,193,2556,2064,524,183,1829,189],[846,3212,850,834,19,842,2105,847],[2312,2859,2307,2860,2308],[1599,2302,58,1641,3549,2671,553,1695],[1634,833,1568,242,1565,3532,3066,1759],[3549,489,3304,728,1727,2963,1026,732],[116,98,1665,1518,1099,1459,1655,1836],[2755,36,3391,2763,166,472,161,2579],[1790,36,1357,1019,1794,1932,996,2098],[3219,553,340],[2456,733,2364,2739,2363,1766,3104,718],[1271,3463,2364,2739,2363,414,733,2456],[3375,156,1217,1074,1213,3317,1215,1214],[107,156,2780,1075,2999,1801,3618,2651],[301,2510,1474,441,2222,3487,1763,648],[2954,2891,2535,2088,873,2532,865,990],[1319,1318],[1375,3098,2868,590,0,1,1373,346],[1160,322,3436,2477,2632],[115,3327,1068,319],[100,256,2026,1852,1848,258,90,3514],[2789,2790,1214,868,1784,1621,1528,1122],[636,2806,2844,3289,1896,3189,2207,2794],[636,3189,2806,1542,3289,2844,2900,1896],[1261,636,2806,96,1542,3289,2844,2900],[42,1261,2844,3110,94,636,2806,1542],[236,2836,2929,2198,244,288,232,1060],[336,2218,3103,759,2232,338,1082,780],[961,2176,952,1567,1984,1294,1296,1997],[1989,1997,1952,2181,964,948,1702,311],[1759,1753,2329,2342,1601,1496,3132,211],[2521,2900],[3159,1691,2910,1578,1576,3280,1580,112],[1209,3309,789,716,786,116,788,252],[252,274,1209,3104,3309,789,716,786],[2532,679,3261,2883,680,681,946,383],[3609,3604,713,3608,719,712,1280,1084],[340,3138],[340,123,1891,2671,537,2820,2421,976],[1381,2651,156,2780,1075,2999,1801,3618],[304,101,2437,24,3287,2784],[1172,870,3247,3419,3006,986,156,1572],[896,2983,2122,2377,3291,853,1254,2007],[1779,3355],[35,2295,2116,1280,663,1682,75,850],[12,3458,382,390,387,3262,879,1830],[3419,3224],[2726,2991,1286,1740],[3593,869,1409,1796,2985,3178,2280,2861],[1181,1185,1180,757,1189,2049,1550,1192],[1189,1184,1185,1180,757,2049,1550,1192],[3406,37],[1280,1934,1400,2,1503,2401,1279,704],[2319,1864,3057,890,2322,1374,2290,1500],[1971,1548,1924],[2300,2301,2297,2299],[1260,2056,1256,2058,2047,2061,2060,2049],[242,2521,1921,1918,832,2172,554,1923],[2844,1633],[3169,734,3486,2682,125,2680,3050,732],[1172,2550,832,1946,3243,3245,1554,3569],[948,3146,949,957,964,959,961,1133],[1597,3435,1595,313,849,2105,1202,625],[1597,3435,1595,1202,849,625,19,2945],[267,837,811,79,1497,1202,61,2932],[1344,3067,3328,3436,1949,2718,2128],[3230,833,1928,3021,1124,676,2392,1059],[3304,3369,3302],[1673,3348],[293,3108,2424,2871,1912,164,2207,1],[293,3108,2424,2871,1912,164,1276,647],[2215,3164,1904,2859,2515],[1977,1981,1978,1896,795,2950,2953,2077],[2950,1978,1977,1310,2953,1896,1981,202],[1981,2950,1977,2953,1978,202,807,1310],[941,2283,2275,2812],[697,2071,1204,695,2799,2141,691,2798],[397,398,3256,1790,2601,52],[771,777,351,599,772,1390,770,767],[3323,771,767,2497,772,777,770,1184],[771,1869,1746,2098,2236,772,777,1933],[774,771,318,767,84,766,3247,2104],[2926,460],[2538,3089,3085,2207,1,2203,799,1586],[1126,3482,1425,1429,1424,1438,2604],[1100,804,2017,2845,816,3406,690,981],[3216,41,2531,3217,2530],[1172,3157,3543,1084],[3614,1481,1480,3315,1489,640,645,2884],[1524,3150,1029,1030,1027,3183,3185],[622,1620,630,2269,1952,1991,624,3060],[144,3565,3266,744,775,1359,573,748],[2278,2283,2275,3219,941],[2851,2849,2847],[913,3169,734,3486,2682,125,2680,3050],[1481,3517,3479,3614,1615,1993,3396,1250],[1822,1224,1791,1452,2220,1106,954,1485],[2714,2136,3207,322,2107,3081,121,3280],[2714,2136,3207,322,2107,346,3081,2125],[693,1209,3309,789,716,786,116,788],[829,3413,2360,626,1180,1529,2584,1628],[2532,679,3261,2883,680,681,909,946],[679,3261,2883,3626,683,554,946,680],[786,1569,307,2361,2351,2775,2898,3583],[1462,2125,2740,3246,1416,3177,1794,3329],[243,176],[3537,1363],[1522,667,2452,3089,2763,784,3609,3028],[1172,2703,2885,312,36,3416,2721,3377],[1852,2498,301,755,2499,17,299,298],[2149,2155,3079,2323,2154,2152,285,2153],[1308,1306,1298,1307,1327,1299,3627,3140],[2482,3018],[2266,1521,1569,307,2441,2113,2746,99],[3348,3287,1403],[3348,1673,1312,2114,867,2678],[1220,2187,2161,2160,1088,2162,88,2278],[88,2187,1220,2161,2160,2162,2870,353],[2160,2161,2162,2187,1220,88,2083,2278],[2161,2162,2160],[224,225,1694,877],[1730,419,1912,3063,1897,3071,322,990],[568,2968,2953,3580,3394,542,3162,566],[3513,1182,3205,1577,3361,2834,3281,1734],[1143,558,3214,3022,2834,456,2409,1463],[320,3327,1184,2127,1927,3280,1086,2051],[272,914,3090,1862,704,634,175,2968],[2079,3200,2319,2076,2081,1124,1456,1654],[3434,3234,693,84,2477,2475,3288,3286],[1883,2581,3286,2435,2436,3288,1887,84],[1947,1948],[2435,1345,1353],[2984,2985,3630,2986,3515,84,3629,1769],[3217,1307,1327,3577],[222,1948,1662,2724,3153,2298,1658,221],[3343,2724,3342,2272,221,2290,1265,3226],[2440,142,2442,2439,2438,2968,3135,2876],[3433,2641,131,2224,2857,2243,1613,2440],[2968,3381,2969,142,1685,2830,1686,189],[150,3192,1986,1811,2794,2124,3191,3102],[2442,2876,2438,2440,2877,24,2875,168],[3141,1985,2794,159,131,183,851,2226],[2694,1996,20,2998],[3022,34,2966,418,1870,1113,2207,1],[34,3022,2966,418,1870,1113,1276,647],[1585,2708,2709,390,385,14,13,387],[2680,2207,1,2203,799,1586,2082,658],[2629,573,254,618,77,3347,955,132],[2657,3402,1333,505,854,2991,1334,2624],[1895,3629,2764,1913,1574,2436,1914,3405],[3629,2678,2680],[689,3328,2272,2904,688,2565,3490,84],[1989,1982,2788,1836],[1249,3414,2753,2752],[1249,3414,2753,2752,156,2780,1075,2999],[3222,1494,3391,2298,3100,2707,3384,3098],[3244,1556,962,2626,65,752,2016,950],[1676,1737,871,2804,1522,2807,3567,1162],[1026,1037,1025,1021,1023,1022,3121,1066],[4,1675,992,555,3136,1500,2884,2460],[1749,155,1220,3355,1916,2733,265],[1466,3239,3282,2804,3147,642,3161,2463],[2682,2099,192,2204,453,547,3169,734],[2204,2205,731,501,492,1700,2837,2099],[2595,2793,3618,3617,2239,1552,513,726],[2205,2204,731,501,492,1700,2837,2146],[2205,2204,731,501,492,1700,2837,2146],[1372,361,1920,2094,3058,364,3189,2558],[1864,2769,2990,1795,499,361,1276,500],[2504,427,3181,2443,2216,428,2438,2437],[561,1913,560,1914,1904,2105,1909,2622],[2203,662,796,661,658,2809,882,2778],[3277,438,1984,2119,545,2844,1638,2857],[2128,98,2364,2329,3519,1403,1362,433],[3138,3312,2026],[1504,2516,289,2210],[1499,1502],[1290,1296,1293,1297],[435,2830,90,430,3265,1806,2843,434],[108,3134,3371,904,1919,109],[2537,2534,2540,2532,2539,2528,2536,2538],[2636,2104,1752,2456,1760,2613,1344],[1665,2239,1045,1185,472,1659,1180,1189],[1658,607,1657,1663,1655,2722,2124,2724],[1714,3213,2671,1227,1228,2935,1240,2373],[2537,366,2704,1895,2763,1894,1902,3224],[2699,219,1614,222,2755,1851,1861,319],[3538,3536],[624,1051,1054,1274,611,1810,2620,729],[180,1265,1264,378,698,656,1590,2638],[3354,203,200,2410,1672,1742,1504,3483],[208,205,212,209,214,154,217,206],[1014,220,219,218,221,1002,2523,3279],[3423,2928,1101,2931,245,1059,229,1374],[1101,2931,2368,157,3423,245,1059,2928],[2831,2116,2141,2710,1695,2972,1762,1760],[252,250,1204,2926,1653,656,3535,2369],[1084,579,3543,1945,1007,255,2499,1953],[1084,2094,2728,3557,361,1165,3295,1973],[739,454,1134,453,3171,461,3617,1414],[2614,2349,161,837,79,1355,2932,1420],[279,276,273,281,277,1604,278,1630],[2491,3116,3115,285,295,1001,440,291],[296,300,1598,2822,1856,115,301,298],[335,311,303,334,312,309,325,310],[334,338,310,303,325,335,337,329],[334,337,338,335,310,329,2884,312],[339,533,534,2639,31,537,26,3444],[3534,3543,3572,643,1264,926,2365,3570],[3600,352,3605,1815,2717,721,478,354],[358,356,3464,357,1111,748,1448,1469],[55,1011,248,362,1455,533,3447,2222],[3070,367,3069,366,370,3068,3066,369],[1122,1001,1006,873,3151,859,876,3343],[391,389,386,1543,1551,1549,1548,2174],[301,399,871,2475,1327,701,2797,1529],[2869,2893,1589,617,2512,1276,716,641],[406,411,409,416,410,420,408,414],[419,3145,406,420,410,408,422,423],[435,2830,90,2188,434,3285,1806,2857],[3589,443,382,439,441,789,437,1960],[446,445,392,449,1319,1585,3589,1483],[2067,478,483,474,210,477,1978,482],[487,485,490,489,484,483,1810,624],[2813,1982,497,511,1967,1965,1955,778],[2943,3296,2981,523,499,1372,1656,897],[515,2489,1427,243,3515,1967,501,502],[1479,510,2649,2990,1475,504,3373,2648],[1967,609,2834,698,518,492,401,1965],[494,514,1391,502,492,1475,3508,3515],[1834,3101,2876,2021,2695,540,3543,2869],[1555,784,966,782,2810,2864,908,2023],[554,553,99,3157,3573,2011,2225,2025],[562,557,2691,2726,194,2386,3476,561],[259,565,3268,3531,1431,789,2448,401],[796,610,3473,3530,876,702,763,1004],[579,582,382,255,2810,1814,757,3477],[1660,1427,27,32,645,494,3344,46],[2291,886,887,1333,2344,888,2345,2780],[196,1629,186,616,1194,190,2956,1985],[611,1638,1602,1611,1614,729,1615,1604],[624,623,630,2724,389,627,208,212],[1872,1911,312,492,2990,3593,2551,109],[639,637,638,640,3332,2364,859,973],[2726,3240,1001,3101,698,3261,1006,930],[656,1674,1739,1555,993,2783,1438,918],[1381,1842,3028,3056,1369,2319,1380,2338],[3226,669,668,667,2702,2178,664,666],[2413,2417,2418,676,671,675,674,1624],[3258,3423,679,3382,2883,1804,3261,3477],[3161,3032,3028,881,2573,1592,2761,3029],[2118,1074,3333,3595,300,1073,2327,1355],[1274,1273,1810,311,2654,1270,654,1882],[715,714,2526,720,3388,2525,717,2522],[377,1204,481,1726,675,2244,2189,23],[2905,453,1414,3171,739,1134,3618,2488],[744,746,2756,1107,750,741,822,725],[2869,758,757,789,1276,176,233,752],[3503,1478,3543,2816,451,2511,2817,2554],[770,767,771,772,1080,780,777,1083],[196,616,1985,186,1195,1194,1199,190],[616,196,2881,1013,784,959,966,1199],[1787,3058,3057,2769,85,1798,1795,3364],[815,814,819,816,812,807,805,817],[819,817,812,815,816,1001,814,3364],[2322,917,1058,823,1414,137,924,789],[2752,2999,118,1189,2565,2237,2093,2566],[1760,2143,2115,2425,833,62,2118,589],[839,847,849,856,851,3029,2104,2140],[846,3212,853,2105,842,850,834,2102],[884,1623,1606,1611,1638,1602,880,1630],[886,887,2999,2291,1381,2078,2476,1],[892,3205,145,1344,265,3355,3346,3351],[922,918,904,924,921,17,917,902],[3175,910,904,641,626,2893,716,1589],[3054,922,913,904,924,918,17,917],[918,922,902,921,917,898,21,904],[1010,1785,1002,1007,1004,2303,2749,1008],[945,947,2618,956,1868,358,953,1115],[957,948,953,1131,954,757,956,3190],[965,1604,1611,1624,1626,966,1629,1623],[965,1604,1611,1626,1629,1624,196,1623],[973,640,134,639,3332,637,2820,2819],[979,983,986,265,982,3355,981,1344],[2136,2406,666,221,3572,369,2617,210],[1478,2153,1664,2936,2248,2900,2773,504],[1252,2061,1998,1260,2047,1250,2060,1251],[2891,991,3071,3073,989,995,3064,831],[1004,1013,1010,1009,1926,999,1002,931],[1013,1004,1009,1010,1681,784,1016,1002],[1794,1019,3330,934,3375,3351,1265,2629],[1037,1029,3121,1044,3186,1022,1034,3144],[1026,1037,1023,1021,1035,1024,3121,1041],[1021,1036,1038,1041,1043,1037,1042,1035],[1099,3325,3326,1068,1077,1217,1074,3327],[780,1080,769,1085,112,1079,767,766],[1089,1416,2360,1571,3151,1719,1761,3070],[1090,2826,1127,2260,3109,1637,2710,2244],[1447,1107,1099,2554,1321,2653,241,1102],[1101,2931,2928,1058,1063,1067,2368,1061],[1112,180,1372,3586,474,1785,247,783],[2899,3545,1116,1121,1118,2733,1113,1115],[1008,1010,931,1013,999,1009,1004,1002],[1145,2990,1475,1479,1478,1447,2989,1335],[649,248,1443,2930,3101,1271,404,2255],[1152,1150,1153,2554,2077,1151,712,925],[1167,1170,1166,1159,1162,3235,1163,1158],[3296,2981,1867,499,1077,1174,3325,1171],[1184,1180,1192,119,2761,978,1431,447],[1181,1179,1188,1185,1189,119,1187,1190],[1207,3294,3397,1208,2685,1817,1210,3533],[1217,1214,1074,1213,3375,1216,1212,1215],[528,1108,2936,1427,2201,1582,2654,2647],[1222,1631,1611,1221,1638,1602,1630,1623],[1486,1623,1631,1611,1638,1602,1630,1637],[1243,1242,1234,661,1534,452,2203,498],[1249,3414,3108,2753,2752,386,3156,293],[1252,1250,2061,2060,1598,1251,2746,1998],[338,1620,3075,619,2945,2978,1437,1867],[55,746,741,2468,1115,2801,1626,750],[644,363,1432,25,3130,935,961,1892],[1284,2391,843,1243,1437,3334,1295,137],[1728,2297,479,3386,818,3334,1537,137],[1296,1290,1589,1293,2764,1325,2629,1904],[1295,3583,1247,1894,1902,3376,58,1207],[1307,1315,1323,1314,1308,1306,1327,1298],[1553,1655,1705,1330,3373,2675,1329,1983],[3402,1334,1333,2657,3522,732,505,3267],[3195,3205,1347,1734,3483,2023,3206,248],[1342,3013,1419,984,985,3202,1421,3355],[1348,1738,1359,1357,1354,1351,1360,1358],[1367,1369,1364,1368,2027,1652,1362,2963],[1375,0,1373,1,3097,346,2077,1363],[1377,1371,1596,1788,3035,2790,1374,1980],[1391,1402,1400,1397,1396,320,3130,1086],[1391,2461,1402,1400,303,1397,1396,320],[1412,2868,1203,1563,1368,359,1726,347],[1416,3543,2777,794,2846,1415,427,3014],[203,1722,3286,1418,323,2129,996,1824],[1882,3251,708,3576,1424,1430,1433,1132],[1265,3477,2607,1556,482,1434,1276,440],[1441,1440,515,764,1134,1266,2750,80],[1716,1711,1596,336,1377,448,2639,2243],[1716,1711,2077,2078,2461,2203,1588,658],[3149,1469,3519,3520,3510,729,1873,3248],[1960,2990,3295,1143,2655,503,971,784],[1633,884,1485,1602,1621,3253,1637,1623],[1487,1078,1071,1611,1633,965,1604,1615],[1626,968,1637,1485,1179,1188,1623,746],[3627,1493,1466,34,1840,48,3628,2974],[1438,1434,2177,600,1131,3190,784,1422],[1568,2598,1565,981,3230,1569,3585,2562],[1529,1528,697,1526,1164,1161,3232,2777],[1536,1274,3295,451,2511,2499,345,2692],[2548,3191,1695,2972,2847,2231,111,3335],[1550,1549,2170,1545,1551,1544,2174,1548],[2277,2190,2961,2445,2285,1568,3198,938],[1555,1556,962,1554,2016,1838,3570,557],[1569,1571,3075,2535,156,2352,2361,2696],[1574,1575,3220,319,2531,2585,669,2576],[3052,83,1577,3010,2515,892,144,2173],[393,3141,1583,1587,1584,1586,2937,158],[2895,2959,1785,1726,1445,1455,2253,480],[791,1430,1424,221,176,1422,1892,1429],[1596,1591,3599,1594,1593,1130,3589,100],[1638,1604,1487,1601,1602,1611,1615,1630],[1606,1623,1635,1630,1626,1608,1622,1638],[3317,3376,2604,1708,2122,765,1641,1989],[1641,3473,1599,3051,2302,58,3549,2229],[2358,1416,334,308,335,321,817,325],[1649,1651,1653,1647,1652,2469,978,1644],[3465,3468,3037,3322,3460,1667,3466,3469],[1670,1666,1669,2723,1664,3492,3491,1948],[1667,1663,2725,1665,1658,1659,743,1657],[1047,1054,1053,2190,1684,2186,1997,1680],[1686,142,2968,2830,2969,3381,1685,3378],[568,3162,1877,729,357,741,746,1690],[3515,1696,3508,3323,2744,2970,1695,2972],[3454,2837,2835,2398,1533,2599,2971,1076],[1240,3142,1108,2398,142,2878,3403,898],[1649,1703,1704,1705,3161,1707,1706,3160],[1716,1713,470,108,1273,1711,1228,1340],[2628,2907,2407,2201,1824,935,3061,3572],[2454,96,210,3089,309,1674,1739,329],[83,1730,3350,1733,1735,1341,2771,1672],[196,3289,1727,3350,2267,3063,1672,1742],[1755,1759,1757,1923,3476,1918,2459,951],[2459,1755,1759,638,1757,250,881,2897],[1767,1765,1771,3312,1766,2418,3138,8],[1767,1770,1765,1771,1764,1761,3312,1766],[1417,1776,3369,2589,1217,1772,1814,1709],[1785,1726,1271,1455,1973,56,2831,1969],[1794,2584,1790,121,28,2714,2690,2099],[1791,1789,1788,1787,3058,3057,2769,85],[1794,952,956,2858,1430,1424,3246,261],[1802,1801,1800,2999,3594,716,818,1127],[2664,2265,2644,2365,1931,2510,1749,2726],[1808,1815,1806,430,2830,605,2403,434],[2284,2279,941,2276,2280,1833,2282,2281],[2284,941,2279,1833,2282,2281,2276,2275],[1834,1835,399,1758,395,3017,650,3149],[1265,1781,1924,3625,494,1841,2905,480],[1099,86,118,2629,2692,1265,1085,2818],[1853,1856,297,2561,1849,2834,2793,3454],[2202,1380,3319,2776,1787,2772,2333,2314],[1868,2284,2202,2277,798,1461,104,2347],[1885,1882,1889,1880,1892,1287,1430,1437],[1880,1889,1885,1882,1892,1890,1886,1891],[312,2721,2245,1917,822,1024,829,3416],[1908,882,881,2764,3089,2554,3436,885],[3215,2168,2778,950,1267,361,832,3483],[554,523,242,2521,1921,1918,832,2172],[247,1924,325,1560,466,2869,825,3105],[247,2428,1929,1924,1173,914,859,825],[1938,2686,1939,314,1936,2944,1265,1614],[1943,1941,386,3181,1835,3325,3270,2989],[1950,1967,2993,1949,1962,1965,1961,1960],[1099,1669,703,2988,25,138,2343,882],[1967,1960,1973,1968,1972,1949,1961,1962],[1980,1380,2949,1979,1975,2332,2315,3364],[1989,1810,1984,1813,1983,1816,1982,1986],[1995,1998,1992,1994,1249,3167,1993,2742],[3384,3004,3620,3,2567,2015,3421,3279],[2019,3276,2022,3412,105,1682,2995,1085],[2031,2024,2030,2025,2029,2028,2023,3585],[2292,2032,68,11,2293,2274,67,2588],[2040,2039,216,207,208,2036,205,154],[2043,3226,2236,3425,3428,409,1933,2871],[2060,1260,1256,2056,2058,2047,2061,2063],[2063,2060,3102,2066,768,2676,765,1696],[2219,2090,2087,3563,2927,2092,641,1220],[874,3194,1404,2199,110,3037,2898,2334],[2096,2098,1134,703,28,2095,1792,934],[2019,432,169,942,943,1649,1329,2905],[849,856,851,2140,814,836,76,2103],[3439,1263,3040,400,1923,2113,3161,2867],[2122,2118,1813,3335,14,2121,2119,3376],[2124,2055,2127,2131,2121,1687,2123,2126],[2139,2137,2136,2141,2142,1741,3014,1289],[718,125,3486,17,3498,2792,905,723],[2149,2151,2148,2236,2237,2242,2879,2152],[3434,1416,3579,2158,3070,3541,1300,2358],[2161,2162,2160,288,3453,2489,529,536],[2165,2169,2166,2168,2164,2167,2173,2175],[2175,473,3610,1545,2174,2170,3575,2164],[2196,3036,2183,2178,529,2179,2199,480],[2199,2194,2185,2195,29,2515,206,785],[2204,2205,1466,2804,731,661,3239,2277],[2213,429,1083,2638,1048,1998,1484,1806],[2224,2225,1679,1256,2241,2657,1191,79],[2232,2226,91,2233,336,93,2802,2801],[2241,2151,2244,2243,2153,2237,2235,1679],[2554,906,1276,338,2707,1447,2127,3319],[2253,475,479,2256,2250,1301,2249,1445],[2272,2270,2267,1699,640,1105,1006,2430],[886,887,2291,2295,888,1381,2292,1333],[2283,2275,941,2278,2279,2284,3476,2276],[1001,3101,1006,930,1376,2834,2295,2726],[2299,2300,2301,2297,1944,563,306,1565],[483,641,2298,2037,2893,1589,2126,3320],[2303,2749,2750,2304,3254,2305,106,122],[2307,2309,2313,3123,2476,3120,1061,2617],[1380,2315,2772,1786,3366,1370,1,2776],[2078,661,890,2319,887,0,2558,2077],[3319,2336,2337,2500,1380,2936,1133,93],[2341,2339,2340,2325,2237,2946,2947,2378],[2344,933,2346,3154,597,2350,2343,887],[2614,2346,3154,2343,2349,1882,117,595],[2346,3154,2350,2614,2349,100,2277,2804],[1571,2361,2360,2352,1569,2696,1327,2357],[136,2368,2622,2625,711,3241,3115,2510],[973,2372,2999,2625,2371,2368,2998,861],[942,169,1329,2277,1959,3161,3267,1362],[2373,3133,2374,769,629,2378,157,626],[922,898,904,918,3133,924,17,16],[2386,2387,2392,3442,2380,2388,524,3201],[2386,2392,3442,2380,2388,524,3201,2385],[2403,2400,2406,2404,1696,3167,759,754],[2425,2424,2427,2188,2423,435,3285,2857],[2428,3286,2581,2435,3313,3288,1391,1883],[2436,2435,1575,1573,2535,2114,3224,1568],[2440,2439,3632,168,2443,2876,2515,107],[2446,2447,2444,3270,2445,3336,1182,711],[2446,2447,2444,3270,783,603,3283,205],[1001,1006,999,3101,110,2599,2971,930],[1001,1006,2461,3101,2599,2971,930,1376],[134,1481,275,2075,2013,2820,2819,976],[2680,2473,3049,3051,2503,3305,2504,3301],[2484,2477,2479,2475,18,1329,2485,2777],[1534,2639,2127,536,2328,2324,2722,2222],[2486,2472,2481,2484,2476,2478,2487,3236],[2481,1725,3443,2470,2804,2477,1160,2475],[2830,2489,2493,1267,2664,142,2924,3582],[2830,3240,2726,1267,2493,3569,2492,631],[2752,138,752,25,757,1758,789,2999],[1852,2498,301,755,2499,17,299,298],[2990,2649,1143,2647,1337,1309,2645,2936],[1099,2769,661,3361,2286,2077,1104,2336],[3056,85,3367,2290,3057,2332,3462,1372],[2504,1133,3319,428,2997,2338,85,3361],[437,381,1028,3403,442,455,2970,453],[752,1001,153,3101,67,1797,81,1515],[2512,2510,2664,2509,2511,1851,1861,2968],[1108,898,1240,2613,3142,2565,142,787],[741,2157,746,742,2584,2756,163,378],[1886,1504,996,3451,3288,2790,2814,3306],[1316,2208,3479,1339,3516,1620,3171,1996],[2514,1612,3579,1537,3064,479,2190,2213],[1612,2514,3579,1537,3064,479,2190,2213],[2210,1648,1032,293,2515,1312,675,285],[1558,1555,762,274,661,3528,562,3258],[2523,2524,138,1180,1178,1256,1181,1431],[974,3046,975,972,977,274,2195,681],[2526,720,3388,714,715,2525,717,2492],[2537,2533,2528,2538,2531,2534,2540,2532],[2543,2547,2545,1302,1311,3088,995,991],[871,2804,1522,2807,3567,1162,3235,2632],[2900,1985,1533,3334,2548,352,2597,3335],[619,2629,2550,1265,1937,622,1617,755],[2553,2077,2515,2461,1339,3004,1780,466],[2307,96,3513,1364,3181,2341,2339,1184],[2554,1454,2231,1637,790,2519,1214,854],[2554,1837,3057,1890,2673,15,2081,2231],[2555,687,593,1001,1294,1015,3101,2628],[648,2562,492,585,3349,1008,297,1172],[2563,141,140,3462,894,1985,99,852],[2565,513,1416,2334,2199,2974,993,53],[479,2055,1184,2427,2132,2626,1919,2506],[2584,589,98,3151,3382,3343,127,1122],[2850,2390,1888,267,843,1243,1574,803],[2572,2573,2465,2670,2124,1173,3079,694],[3355,833,892,2568,1926,1173,832,1421],[2579,1325,2755,1366,36,161,3391,822],[3354,1504,1344,201,2581,1495,1528,2942],[2585,318,1574,467,2390,803,326,332],[2389,608,1951,302,2116,1237,164,733],[1569,2091,1784,1040,1502,3201,266,1103],[3625,2587,3623,45,2588,47,3622,2957],[2587,242,3623,3625,45,2588,47,3622],[2588,2587,47,3625,3622,2957,44,3623],[3051,3432,92,3302,2473,2680,3049,2503],[2753,35,646,1445,2895,2959,2888,1780],[2594,2793,2595,950,2072,2116,2209,3028],[586,2793,2654,627,264,347,585,1622],[593,1001,3101,2628,2907,1006,930,1376],[2893,1589,3365,617,2512,716,2869,641],[716,3365,2893,2868,1589,397,311,2512],[395,930,1376,2695,2834,1882,2631,822],[211,2664,308,2106,2367,2101,2552,856],[2906,793,2602,2601,792,2600,801,798],[1791,1106,448,3136,3613,954,3411,1324],[800,2602,791,2610,2601,2607,798,1433],[100,2277,2804,1591,3599,2346,3154,3577],[2159,2517,3354,1935,166,1445,176,1136],[2619,1273,616,1984,1808,1690,2306,3471],[772,3447,777,890,3370,2319,1496,1179],[818,677,87,783,205,270,603,1617],[3557,2795,3024,1407,2946,1280,1937,2770],[2869,11,523,494,1033,2551,652,482],[708,711,3114,1535,2429,1173,2251,832],[59,2795,3024,1407,2946,1280,1937,2770],[2629,573,254,618,404,493,3040,955],[3215,301,3218,1302,1327,3234,399,1725],[2632,3258,875,3034,400,2469,2990,3039],[962,2306,3471,1554,1556,2690,3570,752],[1749,3355,3150,3559,265,3117,2690,3446],[2176,2489,295,294,1409,2541,1317,2275],[3476,2044,3565,3556,664,1431,2012,1923],[3548,3509,2642,3529,3414,2044,3401,3565],[2044,1537,664,479,2793,779,1477,3024],[1576,1472,35,1537,479,1353,3166,2793],[1883,1950,2993,1474,3386,2651,1439,3375],[3344,2209,1557,431,787,1434,2050,2815],[2649,2990,2650,1477,1476,1553,1338,2644],[2652,2653,1445,2651,1099,1264,3572,746],[3105,2829,1264,1835,3158,1359,3266,3426],[2624,2656,2993,3103,53,2653,3101,1339],[1649,1371,2372,399,2032,79,515,1445],[2657,1334,3402,1333,505,854,2991,2624],[2658,1077,2167,338,1538,1985,1522,2865],[2067,2059,2662,2660,447,2057,479,482],[2163,2067,2059,2662,2057,2660,1184,479],[2373,2666,1228,2999,470,522,1227,135],[3159,1691,2910,1578,3280,1576,1579,1580],[3046,1670,1108,1651,1644,517,1645,896],[860,1228,1712,905,2373,2669,2874,1716],[1132,1424,1437,1838,1427,1554,1429,2072],[1268,2779,1009,1676,179,398,2991,2290],[494,3296,3021,499,1372,592,2981,2463],[1823,1296,2599,2971,1082,1295,1001,3101],[739,1863,3275,7,3485,3578,3289,3525],[739,1863,3275,2077,1780,7,3004,3485],[2678,2680,3629,3051,2679,2706,3301,3305],[3051,2679,153,2680,2706,3301,3305,3049],[2681,3492,735,721,728,2103,713,3050],[2682,109,3302,3133,2375,2680,3301,2706],[1305,2358,537,565,3444,418,2697,783],[2683,1537,2412,479,2418,835,1472,291],[3473,3228,3271,2647,2656,503,1478,507],[119,118,2692,3508,1181,429,1254,1615],[429,1781,2693,1083,2190,2186,2211,465],[2297,554,1434,1277,2201,2053,2222,1203],[2715,3370,3133,2569,1528,333,309,3372],[378,742,1877,741,746,2179,1952,2756],[2628,2907,2589,3344,541,1004,2746,1080],[1116,3163,2733,3356,2732,2731,1118,1121],[2698,1821,523,716,1726,2315,737,1581],[1094,2871,871,2804,1522,2807,3567,1162],[3085,3041,1905,2086,1444,2908,1094,1894],[1193,1305,3322,3460,3468,3465,1667,3466],[2703,483,2126,2037,2761,3320,1265,1127],[587,3229,2892,989,1914,3077,3070,2891],[2703,892,1352,1695,2972,2770,2636,2493],[2850,3618,2848,2107,2109,2108,164,416],[2710,2711,2713,2709,1173,1023,560,2113],[2710,2711,2713,2709,1173,1023,1686,560],[2713,2710,2711,1023,1173,2709,2113,2015],[2714,2107,3207,1744,1730,3209,3012,1673],[2715,1733,3208,3012,1673,1340,1731,2109],[2716,3493,111,3497,3500,1920,1134,3397],[2586,2795,44,203,1026,1891,214,2067],[2719,2720,669,3221,666,1741,3014,668],[1557,1669,1670,2723,1666,3492,3491,196],[2725,1658,1667,1665,1663,1659,1668,3391],[1247,2691,1636,1929,1316,2784,1615,1997],[864,1391,2460,2999,3286,1020,861,528],[1116,2731,3356,2732,2733,1121,3164,1118],[3356,2733,2732,373,3166,1116,2731,1121],[2733,3356,1116,2731,3029,1118,2732,1121],[2734,1059,2736,127,1061,1130,3030,1064],[2738,2739,1167,3387,1986,1998,196,3167],[1300,1541,2544,2023,3480,2917,1118,3230],[1203,500,2897,2152,361,1864,3222,685],[2744,2745,2743,2515,324,2726,785,1084],[2744,2745,2743,2077,324,2515,2461,1084],[859,861,2885,3276,2000,3275,1924,906],[2779,1068,134,1571,1416,1099,322,3445],[2303,2749,3254,2305,2750,2748,2304,2751],[2757,1962,1956,1955,72,2583,210,1963],[2178,2180,1893,324,3307,2661,885,3470],[2758,370,2761,1305,2155,2544,3083,2535],[1761,1571,2156,2761,1565,334,2197,829],[3220,2285,3089,1610,2763,2072,1914,2580],[1909,2763,3145,2758,1914,425,1913,2698],[1894,1902,169,943,697,1721,1655,1329],[2764,1497,2285,3451,2277,1908,1363,3089],[2385,2768,721,3494,735,2207,2493,2244],[1787,1798,1795,3058,3057,2769,85,3364],[2489,2154,288,1403,3453,3444,2291,886],[2314,2317,2333,2315,1786,2327,3431,2776],[2776,1380,3319,1787,2772,2333,2314,2317],[2776,1787,2772,2333,2314,2317,1770,2315],[2779,1068,1933,1099,1416,1883,3434,1214],[2628,2907,2629,1516,646,1265,3625,2761],[1760,909,3458,1008,2832,2074,1275,1774],[1074,2893,1589,1099,84,617,2781,2512],[3412,2301,2020,3406,1074,1075,1734,1072],[1072,1214,1075,3326,1217,2779,1077,1213],[1214,2790,1788,2789,2779,2472,84,1371],[2791,1076,1242,2151,1099,2061,2880,2000],[2930,1417,1076,1242,2791,429,1099,1784],[1771,3567,1760,9,2544,2815,3024,1767],[3234,3434,2477,2475,2796,242,2795,554],[3567,2543,2814,3288,693,2815,2813,9],[3480,2811,3199,2410,3451,774,1343,163],[3434,3234,693,2477,2475,3288,3286,995],[3480,1686,2811,2810,3451,3518,1479,1646],[1203,2869,3434,1686,98,116,1665,3234],[3217,293,116,308,2914,1207,1809,208],[1047,1684,1054,1053,1051,1997,1025,2186],[1094,2126,1090,2260,2037,483,2826,3320],[92,247,2276,1325,90,2827,218,1409],[3368,3362,2829,311,1001,2099,2739,1794],[2968,3381,2969,142,1685,183,2830,1686],[2834,3149,757,3101,2628,2907,593,1001],[154,2900,670,1533,1985,2235,1814,3509],[387,3280,106,2363,2173,3210,1198,2174],[1997,1810,2012,1254,2847,1656,1638,1615],[2851,2857,2849,133,2847,2107,2845,2850],[1934,252,2526,749,1405,1286,2632,2335],[2848,2845,1728,2421,2846,2849,1112,1415],[2992,2005,2095,2097,402,637,187,2000],[3334,2548,2597,352,3335,1814,3509,111],[2857,133,1016,1649,2852,1643,3474,520],[3210,1900,1728,387,3334,2173,1295,137],[2857,888,2075,3253,2856,1450,3173,3333],[2371,2372,861,1702,3273,1840,84,1392],[2230,1695,2972,759,1681,3167,754,1079],[2706,904,3301,3049,2682,2473,3405,2680],[3413,2312,2859,3219,2860,1529,2308,697],[3418,1881,628,3440,1495,1296,2884,351],[1387,2207,3440,378,1302,470,577,3390],[1498,1406,1001,1387,1396,1508,1501,1404],[2459,2897,2072,651,2906,638,881,250],[2867,2776,657,2828,2447,1199,779,988],[1364,1498,833,1367,11,1926,1369,708],[2915,48,773,1440,284,1446,1834,344],[2915,284,861,344,1252,1251,1336,938],[2666,2762,2915,748,1957,2252,2637,284],[2873,2871,2872,2044,2558,3351,2541,2915],[1689,2874,2712,1588,3141,1811,2443,2707],[2442,2876,2438,2440,2987,2877,24,2875],[3632,2442,141,3284,3192,2876,2515,23],[142,141,139,140,3141,169,2876,2440],[101,23,2001,2442,2876,1590,2438,2440],[2886,3300,2003,1086,2746,2821,2275,358],[2399,2880,2397,2011,1617,1836,2148,2149],[2881,2889,1415,861,3273,2637,1843,2885],[53,401,3103,586,563,1326,779,3377],[2398,859,861,2885,3275,3276,2000,906],[3073,2891,995,3072,989,2892,3077,2360],[830,829,3064,831,991,2469,990,3071],[2254,3109,1122,1084,3342,3344,3004,893],[2371,1108,779,1512,2511,2687,1279,1369],[49,1112,2895,2959,3583,59,605,2896],[2895,2959,1259,1445,2896,2960,2111,49],[2895,2959,2493,594,2256,478,3389,1445],[49,2896,2960,466,2895,2959,1931,1932],[252,2898,23,1204,377,250,2714,3229],[252,437,381,492,3534,3535,1590,2899],[2901,2903,2902,1686,1781,1924,2511,2509],[317,136,1858,1852,1862,2773,2651,1096],[771,777,351,599,772,1390,770,767],[1691,2910,3159,1578,1576,3280,112,1580],[1681,1680,1683,3117,1054,2950,1684,17],[2714,121,1744,2136,3207,2584,322,3247],[3010,1359,3205,666,892,145,1577,83],[1416,3445,3151,1075,2420,2358,3307,686],[979,2761,870,2357,3380,3032,265,1571],[2919,2922,2925,2921,780,2916,446,2917],[3624,2659,2924,3582,2072,1544,720,762],[229,2353,2126,244,911,3024,2795,1280],[1107,2184,2927,3080,3449,2676,2842,226],[2937,3189,1587,158,1865,1588,2935,1586],[2078,2319,1789,1467,428,661,1107,0],[2314,2317,2997,1788,1864,3319,1230,2933],[3157,2678,1131,890,1140,2319,2077,307],[843,1420,1737,1344,1348,983,3206,3204],[1497,268,688,1416,143,701,870,871],[1217,616,211,1920,3389,11,2040,1915],[2952,2953,2955,3342,3046,2951,2949,2969],[2586,2587,3623,3625,45,2588,47,3622],[2956,2957,44,2586,47,2588,3625,3622],[2728,3496,3,1828,1820,2055,2072,1808],[1912,989,1893,995,991,1311,701,1302],[2253,998,3577,1589,2895,2959,2087,1445],[1090,1407,2916,150,1655,1705,1330,3373],[651,357,618,1808,2072,3541,1244,854],[3211,835,2906,2409,52,2966,85,3368],[2967,1059,3151,127,3030,1061,1130,1064],[2906,1118,3241,3115,2510,1690,1689,3240],[995,1109,3394,2953,2451,2968,2721,1673],[3382,3115,3446,3241,531,2510,288,2492],[500,1276,2725,2367,3021,2510,1267,2664],[1695,2972,1516,2970,1444,2908,2998,452],[1695,2972,2746,118,3309,1181,624,2563],[2980,1537,3465,3167,544,324,1882,757],[142,168,3259,3444,211,2249,1971,169],[1264,2984,2985,3630,2986,1781,1924,3515],[2987,1264,1781,2363,2988,1924,1492,2978],[2989,2643,1143,176,1264,1337,1781,1835],[2994,1264,1781,1924,429,2978,2617,2272],[2995,2707,1264,1657,2230,1781,1924,1681],[2996,1264,904,1781,1924,2380,2978,2617],[2999,1264,2366,2370,2369,2998,1781,1924],[1629,164,1264,1781,1924,2978,2617,3230],[1823,2659,3101,2628,2907,2924,3582,2072],[3408,3631,1755,3000,3443,1480,2166,1495],[1686,1855,1854,3003,1848,1627,1849,1856],[1690,1689,2906,1882,3122,3240,2515,2953],[2064,245,1271,1313,541,2394,358,3194],[3483,2105,1228,568,2968,758,2953,3580],[3208,2715,3012,1673,1340,1733,1731,3209],[3014,1358,1168,1341,1678,1729,1977,469],[984,982,1421,3355,1419,265,1775,3013],[3205,2579,2565,3194,1320,320,316,820],[1305,1303,3383,1430,802,1674,1739,2107],[3021,3215,2106,1677,309,3417,2,1503],[2409,3022,811,2966,3211,1113,2906,2411],[2742,3230,2244,2957,3021,1589,2389,475],[3030,1962,2583,72,1956,1955,2757,2219],[2289,2932,3035,79,792,801,3033,2674],[3036,2275,1403,3038,2930,2180,2412,1317],[738,2551,2990,2110,2446,1553,500,1147],[3042,2158,3041,3079,2476,868,873,3579],[990,1018,1899,337,1394,3377,820,2882],[355,3045,3141,189,3454,183,3039,1960],[1651,3417,3046,1644,2569,2709,3344,1670],[125,732,2680,723,3502,900,734,3050],[1264,1781,1924,2978,2617,2272,3625,2465],[2680,3301,2706,3051,3303,3305,3049,3054],[1773,3530,2846,1316,3462,1356,3224,2948],[2967,397,278,1460,1633,1810,3047,1438],[1207,3055,2685,3528,3527,3294,3533,1206],[1787,1798,1795,3058,3057,2769,85,3364],[3581,702,2501,1048,2619,2906,1,2473],[3222,2688,3351,3063,1351,666,669,399],[2579,2598,982,1320,320,316,820,840],[1100,804,2017,2845,816,3406,690,981],[2158,3079,2151,3151,2152,2153,1300,877],[2934,533,537,3444,1105,2154,1403,553],[244,232,2489,1044,236,2836,2929,2198],[3081,129,2034,2041,2042,2154,2011,2928],[3084,3086,3087,3083,2704,3082,3085,1056],[1143,1912,2874,2458,1647,3543,628,2915],[2869,641,2215,1469,617,358,3097,1937],[3099,3100,3098,1372,1734,0,346,1373],[401,802,2834,3161,2515,1882,349,1232],[938,1448,3270,936,748,1705,648,3373],[2899,3545,2653,1284,1425,2354,2355,594],[3107,1107,3106,1119,1183,3095,943,651],[3108,234,796,3164,1571,1674,1739,2107],[3111,1622,3117,2690,3446,69,564,3123],[2491,3118,3112,3117,3114,3119,3115,3123],[1619,1617,3125,1614,1612,1620,1616,3632],[1714,3213,1227,1228,3285,2935,2364,1240],[3126,2830,1528,1836,2898,1085,2011,2148],[1535,1364,3513,1182,3181,2795,3234,666],[1242,2779,1184,3445,1712,1836,2652,934],[3325,1175,115,133,3327,934,1015,1192],[3273,3131,2371,2496,3333,3630,817,3249],[2098,3132,817,3249,2097,2795,3024,1407],[3133,629,157,626,1846,2706,1095,922],[108,3134,3371,3217,2081,1308,2262,3387],[3135,3192,142,2441,3191,3387,3385,3433],[3137,1264,3308,1781,1924,3136,2978,2617],[3421,2015,2778,3279,2168,3422,2896,2960],[3140,1308,2262,3387,2778,290,1775,2125],[3312,2026,3138,1308,2262,3387,1725,2778],[1043,1044,1026,1023,1039,1041,1024,1042],[728,735,1147,3489,1151,3490,736,1153],[3380,3278,3277,1264,3422,86,3421,3279],[3388,720,715,2526,2525,714,2522,717],[156,1217,769,3375,1214,3317,1216,1212],[1518,3167,1681,1434,1433,383,2980,545],[3152,31,3532,3089,1094,2737,529,287],[1111,3255,739,383,3226,505,2728,1558],[2514,2810,1084,1220,1578,1470,1797,1945],[1938,250,169,1705,942,2604,2898,2357],[3003,1690,1849,860,470,1689,1405,1804],[3356,1495,2354,2355,64,3024,842,1519],[3356,2733,3166,373,2732,733,687,3368],[1130,1108,1116,1263,3032,3484,1118,1113],[2548,3119,337,765,2837,2839,1814,3509],[1416,1089,3177,3393,1415,3014,2846,2848],[3177,1414,3617,3618,2488,1089,1416,3393],[1180,1192,1184,119,1431,978,1185,666],[2692,1192,115,2613,666,1180,118,3455],[3181,1304,2504,427,2443,2216,428,2438],[3365,85,52,3058,2769,2967,1787,1979],[1686,1781,1041,1043,1032,1021,1044,1023],[3187,892,2707,2397,2712,3205,3139,3385],[1264,904,1781,1924,1217,2667,2641,125],[1588,1392,2641,1264,2794,11,2295,2124],[894,3009,2448,895,1264,1734,1781,2771],[3307,716,2521,1936,1722,3627,3306,1630],[3205,1347,3195,3196,1734,1344,3198,3225],[3201,324,803,651,2390,317,319,3081],[892,3205,145,1344,1579,2707,1580,3346],[424,425,308,980,2539,2771,979,3206],[3348,1733,1735,1671,1736,1673,1672,1742],[3211,1499,2409,1502,3022,2966,2411,811],[846,3212,850,1499,834,19,842,1502],[3213,2561,2664,632,1714,83,2562,3383],[848,3622,2140,161,2105,856,851,1495],[3341,3024,1087,161,3032,3028,1495,3214],[3023,1828,1821,3288,3218,3289,2814,3224],[3019,1305,2266,1822,1300,1827,2793,2594],[3229,3074,989,2703,3068,318,1941,833],[1557,1232,1492,3234,833,2400,708,3355],[2643,322,3324,1106,2728,1725,530,3490],[574,1734,2917,567,1851,1861,3222,1858],[322,3434,2643,3324,1106,2728,1571,1725],[334,1320,2934,316,3237,1447,320,820],[946,356,577,1657,2795,934,3238,3168],[1763,169,73,2868,398,2932,2614,1918],[705,3569,2664,1189,3574,3213,3563,503],[1466,3428,400,2808,3443,947,535,1463],[3084,3239,502,1904,400,498,3034,1597],[1013,1637,245,794,2750,404,439,1707],[1013,794,3543,1012,1555,1707,1647,1004],[3580,2953,1689,568,2968,3394,542,3162],[2898,1780,2584,198,2905,1659,1855,3135],[2524,1785,862,184,3611,2295,3024,525],[3250,1001,2774,1255,42,3127,2691,8],[1132,1437,1882,3251,1838,1427,1264,1424],[546,2770,1105,1875,3415,3190,3563,2515],[1599,2303,2749,3254,2305,2750,2748,2304],[3256,1201,397,398,2601,421,189,185],[716,3557,833,1568,242,1565,3532,3066],[716,2356,2921,549,1415,3024,833,1568],[180,182,1265,2644,2655,1338,1477,2650],[2444,3266,2447,3270,2446,2445,3336,1182],[3271,1264,492,511,2624,1781,1924,2461],[2645,2643,638,2990,2569,681,2709,2708],[1888,3273,861,666,84,1392,668,1845],[2495,2936,3273,3274,2747,861,84,1392],[3275,1924,1264,1318,1781,1392,1202,1319],[3276,2019,1264,1781,2707,1924,2978,2617],[1053,1052,1264,1050,3278,1781,1924,2978],[493,2986,3282,759,1264,528,2884,978],[3283,3411,3202,1912,1366,2849,816,2391],[2064,3284,3285,2066,2551,2052,2065,2047],[3285,2066,2065,2060,2551,2052,2064,3284],[2469,3234,830,2139,1305,892,2707,2206],[3286,3288,3434,1883,2581,3425,2435,2436],[1637,2347,2105,482,882,104,3623,2084],[3291,1264,1781,3138,1924,2978,2617,2272],[904,922,918,924,3616,921,17,917],[1264,904,1781,1924,2380,2978,2617,3050],[913,1264,904,1781,1924,2380,2978,2617],[725,2681,124,3169,734,900,924,3405],[2682,2680,3301,2706,3051,3303,3305,3049],[1910,1627,2753,3248,565,2036,1823,1901],[817,3249,733,725,138,2060,22,2259],[1108,1262,2970,1173,1424,757,1557,3307],[789,3309,1058,25,1414,3310,755,2236],[789,3309,755,3310,757,2236,1058,25],[1936,3316,3315,1938,1081,768,1939,2944],[123,3315,1938,3626,1780,3539,2903,699],[3312,2026,3138,1725,1780,2905,1776,1659],[901,899,906,317,1769,3300,2905,1855],[1941,1206,3506,1835,716,3270,2992,2989],[3313,2434,280,2430,1907,269,2765,312],[301,871,1767,84,1571,1416,3151,1719],[1438,1603,1987,857,1096,534,1988,3317],[482,2898,3481,1652,1587,3146,1647,1138],[1071,1681,1679,759,3167,754,2244,1079],[1242,2779,1184,3445,1712,1836,2652,934],[2779,1068,1099,3326,1933,1072,1075,1571],[2658,3271,2647,2656,503,1478,507,1475],[2184,3273,3131,2371,2496,3333,3630,861],[3181,428,2216,2438,103,2211,684,427],[397,3234,398,3256,52,1790,2601,1810],[3246,1134,1797,1453,3330,1462,1794,3331],[3330,1134,1794,1140,3329,2363,725,2563],[98,1930,3382,3327,1794,3620,683,2584],[639,2364,3332,817,3249,638,2795,3024],[2019,859,861,2885,3275,3276,2000,906],[1189,1381,2651,363,362,55,1278,360],[1985,2471,3605,2240,109,852,1068,848],[1367,2027,1362,1364,1369,1652,1368,1366],[2515,1080,148,2491,3341,291,3118,1254],[83,2291,2924,3582,145,3278,3346,3344],[892,1580,83,145,1695,2972,3205,513],[3207,2714,3348,2107,1744,2845,1403,2136],[3206,1741,3195,3194,3063,668,3062,2793],[3354,1344,2581,201,1574,1504,1882,309],[3286,3288,3425,3023,3434,549,1883,2435],[1764,3360,1023,3355,370,1168,3262,1071],[1787,3058,3057,2769,85,1798,1795,3364],[3133,3370,1528,2746,1183,2373,3549,2384],[108,3134,2081,3371,1686,3217,1781,1924],[3486,3490,712,3372,718,124,1148,1153],[1686,1781,1924,2978,1147,3489,735,712],[1108,2512,2961,2893,1589,1329,617,1649],[3385,1999,1539,1393,3600,2124,1814,1588],[1683,3386,2040,1686,2039,1781,1099,164],[3140,1686,1781,1924,2978,2617,1264,2869],[1686,1781,1924,2978,2617,1264,2869,1646],[3389,2587,623,1544,630,2174,31,3363],[3390,1727,323,203,2862,142,996,2487],[3220,3241,3115,2510,1690,1689,2906,3240],[2952,2955,2949,2951,2953,2948,2423,1228],[3055,3527,3294,1206,3397,1211,3292,1205],[509,3517,3508,511,510,492,508,3505],[2897,2869,1203,2699,1686,1680,1614,1684],[2773,839,2330,3592,3595,440,459,931],[3368,1059,3404,52,394,3362,397,3151],[2905,1870,2915,1252,1251,1580,1080,2762],[817,3249,733,725,138,2060,22,2259],[3406,3407,3142,2020,3193,1734,2301,2875],[3330,1794,2629,1019,494,2099,1138,934],[2022,3412,2019,1264,1781,2707,1924,2978],[817,3249,320,1086,3130,2014,2730,2240],[1553,3127,2830,1304,2696,3361,1242,1299],[3403,1872,847,2003,212,2294,591,455],[316,318,324,1574,1296,3195,304,1502],[3419,3224,2533,991,2934,1447,3237,3446],[156,1217,1068,769,2037,483,2126,3320],[2291,886,2018,1694,887,3621,1333,2344],[1006,1001,2461,2726,2203,593,2080,3101],[791,2609,1131,2639,1107,1596,1885,2606],[694,1106,2814,2639,2777,2796,758,1650],[3449,3025,1493,2890,1292,853,2225,2639],[3460,3469,3466,3468,3470,3465,3458,3459],[1074,2118,2334,1355,1619,1290,429,2604],[3034,3474,1652,3584,3543,2815,2816,440],[3522,3515,3506,1535,3402,3267,6,3571],[3528,3530,2990,2649,1477,2551,738,1209],[3533,3529,3534,3543,309,1919,3539,3244],[3553,454,3561,2642,3555,3548,3562,1668],[3555,3553,2634,493,3560,3559,3558,3550],[2515,2849,785,1695,2972,2535,1555,1080],[2535,1695,2972,1862,2806,2526,1912,1931],[861,2240,1178,1604,3273,1843,248,2371],[3588,3595,3597,3590,3589,3596,3592,759],[3604,3608,713,3609,719,712,1674,1739],[1364,3513,3287,1182,2483,2815,1177,482],[1118,2991,3484,1122,2769,398,1429,3330],[1725,969,250,1434,3444,2607,1218,1197],[165,1655,2052,1705,1330,3373,2675,1329],[1596,1591,3599,1594,1593,1130,3029,2284],[1665,1667,1658,2725,1663,1659,1668,1655],[3187,1143,3320,3108,784,1555,2099,1794],[1767,1770,1765,1771,1764,1761,3312,1766],[1477,1806,1273,1270,1048,1274,1993,1264],[1875,1874,1872,546,1637,2515,1870,24],[247,371,1926,1925,1445,3021,1576,784],[1811,2362,1085,3587,1983,3226,1249,2729],[1099,1669,2229,3051,1300,2486,358,1286],[98,2055,2121,2127,2125,2131,2126,695],[2182,952,2196,1105,2185,2178,529,609],[3253,51,1875,1183,1438,319,1969,278],[2303,2749,2750,2748,3254,2305,2304,2751],[2365,1206,1686,3372,3294,2230,1277,1432],[2409,2411,3211,3022,2966,835,266,3025],[3318,3443,2086,1181,1364,1363,1365,2775],[752,1001,153,3101,67,1797,1515,81],[2537,2533,2528,2538,2543,2360,2547,2531],[1514,3206,890,1347,2319,2485,2205,1379],[1001,1637,2599,2971,3051,3101,2013,1006],[1477,2650,2990,2649,2365,3147,2644,1127],[1863,345,2515,2077,739,785,7,3004],[2896,2960,3025,83,903,358,2168,1098],[3490,712,1153,736,735,728,1147,3489],[981,1346,3353,3355,1764,2917,1740,1767],[3423,157,1101,2931,245,227,2368,2928],[1926,499,784,1013,1276,340,3332,3296],[3309,2845,1415,2830,1806,3334,2950,2390],[300,2501,3289,2315,1637,1628,739,2077],[99,2493,2467,3204,2918,1021,882,2943],[1596,3615,2653,3324,2624,2658,2173,1336],[3046,3380,1689,393,1579,2711,3141,3278],[96,922,904,918,898,924,21,17],[1414,3177,3617,3618,453,2216,467,454],[3620,3619,3621,319,274,2893,863,317],[2957,2956,2586,3625,44,475,2493,2587],[158,2937,3189,2935,1586,2334,1865,1587],[3294,3398,3395,3055,310,1762,3293,3147],[1753,1759,1751,1754,1757,2071,1756,1755],[821,533,1196,2501,3447,3444,2512,281],[2055,146,3183,830,829,695,1935,135],[2207,1302,1498,1309,1625,1301,1940,3383],[420,416,410,414,419,406,3145,411],[1271,2555,940,1785,1554,59,1691,2910],[3449,341,539,537,1722,3450,2546,2835],[387,3108,388,385],[3167,635,299,2748,921,3031,538,3576],[1298,1308,3468],[1906,1901,1898,2898],[2658,2913,3264,3265,2912,100,3263,2911],[1686,25,1881,1887,2627,28,138,26],[2803,2233,92,2263,2759,1904,1154,636],[3532,2057,1099,1629,1610,1418,164],[1161,1163,1168,1160,3468,1136,1170,1800],[3137,687,684,161,909,686,83,3024],[1134,1794,3330,3329,1140,2563,2099,934],[1166,100,2327,2973,3367,3296,880,1382],[2608,1718,2793,1833,2282,3003,1869,1717],[2583,121,2584,3247],[2651,2572,2644,2655,1338,1477,2650,3538],[1596,3028,1677,197,2571,1505,3202,2567],[86,1099,2780,1070,1459,1069,1078,1629],[1564,1572,2707,1824,2019,1571,832,2577],[738,2645,3531,3092,638],[2026,93,2096,3596,532,3210,243,1490],[378,1686,357,1692,741,746,228,742],[3217,3313,3216,1628,2581,2428,2435],[2309,2307,2313],[640,637,1086,1515,864,2230,1938,2460],[1880,1454,392,2231,878,1889,790,2519],[3042,683,2284,2901,151,2277,1895,3083],[554,553,99],[1202,2100,2669,3104,124,2000,638,3286],[894,2448,3009,895,1734,1144,3629,3589],[533,536,1466,636,3450,1107,2007,3447],[637,1932,1845,2751],[1444,2908],[315,1344,2585,1497,316,1500,1677,1343],[1489,3318,1784,2707,2554,2858,2864,2300],[2222,657,3372,658,652,2512,310,2678],[1883,2581,3286,2435,2436,3288,1887,2428],[791,1430,221,1422,1892,1429,1287,1424],[791,1430,221,1422,1892,1429,1287,1424],[1439,1791,499,667,1319,2775,3269,94],[1555,3551,1927,1845,1558,112,2266,1838],[1949,1961,1962,1967,1960,1958,47,1963],[2751,1233,3247,153,3006,2015,1569,48],[3468,3460,3465,1667,3224,3466,3469,3023],[437,441,439,262,3478,925,382,259],[2372,973],[3410,2879,1774,3128,1812,3415,1076,3628],[195,354,353,91,2968,3377,2001,142],[2525,715],[1314,3435,1307,1327,1311,1315,2024,2028],[2985,2038,2096,1232,2821,229,227,2930],[1669,1670,2723,1666,3492,3491,1664,1948],[1843,1846,1839,1085,1838,10,1844,3286],[3230,2804],[1731,2478,3208,3012,1673,2715,1340,1733],[997,1369,1666,3608,1945,500,864,1478],[2711,2709,2710,2713,1023,3083,335,2626],[3297,2785,3614,3623,2788,1220,2856,3173],[3335,1661,769,1641,1695,2972,2373,2707],[1292,1287,1288,2517],[2020,2016],[3110,2532,1317,286,1030,273,3314,1567],[3483,2105,758,777,2410,3199,771,3324],[2577,804,803,3205,333,823,316,331],[2952,2953,2948,2423,2955,2949,2951,1977],[2218,3128],[1085,2011,2148,1519,1998,1846,1520,2061],[296,1311,1598,300,1242,1863,308,1124],[775,2676,404,3275,1394,2367,2003,172],[1522,2766,1327,322,1459,1307,1725],[2023,941],[2004,84,2593,2104,1459,1418],[1152,1150,1383,1146,2263,1908,1104,2554],[3323,1399,2085,2447,852,2722,774,3312],[2069,2071,2073,1165,1818,1948,2070,1261],[12,2295],[2896,2960,1726,3586,2143,2895,2959,49],[1898,1906],[2832,3382,167,2830,3377,2280,1852,1848],[2709,2525],[2827,1486,1190,544,3555,726,1165,600],[631,3239,1475,522,56,1953,3084,3385],[2666,2564,3478,3222,382,582,3098,1993],[2873,2871,2872,2044,2541,2045,1390,3421],[1325,346,2360,2125,2134,3084,2541,1194],[2830,1806,435,90,430,3265,2843,434],[2171,3513,2658,3346,1182,2112,3009,2167],[2461,1092,2467,2144,999,1095,1091,2260],[315,317,1495,3200,3005,1420],[258,2449,100,256,2026,1852,1848,90],[3224,3023,1821,1828,3419,3218,3216,3194],[1669,2104,2723,1418,864],[1497,2764,1223,1932,939,3336,3564,1926],[3483,1347,1355,1346,1343,3009,3199,843],[2049,3333,1286,3628,2240,3170,2885,1178],[1711,1716],[906,2240,1085,2011,2148,1519,1998,1846],[2631,395,926,394,875,929,2834,1001],[862,858,756,2637,1387,1823,1629,3050],[1894,1902,1895,1301,1910,1909,1897,1073],[2764,1913,3089,1914,1908,1725,1895,1574],[2661,2288,2588,2290,2289,2587,2293,2296],[2809,3034,692,3480,3286,2816,3239,9],[96,1687,515,95,2558,126,1694,3565],[2159,2531,18,2576,1857,1809,1922,1760],[973,731,2204,2205,1840,1917,2809,2040],[3307,1518,1472,383,2591,2571,3167,2501],[1095,2260,2146,2211,2826,1639,1052,1098],[1921,1922,384,1535,3404,1650,1752,2448],[3063,815,1513,146,693,3081,407,3321],[2587,242,554,46,652,1222,2278,1293],[3027,2812,38,3548,3380,2704,1904,3063],[1529,2796,698,3443,275,3091,59,2298],[3621,3619,2904,3620,2893,3541,3626,1850],[2579,3609,3511,2288,1366,302,280,3512],[3421,2015,3279,3422,3139,1228],[473,833,1928,3021,1124,676,2392,1059],[835,3027,2043,1942,2171,1828,3470,2674],[132,1536,380,1968,461,760,379,2003],[1072,2785,1075,1213,1214,1077,3326,2779],[892,2707,2397,2712,3205,3139,3385,1240],[1180,1192,1184,119,978,1431,1185,2692],[956,947,952,945,953,944,961,959],[1315,1323,1307,1314,1319,1318,2430,2167],[1193,1904,3089,3278,2766,164,2207,1],[2113,2867,2776,779,3439,2112,2111,1650],[2660,3575,2663,2659,2974,2054,2052],[1638,1611,1602,1633,3254,1487,965,1604],[237,2416,1601,339,1624,2919,678,342],[1119,2207,1191,1,2203,799,1586,2082],[3234,3023,84],[3135,3192,142,3191,2124,2794,857,3143],[1144,1334,2992,2657,2988,2658,2991,3402],[818,811],[507,3572,1560,1795,3606,1009,2393,2117],[252,250,2926,1653,656,3535,2955,1948],[2121,2118],[1265,180,2178,226,182,1936,2353,2359],[2535,1695,2972,1862,2806,2526,1912,1931],[1928,1276,1929,2629,1926,2761,2141,1852],[3534,1584,3543,1080,2511,3295,1016,3415],[467,461,453,2099,3171,3617,455,1134],[2836,2929,532,530,1107,531,1060,2489],[783,1935,603,1617,250,677,2739,1620],[2867,655,255,256,657,929,2776,3606],[3355,870,1770,2760,1564,1571,1204,1761],[716,2893,755,3534,788,3531,2372,789],[176,2465,2677,2596,816,1380,3475,3632],[28,2690,2099,156,1794,934,1134,1792],[2761,1565,1438,1564,2019,1704,3018,1572],[1050,1053,1052,1905,1148,1049,1055,3086],[3482,2228,1126,2604,1425,1429,2075,2119],[601,183,3145,911,909,967,196,419],[1260,1254,1250,1996,2062,1253,1433,501],[1307,1319,1318,1315,1314,1322,1324,1317],[1404,1396,1498,1406,2726,1408,2189,401],[1068,3534,3280,590,1274,1472,863,3330],[1495,1502,835,3564,1504,846,203,3416],[1562,3312,1771,340,2026,1765,3138,2564],[1608,2727,1488,1614,1631,1638,878,1225],[1669,1099,1670,2723,1666,3492,3491,1664],[1719,983,2818,1571,1416,745,3151,1761],[1771,8,1767,1765,3312,1766,2418,3138],[1813,3300,2745,3265,670,1998,2115,1816],[1875,1872,2515,1870,1874,408,24,546],[247,2267,637,466,1924,2431,859,2271],[1811,2002,2362,1998,1993,3226,1983,3494],[1099,1669,1071,3473,166,635,2491,226],[2128,2467,110,2517,326,3288,2452,482],[2184,1752,6,1535,3383,3515,3267,2984],[3338,2772,2262,1637,2258,2263,2200,1276],[1870,3312,1037,250,2133,2026,95,3381],[2363,2364,624,639,311,2825,3332,640],[2409,3022,811,2966,3211,1113,2906,2411],[1501,695,697,3234,690,1168,2861,1161],[3273,3131,3629,3143,2784,555,3333,2495],[2511,2210,2509,2512,1648,1032,2515,293],[3117,2690,3446,69,564,3123,3021,1398],[2549,2045,1257,3421,1925,2545,1386,446],[400,1472,3268,284,1332,1834,398,3330],[1514,3206,890,1347,2319,2485,2205,1379],[2641,817,3249,494,840,492,3021,2465],[801,794,1882,2603,793,2601,792,2411],[509,511,3517,510,3508,492,508,2970],[2636,2635,3038,2319,1301,3121,1311,995],[2652,2651,101,3016,1374,80,928,681],[479,2067,2059,2662,2660,2057,482,165],[765,1226,726,1096,3308,2066,3102,768],[2962,1146,1265,674,2412,1994,96,1778],[2696,931,3034,1199,579,591,1011,1508],[3052,892,1865,3198,1461,2015,2404,2289],[1569,1896,3260,3487,2510,1446,1743,441],[2736,2734,1059,127,1061,1130,3030,1064],[47,1967,1962,1949,72,1249,2754,3414],[3355,985,265,2700,3194,334,1342,1895],[432,2606,2089,1214,1629,1077,2276,1075],[1699,2006,116,2011,2886,1249,2262,2270],[767,1632,148,2299,520,2684,1451,1254],[2857,1371,2610,133,1433,1374,2786,2787],[3485,3479],[23,3141,2512,142,658,24,2874,932],[1286,2970,2050,1203,903,1764,2599,2971],[2631,395,926,394,875,929,2876,2834],[1686,1781,1924,501,2978,2617,1646,2912],[3237,236,2836,2929,2198,244,288,232],[765,1602,1611,2216,46,1628,1642,1622],[1649,50,2961,937,1330,1655,1329,2675],[2973,2977,2976,2974,2046,2056,2048,2055],[1264,1781,1924,2978,2617,2272,3625,2465],[1737,1355,3483,1347,3287,3007,3478,200],[834,3215,3027,2544,2407,835,3026,2731],[3048,2569,2709,2103,3344,2863,2187,729],[3167,1518,3377,935,1517,605,543,2882],[2764,1904,1908,1725,1152,3405,1895,3089],[2254,3109,3421,46,159,376,1120,755],[3256,762,3251,1445,2724,610,2882,720],[2006,2005,2879,2011,1249,3315,1308,2557],[1243,2325,708,156,2780,1075,2999,1801],[453,1414,1134,3171,454,467,3177,3173],[1399,3188,2722,852,2124,1666,607,1227],[2714,110,3012,121,1744,3348,2136,2584],[554,242,1222,2278,2587,3613,1756,666],[107,1467,1638,2856,172,3370,1447,1482],[3534,3539,3544,3542,3248,3541,3535,3543],[1264,1781,1924,501,2978,2617,2912,3625],[3421,2015,3279,3422,1308,2262,3387,3139],[1207,3055,3527,1211,3294,3397,3292,1205],[716,2521,3307,274,3306,2525,717,720],[1938,716,3307,523,1937,1936,2521,1780],[3328,84,3490,1415,316,2565,2425,317],[2733,1118,1116,3029,3356,2731,1115,1113],[1217,1214,1074,1213,3375,1216,1212,1215],[1689,3004,705,1882,2622,2510,2968,1267],[1445,967,2253,480,2251,2256,2117,479],[3421,3422,3279,3380,3278,3277,2015,1228],[3504,3495,1152,712,3503,1147,3489,1597],[1084,2094,2728,3557,361,1165,3295,1973],[1373,1,346,1372,0,3097,1375,1371],[2994,3296,2981,1423,499,1130,1295,3153],[2777,1495,2761,1502,371,1513,3543,1555],[1204,1552,2707,3145,475,152,3537,3064],[1601,1604,968,1602,1634,230,1632,878],[1670,1669,1666,2723,3492,3491,1664,1948],[1719,3585,983,2761,1571,1416,3070,3019],[641,2669,882,2493,494,1202,2315,1276],[1821,2043,1893,3224,3023,3084,1302,1311],[1008,2623,2909,2407,2558,1876,960,3537],[1936,1492,1938,1490,2900,1939,314,2944],[2629,3229,2761,220,3074,2729,1912,2012],[749,748,1019,2755,1680,1370,1577,1070],[2128,1094,2459,2467,2458,110,2190,3348],[2182,1105,2199,794,2178,393,2185,2196],[3338,2772,2262,1637,2258,2263,2200,1276],[2309,2307,2313,3117,2690,3446,69,564],[1058,1265,1063,2368,157,1061,1186,2038],[2421,2416,2412,2415,3312,2422,123,3382],[1725,3443,2470,2728,2804,2477,2072,1160],[1001,3101,1006,930,1376,1625,2834,2726],[1998,2061,3099,1992,2549,2583,595,134],[2777,2790,1433,3354,1572,1753,1969,2351],[2346,3154,3051,3577,2284,2349,2285,441],[2652,2651,2876,101,3016,1374,2795,772],[2681,3492,735,721,728,2103,3023,2219],[2715,2109,2848,3348,1733,2709,2846,1735],[2337,2836,2929,1798,1881,1369,2965,1380],[3141,23,1858,141,2443,140,2877,142],[1369,1380,2776,1363,890,2319,3319,1786],[58,1431,1695,2972,3508,1535,1696,3571],[1419,1421,1342,3565,2544,256,985,1582],[3463,3498,2283,3217,1051,1809,3574,3147],[2911,427,2913,3264,3263,2912,2262,2708],[1589,2272,2793,586,592,1781,2493,2654],[2011,2039,2005,2006,1602,1683,1249,2879],[3627,1630,1722,1185,1565,1568,1562,2585],[3628,1072,3419,2218,1077,2554,2000,3568],[145,144,1576,3346,1579,2,1503,892],[3630,3629,2886,1264,2984,2985,2986,1781],[1264,523,2696,3465,2617,3625,1781,1924],[2876,2443,2440,2439,3632,168,2442,107],[1280,2143,306,3239,3503,1084,3543],[876,868,867,877,873,869,865,3044],[1669,1196,2501,3161,583,3447,1003,3211],[2119,2229,2713,629,2700,2710,2527,2846],[2467,2465,2128,999,2458,2126,2459,2510],[1830,2866],[1305,1300,3019,1299,1304],[2736,164],[980,2265,983],[133,906,2792,1711,2376,98,3168,2005],[757,3149,2834,3117,2690,3446,69,564],[501,2912],[2099,1794,934,1134,3246,1792,3330,1019],[3126,1528,2898,164],[3271,2461,2644,2655,1338,1477,2650,1479],[3175,1242,1608,2727,145,2779,116,1244],[2224,1256,1679,2225,3628,1086,1683,3329],[1080,596,345,1441,1440,3539,1731,2048],[3145,419,425,421,407,415,409,412],[472,3003,468,470,471,1856,3394,1147],[2618,2613,2617,2612,3158,2615,3424,2379],[1791,1788,1458,1789,567,866,2541,3077],[2295,2292,12,2290,2398,750,2169,206],[1942,1943,1941],[250,1191,878,114,393,1755,2439,3625],[2859,3219,2860],[3251,1132,1437,1882,1838,1427,1430,1424],[1106,2728,1725,530,697,694,2814,2639],[2031,2024,2030,2025,2029,2028,2023],[2780,1068,1074,1070,1078,1836,1187],[2441,2504,427,3181,2443,2216,428,2438],[2129,2139],[1790,1019,1141,1017,2690,1138],[2590,2592,3118,2082],[2303,2749,3254,2305,2750,2748,2304,2751],[3490,712,1153,736,735,728,1147,3489],[96,2720,105,2719,666],[3437,115,133,3327,2804,1535,1455,1176],[2176,1043,3060,2674,2587,2551,704,75],[1480,3159,1154,526,1680,2787,1691,2910],[1599,429,1641],[3346,83,3198,145,3342,893,3344,1727],[2576,1871,1359,918,2866,2530,760,53],[2719,2720,1852,1848,258,90,3514,1099],[791,1430,221,1422,1892,1429,1287,1424],[791,1430,221,1422,1892,1429,1287,1424],[1109,1110],[1495,1502,835,3564,846,203,3416,267],[2456,787,789,638,1766,2467,3104,718],[1112,1372,3586,1785,514,932,474,1630],[335,2811,1899,337,831,1342,1903,1272],[2099,1794,934,1134,3246,1792,3330,1019],[413,3572,3006,1464,0,2334,353,2483],[1333,2344,83,2291,886,887,2345,888],[3045,355,3141,3039,3454,189,183,632],[138,752,25,757,1758,789,758,403],[1892,2383,1823,3123,3272,2413,1397,1275],[3537,186,3547,1084,3194,1194,3572,3176],[2995,1657,759,1681,3167,754,1079,1517],[640,637,1086,1515,864,2230,1938,2460],[3024,1791,1711,1106,2777,1538,164,372],[3192,1586,1584,997,2387,1587,1443,35],[1937,245,1944],[1651,2668,519,1645,517,1644,3567,2815],[179,1110],[64,3024,2290,1962,3536,3033,3164,1949],[1936,768,1939,2944,1940,314,3315,1937],[793,2610,2601,3164,2602,800,798,2603],[666,758,777,668,410,771,3324,306],[2593,1290,3405,1303],[503,2477,658,3072,2892,3374,361,3058],[1199,1595,1592,464,2136,2164,1272,3367],[1204,978,2707,833,1568,242,1565,3532],[1134,1792,1140,2563,1790,2099,1794,934],[3484,1122,1118,2660,1116,1429,3279],[2579,146],[1152,441,439,2507,437,1150,1146,436],[3149,1882,1804,2695,2346,3154,1470,3516],[1318,1319,186,3284,178,2451,2817,2392],[522,1227,2373,2666,559,3259,2664,632],[2549,3309,3055,1414,789,1058,3310,25],[2954,3071],[2117,48,385,2896,2960,49,480,3587],[779,2064,3251,3256,3129,1520,1519,1325],[1762,3368,3166,3030,1302,1059,3028,3169],[2794,880,2260,3089,2801,2467,393,1093],[2917,582,3098,1858,1993,2564,1995,3100],[2896,2960,932,1290,2229,1268,1203,2196],[533,3447,3444,2866,267,821,3027,787],[1819,1831,1830,1824,1829,1825,1828,1822],[3091,694,3059,2807,3093,718,698,3239],[1575,1574,2037,2530,2531],[2644,2655,1338,1477,2650,1479,2990,1336],[104,2225,2220,57,2085,1776,1783,2088],[3007,3006],[871,2804,1522,2807,3567,1162,3235,2632],[3295,3296],[2392,3442,2386,3201,2389,2388,2380,1165],[2989,2643,1143,176,1337,1835,3270,638],[1574,2390,803,326,332,804,319,2576],[2444,2116,2435],[2670,1449,1716,1460,1714,1708,3476,3597],[3101,2628,2907,593,1001,930,1376,2834],[1637,3334,1295,137,2119,2059,3618,513],[2584,1496,445,1451,2758],[1302,1311,3088,995,991,2360,701,1893],[1914,2763,1908,1913,3089,2764,2123,1904],[1421,2945,1672,1742,2469,1419,3348,1745],[2287,2292,3207,2515,350,1015,73],[136,2625,2368,973,864],[1381,2651],[554,1136],[1131,1439,1128,1438,1434,1127,1428,3482],[2746,1183,3549,2384,1079,1368,1587,3169],[2404,3222,3422,810,2768],[2474,1629],[3195,1734,3198,3205,3225,3222,1529,3345],[655,850,3511,564,929,2867,2448,2101],[1741,3014,1303,1358,1241,3019,3352,1896],[2059,2662,2660,2057,479,482,2163,2054],[2658,338,1538,1522,98,1077,1623,1426],[546,549,548,544,552],[646,1218,1911,1743,3408,57,3501,1945],[2359,830,338,3618,686,308,1439,2142],[626,629],[44,2373,429,1661,917,924,2419,489],[3137,3308,3136],[1412,1726],[1891,340,2671,537,2820,976,1855,2599],[393,389],[3307,3309,3310,2521,716,2900,3306,3137],[11,3141,2999],[2421,3312,2412,2416,2415,2422,123,340],[1305,1193,3278,3089,1904,2766,164],[2897,2111,2447,657,1650,2057,2113,2867],[1563,1026,3147,9,1760,3040,2816,2765],[1119,2207,1191,1276,647,364,60,643],[3071,322,990],[84,1571,1416,3151,1719,1761,3070,1300],[3041,1905,1894,1902,3525,2872,2188,2087],[98,3004,1588,3141,2510,1018,2888,3000],[2658,2992,1144,3402,1333,1965,2624,1334],[3258,3039,2990,2632,1558,1555,2649,875],[1305,1430,802],[196,183,609,3288,1985,3141,547,2061],[861,2240,1178,1604,3273,1843,248,2371],[334,303,306,335,337,329,312,1414],[921,382,764,3473,789,755,577,1011],[3164,3108,3168,3055,2380,2732,468,3435],[1624,2416,237,1601,342,2422,339,2919],[594,592,484,11,345,590,1754,42],[655,850,256,929,656,2961,3480,602],[735,728,730,113,727,736,726,3522],[1882,3251,3576,1132,708,1437,1001,3101],[873,876,867,872,868,869,865,3043],[939,1099,3101,1026,3109,2126,1835,1763],[1274,35,2094,2222,648,1681,1580,1443],[1057,1061,1059,1064,1065,372,1063,1066],[393,1141,1138,1018,2671,1568,2098,3307],[1203,481,1184,1562,1268,67,2016,2371],[3472,3444,3450,2561,641,3566,149,1686],[1686,2838,1329,172,112,2675,1693,620],[1393,1399,1507,3323,1695,2972,3334,3385],[1716,1711,1880,107,2678,3596,448,2078],[1495,1502,835,3564,846,203,3416,267],[1571,2352,1569,2351,2761,2361,1567,2696],[1614,1632,1606,1642,1638,1602,1611,1620],[2790,2715,1727,3348,978,1672,1742,2863],[1722,3232,1924,2947,1668,3128,1917,697],[1774,1419,984,1775,3353,1342,3551,1421],[2043,1893,3084,1302,1311,3088,995,991],[2407,1876,960,3537,800,1001,2817,3184],[1938,1936,1937,1939,314,2944,716,523],[2761,3074,3229,2629,1912,2729,2012,1568],[1456,2319,1316,1433,2081,2075,2495,1324],[1687,2134,2131,1694,2130,2089,1833,2282],[2188,2185,3037,435,3285,2199,664,2178],[1203,500,2897,3466,361,1864,3222,2725],[2315,1380,1,3305,2314,2317,0,1786],[2365,2650,2990,2649,1477,2657,440,1447],[2416,2422,2421,2412,2415,3312,343,1778],[2781,2470,1815,3452,136,1394,3326,1072],[1415,906,2637,2399,2496,861,2881,3273],[345,1536,760,2077,773,2899,3545,2515],[3307,2521,716,3306,718,3309,3310,1936],[2549,2999,1018,1019,156,2780,2561,1461],[3397,1466,3355,1208,1184,3294,3280,1920],[2584,2583,1954,47,1962,72,2105,121],[2464,1170,110,566,842,2963,1807,1454],[1440,1115,3158,2815,3179,849,944,549],[640,639,2365,637,1917,1364,3040,2625],[1105,2184,226,533,3237,2197,534,2639],[2652,2651,2876,1374,772,80,3397,928],[2662,137,3180,3618,513,2059,2050,1695],[2676,207,208,205,216,213,214,3144],[2413,675,2418,676,677,671,674,2417],[716,1568,980,308,3587,2539,2547,2771],[2710,2711,2713,2709,1023,1173,2779,3310],[2077,2515,2461,1339,3004,1780,466,785],[2737,1835,1597,3359,1762,3028,3175,847],[746,2756,750,741,740,747,1858,2288],[1907,280,1276,882,2806,2765,312,274],[3140,501,1066,374,1691,2910,1985,2939],[3234,693,1734,3380,2695,1339,3434,150],[3320,3461,708,102,2950,434,3628,964],[2842,2843,1441,908,3519,2303,2749,643],[2995,1657,2707,3335,759,3167,1079,1681],[2866,2755,1960,784,1555,1830,2756,1048],[3141,2440,2875,139,23,2876,2438,2442],[2889,861,2881,3273,2637,1415,1843,2886],[1681,1517,3334,2222,3167,2384,759,657],[1264,1781,1924,501,2978,2617,2912,3625],[2558,2616,1640,75,2557,684,1900,1995],[2869,2893,1589,2955,2512,2952,617,2949],[2962,532,1067,3140,501,3077,376,1120],[1295,606,3372,1870,608,605,2552,2194],[1924,2842,1264,1781,1392,2843,494,2707],[145,3222,2167,665,2842,83,1577,3220],[1117,1116,2731,1118,3029,1119,3163,2733],[1099,1669,3479,2695,1709,619,125,1727],[1195,186,1199,1265,1194,190,183,1472],[1907,271,281,273,280,274,279,272],[42,1634,3501,1257,2209,431,1255,29],[3481,1907,3394,2641,2332,2203,633,3423],[3407,3406,3142,1308,2262,3387,2778,290],[2776,850,1867,3093,565,3576,2350,259],[3175,909,910,904,3348,1673,1312,911],[1264,1587,1781,1924,2935,1585,3189,2978],[1674,1739,2107,3350,3014,1357,2072,669],[2702,2088,2678,2160,2221,665,3222,2535],[1166,3093,1133,1466,100,2808,3319,1534],[2200,763,2558,733,661,663,132,1380],[3266,3268,1264,2444,1781,3168,3270,3055],[2033,1909,1910,465,2762,2043,11,2620],[1210,3296,3295,1609,2845,1599,2831,2141],[3137,2521,817,3249,716,274,2525,3307],[1938,1686,716,3307,523,1781,1924,1937],[817,3249,733,725,138,2060,22,2259],[1695,2972,3309,2746,118,2563,1181,1213],[2967,1059,150,2793,128,3162,1854,1860],[2712,1588,1587,2554,3385,891,2874,3142],[2685,3294,1208,1210,3397,1817,1207,3055],[817,3249,320,3327,1184,2127,1927,3280],[3423,1101,2931,229,245,2928,1059,233],[3515,3402,3518,3505,3513,496,509,3512],[2256,1684,1445,1930,480,1682,2255,1778]],"weights":{"1377":375,"1374":330,"2790":190,"1103":333,"1144":274,"1371":238,"1980":242,"1596":186,"1408":346,"2189":534,"2861":463,"1396":380,"1498":412,"1404":392,"1501":436,"1406":386,"1728":158,"128":268,"1507":377,"2118":422,"2249":260,"211":518,"2040":416,"155":235,"3130":507,"1400":340,"1926":268,"1391":414,"1013":312,"1398":445,"3320":272,"1402":1556,"2889":232,"1836":367,"2380":359,"347":181,"763":577,"1184":350,"1412":141,"359":274,"3187":119,"2868":381,"1203":347,"1368":399,"1563":249,"3617":168,"3618":376,"322":314,"1089":289,"1414":354,"1416":585,"3177":375,"2488":402,"800":333,"1058":308,"1413":28,"3016":162,"3210":352,"2129":191,"3354":297,"1440":322,"1441":417,"1794":430,"515":538,"961":194,"948":570,"1020":356,"1919":132,"480":382,"1445":383,"1259":238,"2253":188,"1265":272,"440":316,"345":900,"478":1244,"1793":318,"934":379,"3273":336,"3246":372,"1716":280,"501":277,"1462":346,"1433":415,"3051":356,"1485":280,"2229":225,"1621":394,"3255":421,"1048":341,"2849":259,"450":457,"1447":385,"241":285,"2929":370,"2836":370,"3454":389,"1834":728,"3149":376,"494":155,"400":221,"2833":610,"503":272,"3101":223,"1637":353,"968":201,"2078":280,"1633":355,"1602":417,"965":283,"1638":370,"1611":199,"1903":350,"1487":195,"3254":365,"835":284,"203":377,"3564":318,"267":479,"846":273,"1495":311,"3416":414,"1502":446,"2882":313,"196":366,"935":388,"543":461,"1517":418,"3377":411,"605":489,"3167":235,"3360":457,"641":259,"2761":400,"3023":394,"881":341,"2686":432,"2854":404,"1161":431,"695":413,"1526":365,"1527":329,"1528":366,"1529":290,"3230":325,"3489":376,"513":399,"3534":461,"379":345,"3293":136,"1147":376,"3295":409,"1763":251,"3109":220,"3309":395,"3133":294,"1180":249,"1181":339,"1534":429,"291":251,"3462":378,"330":276,"2539":209,"303":353,"1204":349,"952":262,"3483":201,"1544":237,"1545":195,"1548":297,"1549":176,"1550":359,"1551":230,"2170":253,"2174":177,"1760":352,"1764":342,"1765":410,"1936":257,"2544":304,"340":373,"1562":483,"96":913,"226":1955,"2697":208,"2028":226,"912":121,"3024":646,"1876":413,"1569":289,"1571":448,"2535":574,"2696":299,"2352":531,"2357":338,"2361":293,"1344":552,"328":348,"2576":287,"3219":349,"3220":287,"2585":283,"669":510,"319":407,"3010":379,"3205":413,"2922":472,"1359":353,"593":291,"145":573,"3226":296,"892":340,"3333":269,"1352":353,"2703":356,"2935":320,"1585":348,"1587":439,"2359":399,"159":321,"1008":323,"83":316,"3157":317,"1785":108,"2620":512,"2909":270,"1726":271,"2623":270,"483":203,"1127":338,"2126":207,"2510":502,"2638":280,"2037":138,"3581":376,"1099":450,"1683":333,"2039":293,"3386":401,"2691":253,"1642":368,"1612":316,"1613":469,"1617":247,"1619":270,"2491":353,"1640":361,"3114":296,"2509":394,"3118":294,"3117":282,"3119":371,"3125":442,"1641":431,"2474":348,"553":375,"109":596,"1073":448,"58":345,"2302":276,"1599":240,"1283":447,"3473":349,"1561":176,"2891":341,"2158":208,"2358":465,"2360":558,"3070":263,"1667":328,"3460":180,"3465":265,"1802":313,"3466":329,"3468":391,"1746":274,"3037":440,"1664":336,"1666":439,"2723":375,"3492":450,"1669":624,"1670":388,"3491":493,"1948":456,"1672":410,"3212":366,"1742":410,"3383":323,"2777":457,"2106":463,"2107":400,"429":324,"1681":288,"465":345,"1428":369,"2517":259,"1376":349,"194":321,"930":349,"2597":270,"7":325,"3433":416,"523":252,"23":314,"741":447,"742":332,"746":456,"1267":368,"1686":369,"568":505,"1689":322,"1690":481,"1696":526,"1700":321,"1134":376,"754":401,"2971":272,"2599":272,"784":319,"3509":416,"1814":398,"247":357,"2267":391,"1276":1258,"609":242,"3334":407,"3335":227,"942":475,"821":279,"1117":358,"1695":354,"2272":150,"999":257,"1703":381,"1707":458,"1264":286,"1407":442,"2947":190,"1220":409,"1668":423,"1924":301,"1721":296,"1722":101,"1472":170,"2628":220,"2407":367,"2864":350,"186":250,"2907":220,"3228":263,"3103":339,"656":402,"3572":417,"3543":1422,"1516":278,"3349":311,"1303":281,"183":577,"2074":139,"606":254,"3494":361,"3046":243,"2952":397,"1744":440,"3382":189,"2714":454,"2052":279,"294":209,"951":467,"1432":229,"3137":244,"3265":275,"116":317,"757":377,"789":406,"251":202,"2399":547,"3138":589,"1766":410,"1767":548,"8":395,"1771":330,"3312":355,"2418":387,"1418":440,"3567":234,"371":279,"1781":103,"2178":363,"2403":291,"2213":128,"1777":213,"2930":572,"1457":408,"1784":266,"3326":397,"1790":277,"2584":278,"28":266,"2237":538,"1795":470,"3364":325,"1798":362,"2769":347,"3057":476,"3058":384,"85":367,"1787":319,"3296":155,"2981":214,"1001":308,"499":388,"1140":131,"2099":358,"2780":300,"1800":251,"1801":175,"1075":317,"2999":620,"156":348,"557":342,"3249":264,"562":448,"817":288,"2834":484,"373":433,"1847":411,"2622":398,"1674":304,"1579":356,"2830":357,"1806":457,"1808":279,"1815":131,"1705":361,"3018":397,"3373":407,"2961":928,"1330":381,"3029":220,"1655":426,"1438":155,"1417":190,"623":134,"2587":306,"3389":238,"2019":193,"2182":250,"907":255,"1937":407,"1590":321,"857":419,"1257":489,"10":207,"1839":258,"1841":182,"1105":223,"1843":327,"1844":207,"1857":467,"1858":120,"1862":298,"136":248,"1852":657,"452":266,"1713":286,"2965":379,"3576":315,"3162":621,"191":363,"2314":395,"2315":342,"2317":395,"2772":330,"2776":364,"2202":353,"2333":356,"2631":434,"456":444,"1866":290,"875":385,"395":361,"394":185,"3165":279,"1006":307,"1889":302,"1890":285,"1891":416,"1880":277,"1882":302,"1885":310,"1886":370,"293":276,"1032":167,"1648":287,"2515":532,"1875":295,"1909":532,"2906":542,"1568":273,"1539":493,"2764":397,"3089":290,"882":375,"1908":465,"2554":299,"2203":418,"1920":312,"1339":531,"2386":254,"2873":358,"2621":399,"2398":393,"832":352,"1921":450,"2629":313,"1918":209,"2172":194,"321":345,"1925":389,"1929":268,"978":415,"2944":392,"739":371,"2032":568,"1938":226,"1939":231,"314":403,"3270":330,"1835":340,"3181":509,"2992":454,"2800":383,"1941":207,"1943":217,"3325":225,"1474":640,"1958":376,"1960":344,"1961":484,"1962":138,"1963":354,"1967":313,"1949":412,"960":378,"3184":381,"3536":274,"1427":314,"372":292,"1431":395,"1437":266,"1959":358,"1973":419,"1947":374,"1950":353,"3393":274,"2949":163,"1975":399,"1979":459,"1981":379,"611":272,"1989":426,"487":383,"1992":481,"1805":543,"1982":302,"1249":234,"1994":218,"1995":248,"1998":334,"1821":159,"3139":253,"3279":397,"151":181,"665":101,"3421":247,"3422":91,"2015":278,"1699":415,"2022":82,"3276":84,"1085":360,"3412":352,"861":379,"320":157,"2024":490,"2030":401,"750":182,"2031":363,"2675":371,"3348":247,"11":326,"77":308,"2289":412,"2033":541,"2292":173,"2293":203,"3144":292,"233":149,"205":431,"207":355,"208":506,"2676":328,"213":289,"216":51,"3428":373,"3563":352,"2165":337,"409":365,"2043":107,"2045":299,"413":261,"2048":291,"2053":495,"2055":780,"2056":259,"2046":186,"2973":368,"2974":384,"2047":359,"768":217,"2066":336,"765":360,"3102":393,"1":377,"2979":203,"2473":305,"1369":331,"731":394,"2204":408,"2205":418,"801":348,"2084":430,"3258":446,"1372":206,"3423":387,"811":496,"3375":350,"1616":362,"2067":327,"3263":427,"1137":153,"2159":221,"432":137,"2905":423,"836":250,"814":460,"849":319,"851":280,"856":321,"2105":377,"1978":295,"2140":339,"2112":517,"2113":315,"779":443,"3439":397,"1650":467,"2867":209,"2111":430,"2121":297,"2122":256,"2125":230,"2127":362,"2131":388,"3558":524,"1833":438,"2282":438,"3561":289,"2089":267,"2130":174,"2134":439,"1687":285,"3014":368,"1741":368,"2136":337,"2137":260,"2139":308,"2142":261,"2467":424,"3498":373,"3053":363,"3502":284,"913":428,"2680":337,"732":402,"3486":520,"2242":350,"2148":239,"2149":249,"2151":525,"2152":412,"2236":367,"2879":245,"2185":669,"3434":418,"1300":387,"3579":295,"288":303,"2160":427,"2161":339,"2162":388,"2077":225,"2489":516,"3453":128,"3615":222,"2164":297,"2173":336,"2709":359,"2167":251,"2525":84,"2175":563,"806":600,"2188":433,"435":372,"3285":342,"830":398,"206":372,"2194":287,"2195":679,"2196":192,"2199":799,"29":309,"2437":126,"2438":466,"2504":403,"2216":282,"427":255,"428":281,"2443":525,"1256":525,"3628":269,"1071":252,"2224":547,"2225":420,"2232":510,"259":295,"3240":203,"2218":312,"336":337,"759":358,"2241":491,"2243":392,"2244":181,"3311":218,"3484":481,"2240":330,"2857":430,"906":626,"2707":250,"1049":367,"2911":419,"2245":359,"2248":240,"2255":411,"2256":186,"475":306,"479":189,"3372":268,"1266":305,"2230":198,"1277":481,"528":189,"2262":322,"2270":143,"2277":433,"2284":387,"2285":420,"1004":231,"1146":313,"2815":279,"2278":209,"2283":313,"3574":232,"2295":591,"1114":350,"1381":329,"887":350,"2291":409,"1333":447,"886":504,"888":436,"12":321,"1614":260,"2290":288,"154":1249,"3557":211,"903":291,"808":168,"405":223,"2297":447,"2299":267,"2300":368,"2301":317,"2298":263,"1739":304,"3229":338,"252":126,"2141":326,"2344":517,"661":404,"890":387,"2339":263,"2340":310,"2341":375,"2679":343,"3629":268,"1969":202,"829":375,"2816":393,"864":555,"1348":373,"1353":287,"1009":455,"2325":238,"104":365,"3438":355,"2610":502,"3097":416,"2156":142,"640":384,"2825":483,"3150":397,"624":589,"2363":452,"2364":472,"637":379,"639":393,"2400":431,"2371":652,"2372":379,"1702":502,"2869":292,"2367":530,"1362":449,"697":306,"2741":339,"1238":422,"3161":387,"769":328,"3169":310,"2373":206,"2374":541,"2378":351,"2682":539,"734":325,"3300":422,"904":362,"17":432,"725":313,"918":358,"22":226,"922":445,"924":372,"3201":273,"524":393,"2387":364,"3442":315,"2388":144,"2392":409,"419":571,"2728":209,"2389":284,"2404":242,"2406":110,"716":230,"497":134,"594":357,"248":275,"1084":1462,"9":370,"255":278,"2433":408,"2434":285,"1057":386,"648":334,"1928":284,"974":278,"2542":358,"2430":230,"2441":411,"2712":131,"1588":447,"24":253,"895":451,"711":604,"3336":334,"2444":310,"2445":231,"2446":394,"2447":365,"1182":284,"3394":450,"3566":478,"3444":448,"2454":347,"3202":289,"547":390,"2469":489,"3411":293,"2804":397,"1366":408,"1912":598,"1153":471,"2781":515,"3407":301,"1074":510,"1078":315,"1213":347,"1197":332,"1422":176,"1429":307,"1430":220,"791":453,"221":449,"1504":526,"1510":223,"1514":305,"688":203,"2481":354,"1496":226,"1500":423,"3007":328,"2493":308,"2785":379,"3274":546,"1100":260,"1465":346,"2495":311,"2498":158,"2499":461,"299":190,"301":387,"755":222,"1479":208,"2319":408,"1143":571,"2936":322,"0":381,"3361":385,"2476":489,"2286":160,"3367":410,"3056":423,"1463":507,"2713":281,"795":537,"636":384,"2884":341,"1892":329,"2708":505,"3355":555,"1874":602,"295":307,"3113":266,"3115":303,"3116":192,"285":198,"996":295,"3306":262,"2814":360,"3088":123,"3288":347,"3451":413,"1477":281,"2632":403,"274":455,"1555":270,"1554":339,"2650":244,"2649":325,"65":459,"3363":391,"792":492,"383":317,"99":428,"1560":249,"466":260,"681":207,"972":237,"975":148,"977":256,"2526":341,"1316":423,"2858":317,"283":327,"766":262,"1952":343,"1991":321,"622":561,"3060":507,"1620":284,"630":307,"62":393,"2081":486,"1837":303,"15":446,"2673":248,"2231":296,"684":289,"686":311,"687":304,"1015":333,"2555":307,"1985":291,"2563":238,"140":122,"141":313,"852":336,"894":384,"2565":404,"2013":295,"2296":197,"3009":238,"1347":235,"1932":239,"1420":508,"3586":189,"163":455,"1673":402,"1355":229,"1109":224,"797":187,"484":369,"3623":305,"3625":481,"44":393,"45":306,"2586":335,"2588":346,"3622":573,"2957":374,"47":237,"3302":325,"2503":187,"3432":364,"3049":339,"92":278,"3178":321,"3179":144,"667":161,"668":160,"2719":354,"3200":444,"2538":426,"3019":293,"1021":296,"958":355,"223":108,"3365":328,"617":87,"2893":110,"2512":400,"1589":125,"3080":199,"2349":519,"2614":636,"3577":354,"1154":520,"799":596,"2726":160,"561":127,"3476":373,"833":406,"708":995,"2251":41,"1232":283,"1557":320,"3040":336,"3034":397,"1572":385,"2306":604,"644":286,"3204":434,"2824":446,"3471":604,"152":302,"2690":483,"3559":416,"265":491,"1749":360,"3446":301,"2275":303,"2412":362,"529":326,"1403":403,"3036":197,"2044":284,"1812":211,"664":141,"2075":437,"2012":298,"2656":460,"2624":398,"169":467,"2989":374,"2643":347,"2646":557,"2647":681,"2365":453,"1538":481,"2658":336,"2865":279,"338":326,"1522":201,"1077":383,"2528":365,"2531":411,"2533":446,"2536":374,"2537":177,"2547":657,"482":371,"2660":155,"2662":409,"2057":349,"2059":205,"2163":785,"2073":377,"1578":594,"2677":298,"3159":269,"3259":517,"1691":391,"3261":505,"2910":391,"905":178,"138":374,"2667":294,"1228":478,"2669":345,"2874":455,"860":453,"2982":297,"1288":268,"971":292,"1132":337,"1424":140,"775":293,"214":349,"642":192,"1314":279,"2962":295,"3287":277,"674":272,"675":220,"676":500,"2413":366,"2417":338,"1624":361,"671":518,"2972":354,"1317":411,"2918":299,"1615":289,"250":466,"3550":153,"2710":359,"2711":206,"1173":457,"1023":252,"2436":199,"3470":206,"1904":375,"2806":273,"1725":349,"2724":193,"1662":340,"3153":226,"222":364,"1951":217,"1121":218,"2731":332,"2732":347,"2733":307,"1116":258,"3356":351,"3166":222,"2948":292,"2953":520,"815":354,"572":323,"1059":457,"1061":388,"1064":316,"1130":478,"2734":347,"2736":212,"3030":397,"127":412,"324":311,"785":107,"2743":331,"2744":304,"2745":430,"1363":436,"1497":234,"1122":310,"1060":318,"2967":380,"2789":72,"2472":469,"1068":349,"1133":456,"84":350,"1214":227,"3458":406,"909":335,"1774":174,"2832":437,"1275":127,"563":184,"2268":173,"579":390,"2345":382,"2604":365,"1016":469,"1274":409,"1218":478,"2852":269,"133":251,"1609":179,"50":418,"2845":562,"2376":380,"124":389,"921":600,"32":196,"146":189,"27":196,"95":361,"1825":145,"1194":863,"1196":488,"782":222,"783":333,"3552":154,"1442":335,"2896":343,"2960":343,"3266":495,"652":358,"2959":312,"2895":312,"1577":261,"1492":331,"2663":177,"3310":380,"1198":272,"690":380,"2582":228,"677":196,"2666":157,"270":131,"87":253,"603":181,"1986":367,"1195":168,"3565":440,"1393":298,"3004":160,"2153":520,"171":471,"2570":300,"3248":431,"3384":329,"870":389,"2990":377,"3082":168,"600":323,"967":281,"2956":345,"1626":327,"1576":377,"713":359,"649":356,"3608":371,"1706":462,"1329":452,"353":284,"3074":493,"3142":191,"397":432,"2323":354,"3099":450,"2076":488,"2915":275,"1251":393,"1252":367,"1870":351,"3022":468,"2966":476,"1080":358,"1397":468,"3194":325,"1315":387,"2435":385,"1318":141,"1319":209,"1323":75,"1302":275,"1307":387,"2207":280,"1174":199,"2573":530,"1684":142,"2695":362,"2346":434,"943":402,"3154":434,"2904":498,"2657":288,"3522":175,"3402":433,"1873":461,"1334":367,"854":359,"3206":199,"1734":334,"3225":416,"3198":345,"545":258,"613":406,"685":441,"3224":207,"2654":313,"67":400,"70":360,"78":586,"76":383,"80":249,"626":540,"416":203,"423":187,"3145":457,"406":270,"407":309,"408":239,"412":254,"393":149,"2423":184,"2850":206,"2747":296,"88":186,"89":353,"90":407,"352":198,"498":438,"1629":370,"1861":360,"2793":250,"2511":506,"1335":247,"1851":360,"2730":442,"3501":439,"2802":333,"2803":458,"2233":189,"2014":442,"2617":223,"2843":351,"2639":484,"3508":289,"3291":249,"317":235,"94":272,"142":702,"3380":322,"3381":68,"1685":346,"2968":410,"2969":112,"2978":186,"3405":316,"3568":363,"2706":215,"97":301,"2983":458,"702":209,"5":339,"2440":476,"2876":306,"2877":349,"102":75,"3277":212,"3278":227,"1248":426,"928":623,"3141":365,"3048":166,"1245":455,"103":144,"105":275,"2729":152,"107":449,"1933":448,"2549":86,"3371":383,"108":348,"3217":558,"3134":277,"3012":363,"3207":382,"110":458,"121":300,"3493":323,"3497":392,"3500":460,"3021":366,"111":448,"1968":452,"2716":630,"2309":433,"3081":239,"3627":227,"2801":389,"2011":391,"727":531,"3506":275,"114":426,"2103":343,"728":425,"729":434,"258":402,"1423":126,"1459":275,"2863":495,"117":490,"3351":248,"1185":391,"1189":320,"3180":215,"1458":468,"1107":228,"120":194,"3247":241,"176":406,"1086":407,"2748":170,"2749":362,"2303":362,"973":514,"123":257,"2668":212,"1711":238,"1712":308,"125":314,"98":428,"2411":465,"2187":401,"333":511,"1878":406,"3417":451,"2431":355,"3435":345,"3440":362,"2871":534,"990":547,"3071":221,"129":471,"130":329,"131":481,"2484":251,"3445":242,"989":459,"3358":376,"3359":534,"3584":511,"590":310,"2439":386,"168":437,"3632":453,"1296":138,"1210":246,"134":392,"2671":351,"794":294,"3327":285,"3490":342,"135":209,"316":341,"3619":144,"3620":131,"3621":202,"172":397,"404":476,"337":437,"820":238,"2583":315,"536":294,"2810":338,"549":176,"842":640,"1804":272,"323":392,"3593":321,"3087":280,"3315":445,"31":355,"1018":346,"871":449,"2023":235,"3404":365,"3151":197,"52":439,"1570":305,"361":402,"2094":712,"1761":371,"2294":364,"1719":163,"139":318,"1262":369,"2878":161,"2063":314,"506":554,"3035":223,"2899":368,"3545":368,"3546":212,"2758":412,"3419":246,"2117":186,"1455":159,"944":158,"3112":306,"2822":142,"1863":327,"296":488,"300":350,"149":113,"1598":388,"3168":355,"1740":371,"3409":410,"788":197,"3175":295,"2415":413,"2416":369,"2421":555,"2422":481,"2370":600,"2366":600,"2017":181,"898":512,"1415":217,"153":380,"1217":378,"3317":375,"2994":290,"2950":247,"2951":130,"202":438,"3256":417,"1242":241,"879":383,"2191":412,"115":223,"2266":381,"164":2286,"3532":263,"1380":270,"1069":402,"165":200,"2502":329,"3319":576,"2520":537,"1881":386,"335":351,"2846":404,"3378":293,"2688":410,"2917":459,"1580":415,"1358":651,"82":407,"3611":381,"2717":466,"325":421,"334":480,"512":353,"2615":205,"1450":549,"1322":426,"1324":342,"704":385,"2310":477,"1868":343,"1171":400,"1172":470,"3227":398,"2753":506,"2756":478,"1830":189,"6":279,"616":426,"2866":370,"1877":327,"576":389,"866":327,"263":250,"436":426,"985":200,"443":263,"925":302,"209":223,"2034":369,"2041":388,"1268":525,"1112":116,"1079":436,"2888":474,"473":438,"3000":265,"2681":388,"2259":328,"2260":425,"2261":133,"2496":357,"2562":291,"1856":291,"1850":241,"3163":293,"1118":547,"3337":526,"3338":371,"3339":107,"269":467,"1361":329,"1370":416,"2402":482,"1284":500,"331":481,"3091":353,"577":261,"3553":308,"3011":539,"3555":219,"3252":278,"119":289,"2311":475,"933":557,"955":526,"997":420,"3589":429,"3599":326,"1591":326,"1253":424,"3479":482,"3480":459,"663":389,"2924":500,"3341":327,"631":513,"3582":500,"1279":346,"1488":192,"2401":397,"101":377,"3537":869,"243":218,"3540":334,"343":220,"1628":317,"2001":405,"2002":381,"2005":353,"2006":399,"3613":354,"1042":370,"1537":320,"802":391,"2980":181,"1131":146,"1434":217,"1436":78,"1483":328,"1773":133,"2513":219,"1782":413,"3001":70,"3002":250,"2247":304,"828":257,"3183":434,"1250":334,"2914":307,"2479":466,"1301":340,"537":384,"1311":439,"1905":476,"2258":326,"2200":363,"1151":312,"2264":193,"1215":214,"1974":164,"532":180,"2773":244,"2651":283,"1096":315,"2":280,"1513":458,"1503":280,"1762":481,"2653":277,"1336":344,"3324":440,"401":466,"2993":505,"1661":318,"2343":416,"1320":445,"234":198,"1152":361,"2722":475,"3127":405,"1399":442,"1177":261,"1313":254,"1310":399,"901":218,"910":212,"911":347,"2881":232,"966":585,"601":181,"190":414,"2900":359,"932":255,"3272":292,"1337":561,"612":352,"1191":494,"2222":275,"1718":456,"940":279,"1966":397,"527":490,"998":788,"3241":504,"1003":283,"364":432,"64":481,"3105":616,"2664":524,"1564":288,"787":313,"2501":261,"658":429,"662":454,"2809":461,"981":415,"1639":328,"74":257,"467":401,"229":197,"1062":392,"1223":367,"1066":404,"1067":297,"1056":227,"166":378,"126":450,"3520":413,"2883":266,"3526":354,"3156":330,"1332":462,"3519":565,"2080":369,"2606":168,"1456":383,"2079":284,"246":401,"1207":384,"1694":439,"396":349,"3025":419,"538":338,"1677":373,"883":395,"3032":368,"635":344,"2561":392,"298":189,"558":353,"3214":232,"899":251,"2049":440,"1254":346,"2223":671,"3128":237,"3322":249,"2564":319,"2566":309,"2093":310,"941":467,"2353":175,"210":391,"477":166,"2548":156,"485":202,"2181":461,"3575":321,"964":366,"2755":365,"1312":432,"2943":267,"3110":337,"42":367,"1034":560,"1261":633,"2844":314,"2534":290,"182":215,"2886":282,"2637":245,"1124":366,"1392":391,"1845":367,"2104":266,"771":320,"2916":248,"2919":450,"2921":167,"2925":302,"893":404,"2644":237,"1338":166,"2655":240,"2754":476,"289":206,"2642":257,"3414":362,"3548":312,"812":455,"816":273,"51":510,"2938":438,"2939":255,"391":338,"1543":187,"2848":467,"148":221,"3307":201,"2521":230,"2885":305,"718":399,"3580":135,"1356":574,"714":279,"715":320,"717":191,"720":239,"2522":254,"3388":131,"773":237,"1255":276,"1258":387,"3250":225,"3095":261,"1246":217,"2212":151,"1401":412,"3323":249,"1165":311,"1822":224,"1807":290,"776":368,"2827":225,"20":480,"2768":384,"1940":389,"1796":214,"938":238,"2102":500,"2457":211,"380":327,"3455":123,"2210":175,"2514":204,"1625":396,"282":113,"1484":162,"3042":462,"1895":381,"3083":237,"3086":98,"3314":323,"1913":321,"1914":210,"2851":447,"1630":315,"2847":435,"740":469,"747":124,"2288":368,"3234":451,"995":354,"2475":340,"2477":393,"693":251,"3286":377,"2419":296,"2700":283,"2635":91,"2636":465,"3038":193,"1792":200,"1192":258,"3055":681,"311":229,"638":205,"2239":509,"2146":431,"2505":469,"1045":566,"399":440,"3215":317,"3420":395,"1730":469,"1897":222,"3063":408,"2796":467,"2970":296,"308":420,"1519":184,"1846":247,"869":410,"201":620,"2572":532,"1233":256,"3609":391,"1665":423,"1388":385,"3191":540,"449":280,"430":189,"431":218,"434":341,"261":406,"1202":244,"915":277,"3092":386,"733":310,"3275":313,"1394":393,"2003":533,"604":244,"3328":365,"1512":366,"346":941,"3597":243,"1102":323,"1106":322,"533":388,"2626":114,"460":656,"2859":605,"2860":342,"2480":246,"1490":303,"424":137,"425":367,"2135":451,"3013":460,"615":431,"3598":445,"673":301,"355":320,"2627":265,"3528":412,"2448":346,"2459":193,"2685":402,"900":407,"2742":355,"1679":361,"3340":409,"3189":629,"2807":425,"3289":301,"1883":374,"1600":368,"1605":304,"3456":336,"2977":283,"1005":205,"219":230,"1014":203,"1659":241,"238":361,"26":381,"30":89,"1731":375,"3539":264,"596":347,"3529":288,"3533":332,"919":499,"3398":353,"106":563,"3531":579,"1209":404,"3294":555,"3467":172,"764":408,"2750":462,"818":139,"3170":305,"1997":406,"1521":235,"402":343,"420":299,"2770":373,"60":291,"929":365,"2630":314,"73":436,"3562":258,"2211":533,"472":578,"1849":322,"3003":320,"1855":242,"726":314,"1859":479,"1717":245,"470":407,"197":296,"847":343,"2545":748,"306":326,"2330":596,"3062":106,"2368":357,"227":225,"1101":187,"2928":390,"2931":187,"245":73,"157":339,"3232":279,"3190":237,"1819":416,"2955":232,"1823":255,"607":428,"1828":188,"3216":293,"3218":291,"387":489,"390":264,"3262":188,"382":347,"326":383,"1735":295,"552":353,"2071":193,"3590":254,"2986":474,"3595":304,"493":347,"2097":237,"701":250,"2095":202,"2000":231,"187":458,"381":218,"1237":328,"1230":440,"3028":508,"2518":303,"2571":316,"1104":255,"3059":367,"2568":190,"3330":391,"1019":436,"1072":370,"2779":246,"1216":247,"1212":341,"453":500,"454":393,"455":392,"2470":551,"1070":287,"2322":284,"917":410,"823":275,"2705":119,"2678":366,"1206":335,"2640":234,"339":315,"3573":388,"3447":382,"2451":298,"122":380,"2794":226,"150":535,"3068":626,"745":164,"2414":202,"1234":333,"1236":525,"1239":196,"1243":468,"2109":335,"2177":154,"389":294,"2382":482,"3487":488,"1854":314,"1824":537,"2577":405,"37":451,"2820":431,"1770":380,"2541":474,"2720":186,"1732":154,"1832":315,"3345":139,"2715":380,"2082":348,"1586":642,"868":355,"885":535,"3408":280,"3631":172,"3515":404,"3560":443,"3551":544,"599":238,"1917":137,"284":168,"1546":154,"3570":270,"3284":555,"55":396,"509":560,"647":396,"659":356,"143":459,"1225":406,"1930":264,"2460":244,"2694":245,"2735":400,"220":282,"2428":348,"2429":189,"979":326,"980":219,"982":398,"983":324,"986":336,"3549":295,"2091":235,"365":568,"1010":427,"692":149,"1187":382,"2995":409,"1024":230,"1031":426,"1035":215,"1041":198,"3186":379,"1044":430,"2786":391,"2787":456,"1708":486,"253":332,"3282":506,"3290":459,"2016":165,"481":320,"2898":305,"2788":341,"2087":348,"2088":324,"2090":366,"2092":480,"57":394,"448":477,"444":507,"446":255,"447":257,"3050":313,"3370":276,"2737":332,"1597":402,"2098":414,"1385":294,"2598":208,"1040":341,"1753":266,"3132":430,"1996":426,"1260":341,"2062":182,"3271":362,"2799":320,"2026":386,"3108":229,"1610":448,"162":435,"1444":326,"462":290,"2618":272,"2908":326,"458":521,"275":409,"3140":223,"1704":383,"461":265,"2458":326,"1050":361,"1052":408,"1053":500,"1091":159,"1092":403,"1094":267,"2826":301,"3527":198,"2842":203,"2116":298,"651":348,"3510":372,"987":218,"988":425,"2652":501,"2276":291,"2279":347,"2280":422,"2281":198,"3547":769,"3164":330,"1247":234,"2180":258,"2661":432,"1893":462,"2702":143,"666":602,"1280":428,"3193":112,"712":343,"3223":481,"1149":151,"1769":313,"554":286,"2752":316,"1244":250,"1623":392,"2529":469,"410":267,"2829":387,"158":437,"3395":374,"2887":301,"3401":418,"897":314,"3267":616,"3268":392,"3269":99,"2672":296,"891":336,"3104":355,"2100":120,"2774":496,"1466":531,"175":135,"178":155,"2872":313,"217":257,"2377":384,"3469":247,"1491":342,"1515":348,"1520":242,"3318":301,"1063":272,"1065":349,"2763":308,"1384":284,"1340":158,"646":341,"2312":382,"3403":283,"1367":265,"803":226,"1227":229,"3061":264,"555":323,"556":291,"1799":454,"25":491,"2128":522,"2530":461,"3535":265,"560":199,"2265":246,"2427":468,"1421":312,"3299":285,"2070":308,"2751":277,"2235":582,"2145":288,"1916":223,"2738":234,"2739":191,"3098":335,"3100":277,"3015":405,"1864":471,"1869":358,"696":301,"2124":455,"3600":301,"3554":665,"810":270,"1601":417,"1603":262,"1608":289,"1481":254,"1482":435,"3124":417,"2823":620,"1553":285,"1827":538,"2698":322,"2958":259,"1820":583,"3368":365,"2579":303,"3397":545,"3530":238,"3280":319,"500":588,"2369":285,"786":348,"2998":497,"357":432,"3463":449,"2269":373,"2271":316,"3235":351,"1162":351,"3077":456,"3443":401,"954":363,"2065":606,"193":425,"1826":230,"1201":413,"2557":748,"1464":309,"2452":573,"354":259,"721":407,"3602":353,"349":284,"75":376,"2674":227,"3033":339,"256":455,"1647":389,"582":291,"3478":259,"1768":347,"232":436,"1039":146,"2575":320,"3196":346,"1345":318,"1350":382,"3017":373,"3353":351,"1419":292,"984":138,"1342":348,"236":128,"318":351,"177":426,"43":406,"181":289,"180":398,"1987":311,"1988":426,"534":319,"1518":278,"1751":282,"1754":272,"1364":453,"1224":203,"1293":99,"1287":123,"643":425,"908":518,"368":454,"1606":213,"2038":432,"3076":254,"3078":349,"3079":265,"2154":360,"2155":175,"1390":287,"589":381,"1566":227,"707":500,"657":296,"69":437,"564":467,"1922":307,"2840":441,"2375":266,"3304":344,"3072":424,"3160":462,"1649":382,"2190":424,"1051":404,"3425":284,"2870":413,"2819":103,"2471":292,"976":141,"2612":282,"2397":390,"3437":256,"2808":409,"2558":877,"3203":100,"1119":406,"3525":152,"3514":485,"1535":403,"1186":258,"239":141,"1927":412,"2220":387,"2890":410,"3052":218,"1292":208,"1775":211,"853":256,"3452":139,"1965":274,"3507":667,"3604":435,"2072":351,"2641":411,"633":442,"1907":469,"3481":404,"2332":265,"1088":207,"1461":402,"1789":370,"3":260,"1829":377,"3496":87,"1831":352,"2523":352,"2524":267,"2226":348,"2263":367,"91":444,"93":364,"2759":128,"1158":388,"1159":303,"1163":365,"1166":266,"1167":438,"1170":400,"809":310,"2934":270,"1499":263,"1229":341,"1176":254,"2937":317,"1552":369,"1136":241,"370":325,"3185":391,"3064":289,"586":237,"1295":216,"1556":189,"1046":188,"1817":424,"1285":40,"309":403,"1271":85,"588":634,"1110":304,"1208":440,"1758":369,"3459":325,"3457":427,"1701":246,"1935":328,"2516":143,"3544":206,"1899":415,"525":562,"384":278,"1752":347,"3587":282,"2767":248,"1811":156,"2362":445,"474":397,"2096":397,"703":324,"3237":255,"991":267,"3085":363,"3329":521,"2985":298,"2996":245,"863":420,"1411":149,"3143":225,"2425":385,"2500":414,"378":413,"2494":416,"2490":72,"2492":287,"1357":441,"3350":317,"198":291,"2581":330,"2775":342,"2354":368,"2355":369,"118":410,"3418":222,"21":428,"422":114,"1720":757,"3221":87,"559":382,"242":541,"1565":367,"1573":215,"1575":252,"3176":265,"1776":109,"1972":178,"2391":382,"279":393,"2817":430,"1957":477,"947":437,"584":157,"2027":281,"845":342,"3542":212,"1126":249,"1652":416,"2193":279,"859":147,"1888":421,"804":319,"2811":318,"3107":199,"1183":481,"3106":308,"2424":456,"1542":288,"2945":560,"2410":277,"1506":255,"66":291,"634":390,"3387":314,"1643":441,"1644":386,"1646":145,"1651":416,"1653":702,"2115":317,"13":250,"14":264,"1033":300,"1043":415,"457":221,"3485":478,"805":258,"807":253,"813":316,"218":507,"3332":371,"1818":279,"1028":222,"437":234,"1138":570,"2771":270,"1842":337,"2699":248,"514":247,"2795":438,"492":290,"3301":228,"3303":402,"3305":278,"3054":362,"2760":342,"2762":332,"1809":516,"2171":169,"621":590,"2228":388,"3208":260,"2478":523,"490":364,"2543":499,"2813":178,"587":318,"1160":502,"3172":354,"144":458,"2880":327,"937":320,"939":616,"2219":398,"3283":255,"411":184,"3374":445,"632":280,"2855":465,"526":319,"2108":138,"522":393,"1676":288,"3406":315,"2704":375,"3084":342,"2246":115,"1095":313,"629":369,"2812":291,"2797":393,"18":361,"2485":432,"3008":399,"313":312,"179":101,"902":369,"2254":193,"192":473,"184":383,"161":367,"2546":357,"3182":215,"1894":329,"1574":428,"1902":329,"672":382,"2600":278,"2101":370,"2238":539,"959":328,"290":152,"1386":263,"777":309,"3450":273,"3499":416,"237":141,"969":353,"1200":464,"3281":401,"1567":360,"3343":297,"848":362,"2784":455,"1778":296,"2687":391,"46":290,"48":163,"2132":82,"2183":263,"2018":359,"2060":325,"2064":440,"3585":201,"260":358,"710":506,"3477":259,"1671":356,"1736":356,"3344":406,"433":417,"1813":337,"3517":377,"228":201,"1508":313,"3594":253,"3148":175,"1135":116,"2608":152,"517":432,"3430":306,"2602":334,"3031":296,"2975":317,"2020":323,"2987":343,"1446":316,"3606":458,"507":370,"1946":409,"40":166,"287":308,"2946":276,"2791":360,"1076":256,"2594":320,"2519":374,"312":341,"2405":291,"2450":813,"278":460,"550":305,"2721":422,"36":306,"2926":256,"3538":285,"2954":523,"2176":201,"2186":435,"749":328,"530":98,"1022":388,"2449":447,"1848":259,"2462":354,"1934":298,"3362":375,"1139":215,"489":251,"1727":285,"1141":462,"1017":494,"3041":239,"2551":242,"2021":469,"81":498,"1190":323,"2395":273,"1622":470,"3111":311,"956":262,"2665":184,"3583":491,"2348":560,"2321":321,"2328":245,"565":263,"1164":271,"2766":410,"758":652,"441":343,"2507":356,"3366":380,"1791":474,"544":228,"1273":270,"3511":347,"3516":447,"1743":435,"1906":484,"3188":392,"2208":359,"1199":314,"1887":164,"348":434,"1663":370,"2004":587,"2765":427,"3313":424,"280":447,"315":450,"398":299,"2304":334,"392":328,"1425":174,"1976":417,"2725":274,"1658":454,"670":441,"896":204,"2061":334,"3449":254,"1993":337,"2287":201,"53":664,"1128":208,"49":164,"2456":425,"1471":315,"953":339,"957":348,"518":387,"778":302,"511":435,"1738":418,"3347":434,"796":270,"2408":420,"2409":244,"3211":288,"2963":596,"374":530,"2933":233,"1945":285,"486":362,"3610":398,"1733":469,"3209":330,"645":190,"1489":220,"516":400,"1373":389,"1150":404,"1955":308,"752":458,"1467":338,"2670":276,"1879":400,"3616":426,"2201":334,"281":268,"2718":420,"273":302,"276":333,"277":429,"2215":190,"417":180,"2166":483,"2168":370,"2169":588,"2110":258,"3047":104,"2553":260,"2659":231,"488":91,"1090":335,"1169":142,"1157":277,"831":483,"271":201,"546":309,"1872":137,"1584":674,"570":195,"3136":411,"1221":153,"1530":266,"100":388,"2420":208,"3233":486,"3231":405,"3503":611,"1346":393,"843":445,"377":237,"1113":419,"1290":253,"3352":133,"385":342,"2035":271,"1910":276,"539":316,"699":198,"1349":273,"1002":233,"3197":325,"619":335,"2798":247,"691":346,"1748":369,"1755":243,"2792":573,"694":377,"620":275,"3524":295,"1531":503,"262":456,"439":268,"1155":218,"3195":381,"3244":594,"1263":381,"35":301,"1983":227,"2184":365,"3592":369,"445":214,"438":270,"3043":209,"2596":269,"872":206,"61":328,"1898":278,"1900":553,"302":346,"2552":399,"1231":347,"3512":457,"3518":450,"2932":350,"542":367,"2912":287,"2455":267,"2461":169,"1631":227,"310":375,"329":153,"2757":522,"68":439,"1756":356,"1984":220,"1810":486,"585":308,"884":356,"3093":531,"1145":334,"2010":151,"3094":245,"421":364,"2227":490,"2613":385,"199":468,"200":296,"2569":460,"1745":307,"71":274,"2645":473,"1309":330,"137":350,"1954":413,"1970":519,"627":120,"212":382,"2464":424,"2465":546,"1098":408,"914":410,"2453":280,"2463":397,"2988":534,"3236":385,"2486":560,"2942":348,"1281":463,"946":363,"1559":475,"1786":387,"3415":235,"1656":334,"2997":299,"1896":394,"2727":337,"1439":211,"2379":584,"3624":402,"2252":149,"1480":394,"1451":261,"2923":272,"1083":276,"2684":184,"1942":149,"2862":384,"2138":250,"2143":352,"2308":426,"3321":376,"2901":165,"2902":354,"2903":335,"2692":391,"2580":405,"931":481,"1007":236,"1475":457,"521":522,"504":411,"510":512,"683":225,"920":646,"3316":20,"1175":287,"3147":378,"834":291,"3239":608,"3441":262,"3155":373,"2593":457,"2601":409,"292":168,"286":524,"1867":334,"3596":366,"2198":224,"3578":340,"1860":406,"266":155,"2818":29,"3413":403,"3135":390,"358":398,"541":314,"2114":200,"2123":339,"1304":408,"2805":568,"2042":283,"1840":503,"1493":317,"2837":396,"2746":384,"840":321,"2468":434,"628":167,"2592":222,"548":262,"451":413,"3171":373,"1453":475,"2307":451,"1999":282,"819":317,"3588":190,"3427":318,"3379":105,"1241":300,"3505":452,"3213":268,"3385":516,"850":339,"855":287,"1956":472,"72":333,"963":393,"54":393,"2856":373,"3131":287,"231":160,"3626":415,"3541":240,"2556":340,"189":429,"19":332,"1634":346,"3066":268,"1759":321,"1026":343,"3391":261,"414":289,"865":538,"2532":497,"873":192,"1375":420,"3436":409,"244":350,"780":228,"1082":440,"1294":128,"2342":267,"2329":266,"112":349,"679":243,"680":160,"719":103,"304":418,"3006":277,"2007":392,"1779":260,"1682":352,"1286":370,"2991":345,"1409":557,"1971":282,"2058":210,"1923":411,"3243":464,"3245":464,"3569":542,"2550":557,"3146":460,"949":350,"625":391,"1595":210,"837":453,"79":402,"3067":434,"3369":169,"1977":488,"770":400,"772":376,"767":387,"351":382,"2497":522,"774":278,"3482":150,"41":344,"3614":272,"1027":379,"1029":201,"1030":410,"1524":220,"744":426,"748":380,"573":363,"3396":423,"1452":231,"2351":328,"307":273,"2740":315,"1327":410,"1298":208,"1299":417,"1306":172,"1308":278,"2482":236,"867":275,"2083":687,"224":120,"225":92,"877":453,"566":559,"3513":462,"2051":412,"272":572,"3090":482,"1654":438,"2984":350,"3630":136,"3342":433,"2442":710,"3192":751,"2875":309,"418":291,"34":330,"132":917,"618":434,"254":329,"505":237,"689":443,"1494":204,"3222":193,"962":357,"950":330,"1737":330,"1025":128,"1037":564,"3121":370,"992":335,"4":397,"1675":397,"2595":489,"2778":375,"2119":265,"1297":371,"2540":95,"1657":360,"1714":338,"1240":147,"366":367,"1054":385,"698":406,"2831":285,"1953":337,"1604":306,"926":359,"3605":326,"356":353,"3464":134,"1448":198,"1111":79,"1469":632,"362":261,"1011":424,"367":166,"369":471,"3069":104,"876":301,"386":287,"502":421,"2648":406,"540":159,"2025":263,"610":198,"1660":144,"1911":359,"993":225,"2783":444,"2338":205,"1592":179,"2327":394,"654":116,"1270":142,"822":195,"1478":440,"839":218,"880":437,"3346":429,"945":310,"1115":146,"3073":161,"1036":387,"1038":183,"1321":343,"1443":350,"1188":645,"1179":645,"1582":445,"1108":356,"1222":134,"1486":251,"3075":241,"363":467,"1325":300,"3376":311,"1351":333,"1354":390,"1360":383,"1788":385,"3251":315,"2607":255,"3253":480,"1536":421,"1838":461,"1583":434,"1593":246,"1594":200,"1635":304,"743":544,"1680":261,"1047":318,"2835":326,"1533":358,"1341":415,"1757":152,"2897":112,"1772":464,"1709":403,"2589":172,"56":348,"1931":234,"650":209,"86":313,"297":385,"1853":395,"2347":301,"798":407,"825":198,"1816":162,"2567":202,"2029":346,"2274":274,"2036":265,"2927":165,"874":419,"2334":228,"1289":127,"723":403,"2179":141,"2250":180,"1944":390,"2305":300,"2313":366,"3120":312,"3123":299,"2336":330,"2337":328,"2350":408,"597":231,"595":280,"2625":281,"16":331,"2385":327,"2324":363,"2487":571,"442":210,"1797":397,"2157":315,"1558":358,"762":497,"1178":320,"1780":199,"1454":311,"790":435,"2506":147,"2390":337,"332":388,"608":338,"2209":180,"264":180,"793":314,"2619":253,"59":473,"3039":348,"3556":187,"2050":298,"1476":378,"3426":440,"3158":341,"1645":404,"592":507,"735":239,"1305":338,"2683":525,"2693":155,"737":48,"1581":271,"2086":342,"1193":255,"2892":167,"1636":172,"1541":240,"2197":167,"3431":104,"1343":455,"3199":422,"1405":203,"2335":269,"520":332,"3474":215,"3173":295,"1387":349,"3390":320,"2828":403,"344":259,"2821":512,"1326":379,"1865":373,"268":285,"1915":145,"531":375,"1627":409,"3122":329,"2394":268,"1729":414,"1678":414,"1168":371,"469":517,"738":495,"3045":299,"1460":190,"936":421,"3126":240,"3308":303,"736":329,"3152":40,"1470":493,"2839":445,"1087":338,"567":358,"574":554,"3238":274,"705":494,"535":337,"1012":411,"862":228,"185":199,"2356":280,"2206":376,"1901":124,"1081":111,"3331":728,"360":429,"1278":323,"2384":393,"1148":458,"1205":313,"1211":593,"3292":119,"508":475,"459":460,"591":381,"2609":239,"3571":488,"2634":238,"2483":290,"1365":208,"1379":166,"341":312,"388":327,"3264":164,"2913":164,"1382":159,"1505":351,"1692":357,"878":397,"3410":335,"195":342,"3297":290,"1383":659,"2085":308,"2069":194,"167":334,"2144":313,"3005":514,"756":199,"858":329,"2591":196,"38":179,"3027":273,"760":440,"2054":259,"678":419,"342":447,"2393":145,"655":365,"3475":589,"1055":139,"2133":277,"2603":384,"1226":252,"3260":384,"1632":464,"2976":333,"3026":413,"1120":245,"376":245,"3495":453,"3504":413,"230":275,"3044":153,"583":480,"2527":395,"415":308,"468":379,"471":416,"3424":562,"2590":434,"1871":314,"1272":374,"403":449,"2383":241,"519":420,"464":454,"3129":265,"1093":288,"1783":121,"1449":259,"350":247,"1426":363,"602":194,"113":471,"730":371,"3472":240,"2838":217,"1693":527,"3461":141,"2616":153,"2221":65,"496":307}}

==> anc/validation/traces/scifact-k16-trace.json <==
{"ranks":[[1810,4887,4721,151,849,3946,229,2275,4742,2161,1853,671,4035,1224,3420,3684],[2232,2862,928,155,2832,2240,206,2662,2464,2048,4836,2719,2141,1658,4283,1477],[1856,252,1054,3680,1710,2802,2739,3382,4689,4163,5027,105,593,1172,383,4860],[3403,4452,486,3023,3129,4165,5022,3548,2048,3617,3690,1297,1603,616,5087,711],[4913,3715,1462,3632,4583,3143,633,3966,4863,3882,460,906,2423,3669,1312,463],[3761,2950,2305,2247,1696,801,943,4288,3112,1354,4465,4120,2966,1468,1503,504],[3761,2950,2305,2247,1696,801,943,4288,3112,1354,4465,4120,2966,1228,155,1468],[4333,1950,4563,4894,3442,3856,2973,3222,1482,1500,4909,4758,4463,4004,4850,978],[247,74,1186,1799,120,4617,4499,4859,4643,195,2848,703,340,2873,3645,145],[2891,689,2634,626,3719,2488,1159,3473,4217,3975,3544,668,4591,18,2672,4676],[224,2733,1391,3715,1567,4192,1030,2971,3363,2091,446,4408,4542,1527,4066,1909],[1856,1054,252,3680,1710,4689,4163,2802,2739,3382,2502,5027,105,383,4885,1005],[2143,1291,3150,3307,4485,577,2607,5121,2160,2645,4764,3565,4512,2693,468,4536],[2143,1291,3150,3307,577,2160,2607,4485,2645,5121,4797,4512,2693,468,2838,201],[2316,2260,4955,4764,3506,2124,2620,2935,3616,4801,4387,2170,647,1953,223,4963],[1197,2419,5086,3750,4430,1516,3160,2359,1147,2294,3575,3565,2598,2141,4008,3566],[616,879,345,1578,5026,1432,2470,3643,264,2541,155,1185,4860,4441,4237,4304],[3403,486,4452,3023,3129,4165,3548,2048,3617,616,5022,5087,922,3866,5089,1297],[5096,641,2351,62,3194,3109,247,131,4467,4618,4441,4649,1807,4975,83,4536],[5096,62,641,4618,4441,2351,3109,647,3194,4467,456,247,4649,4975,1747,131],[2081,2458,4036,4028,1024,3990,332,1299,2445,189,129,2357,3155,3867,1535,4730],[2048,3580,3054,5176,2541,2139,4219,3428,3616,2166,2129,3584,4967,846,1669,2277],[2046,4350,2141,4708,4928,1528,130,3991,2237,4190,418,3143,1571,362,4272,78],[1950,4850,1529,2855,3222,2525,2605,4563,581,1801,3005,4807,850,978,3537,2255],[4850,2855,4333,4563,2605,2823,2971,3222,546,1950,3425,568,3537,850,1661,3266],[2605,4333,2100,4850,2855,2971,3222,546,1950,3425,568,3537,850,1661,3266,4563],[2204,4386,1874,1730,4834,259,2471,2419,3781,2696,976,3829,511,599,3300,1366],[2204,4386,1874,109,1730,834,1366,2696,4834,4864,3604,4090,4063,4335,511,2419],[2813,4765,4950,1166,856,3579,1633,770,491,3963,4467,1143,1747,4677,4845,3746],[1014,1317,4723,1522,1750,4475,925,3121,4886,4921,2954,2359,4427,1175,1728,710],[3633,4249,5054,1369,4286,1515,2170,4787,2220,2090,396,2012,84,252,2733,22],[5054,1369,4286,1515,2170,3633,4787,2220,2090,4249,396,2012,252,3193,446,107],[72,3026,3962,4884,695,4444,899,3109,2749,2519,875,566,2659,4885,491,3654],[3943,622,1904,4152,2385,3404,512,4795,3347,3667,2882,459,87,3264,235,4513],[4967,1410,1736,2468,3310,1406,1005,4297,3843,123,3189,4860,3967,2467,1578,206],[714,1696,1717,605,3640,3269,4276,1283,287,5013,979,2921,4624,620,2449,3528],[917,864,1945,1817,4368,3288,3399,3278,2489,1762,3601,1236,308,289,853,1695],[71,2141,2271,4708,3019,4077,2284,4963,2273,366,4233,4989,2827,887,936,2986],[71,4708,2271,2141,4989,2284,2827,4077,4963,1297,366,2273,4233,5055,2374,3019],[3761,3112,4288,1354,2247,2305,801,1151,2966,4120,1503,2950,504,4619,4867,943],[2117,2337,4157,1045,3162,2146,4169,37,4660,2646,2648,802,4605,4070,4528,4763],[2117,2337,4157,1045,3162,37,2646,4169,2146,2648,802,1228,4605,4933,1748,4660],[4677,89,3047,1768,4765,4845,3741,3322,1166,1489,2030,4953,1577,2866,1792,4463],[3162,1045,2117,4157,2337,37,4169,2648,4605,2646,1228,4660,802,4117,1832,3147],[3162,4117,2713,3147,4119,1734,1045,198,1832,2117,1228,4605,2279,4034,2182,4070],[1102,816,3166,4547,865,3530,4380,3724,4906,1980,1604,3201,2030,4460,3831,790],[201,2607,3661,1291,1289,3307,2496,4763,1630,2890,577,1657,2143,2447,2711,3487],[186,2885,2655,1917,1721,4681,2362,1115,3209,896,4101,279,467,2920,3357,3528],[2309,4491,3788,786,522,3905,1538,4103,3634,4113,4685,3035,1351,3354,380,4642],[1037,5038,4970,4995,2377,1419,3057,4482,4191,4878,2555,4372,619,2108,2479,499],[1037,5038,4970,4995,769,2377,1419,3057,2496,29,2555,4372,619,2108,2479,499],[964,4602,1468,2494,3290,4074,2305,809,4639,2058,4432,3401,1834,1521,469,119],[809,964,1107,1965,763,4403,2494,5053,1393,499,4725,2757,4401,2767,37,690],[1749,1331,3556,2813,2491,4495,3624,4808,2170,908,3715,4299,944,3566,3865,3413],[4651,2682,2798,4354,2679,556,2588,2116,2552,741,907,1845,558,2356,3603,1189],[3182,841,347,721,2981,2618,643,4887,3936,1684,3000,1159,2130,4901,2611,2007],[482,1364,2103,3312,2674,3387,946,2123,3995,1674,2044,1035,573,3363,483,685],[482,1364,2103,3312,2674,3387,946,2123,3995,1674,2044,1035,573,3363,483,685],[2103,3312,2645,1044,2649,921,2674,1364,573,1728,3743,3017,2838,946,2123,782],[3387,732,3699,3848,1035,3619,2103,3312,102,2400,1364,3711,2674,1589,3651,2645],[3387,732,3699,3848,1035,3619,2103,3312,102,2400,1364,3711,2674,1589,3651,2645],[2126,1219,4902,3242,4261,4937,3300,2620,2257,4615,4182,2192,4357,62,1284,2676],[2126,1219,4902,3242,4615,3300,2257,4261,2195,3835,4182,2192,2060,4357,62,2676],[801,1010,4403,2498,1107,4285,738,1243,1965,2674,5052,4725,1104,499,2323,1616],[2310,2556,1987,4419,3826,2527,5103,152,5004,2795,128,3344,3968,13,1765,479],[649,2394,3122,291,3840,2374,4190,2827,4551,4196,936,4386,1527,3759,3700,4420],[1211,3871,4549,1152,1573,4984,3972,1297,2949,5083,4728,3027,4957,1433,3320,5098],[4720,2778,4423,4261,643,4915,1106,550,1090,1135,3065,4375,3335,1138,4128,3993],[4513,3808,29,982,2491,523,4922,2977,3714,3624,1135,2210,475,1870,4660,1457],[977,3764,5045,4909,4960,3359,3844,2021,1871,887,1482,4184,4930,2463,4670,4249],[3391,1145,3662,2406,3509,3599,4709,269,4938,4194,3652,3538,1834,590,2260,4054],[4114,744,2448,175,4314,4878,4529,3792,1507,3066,3636,2791,5032,719,1918,4815],[2206,1372,817,2243,3999,869,3449,388,4713,1728,1798,4518,1190,2001,4855,841],[1137,319,2404,3887,3814,4889,1046,4463,4282,2329,5150,66,1179,4408,4652,906],[4356,2535,400,131,2094,3420,1393,1396,3006,2969,5167,1101,4873,4950,2563,1853],[4356,400,2552,4979,4785,2036,4548,4201,1477,1994,312,2747,2731,1515,4551,4766],[2406,1058,4707,1120,4662,2268,5057,205,1921,1319,397,3566,3937,3758,3442,888],[2406,2268,1058,3758,4707,1120,4662,3937,3007,5057,1271,4893,3564,3099,1671,888],[3550,1182,587,4509,913,2097,218,4877,1978,2329,2058,3877,2849,3987,83,3589],[3550,587,4509,913,1182,2097,977,218,4877,2731,2058,13,4781,3877,2849,3987],[936,1297,4223,2271,2694,4257,2141,2359,3019,3194,2284,2436,3246,4077,768,71],[649,3949,3530,1089,4982,3600,3677,4830,3059,3121,1027,4075,4677,2066,4000,1317],[1079,3417,4654,4434,587,2374,1092,3945,3019,4915,3251,639,5055,2930,1086,3836],[3853,86,3253,1851,55,3160,2857,2961,243,3131,576,1244,2306,4278,4155,3407],[4217,2536,3866,1250,2124,2634,4591,4442,3690,3548,2585,2665,688,2212,3325,3345],[1807,3969,4720,3845,471,3515,1905,1522,3189,3519,643,3344,4470,51,3651,1362],[1151,4714,4205,458,5053,4686,1782,4598,3321,645,2326,34,1158,3663,4776,133],[2505,4626,4650,4851,2465,4517,3190,4067,3737,959,67,1571,2357,4059,2140,4260],[916,2735,420,132,4371,1721,3828,2753,5113,926,1882,944,4219,1651,2437,3451],[916,2735,420,132,4371,1721,3828,5113,926,2753,944,4219,1651,2437,3451,3556],[4570,4401,4675,1759,4400,2637,1978,3372,750,4474,3790,1125,3729,4027,663,2089],[4570,1759,4401,4675,663,1978,4400,3372,2637,750,4474,1125,1509,2089,201,4671],[2188,2600,3822,495,2241,508,535,4691,4559,4660,3770,3307,2302,1231,4047,4399],[1638,371,589,3388,2209,3546,2832,816,252,2696,3109,3026,338,3973,1088,928],[5035,552,3501,990,1669,3960,123,3059,4961,2757,1573,1756,33,3701,4018,972],[1263,4510,1090,4523,3018,1753,2836,3845,4712,4085,1059,5021,1394,4698,3175,1677],[2883,1079,1381,4088,4879,4767,2902,383,2620,1308,142,3680,2003,3866,3141,1782],[2883,1088,1079,2515,1381,2259,4088,4879,3843,4767,4625,3580,2654,2902,3955,937],[2883,2902,4879,4088,1079,1381,4767,3681,4910,4236,1516,3010,89,1242,4815,11],[2883,2902,4879,4088,1079,1381,4767,4236,3681,4910,1516,3010,3887,1242,11,2760],[1381,1079,2883,4088,4879,4767,2902,2620,3680,3063,1308,1782,4885,637,2529,4860],[1381,1079,2515,1088,2883,2259,4088,4879,3843,4767,4625,2654,2902,3955,937,4286],[2081,2458,4028,4036,1024,332,3990,2445,189,1299,2146,3367,1901,1850,3798,1027],[3064,2279,4545,2047,196,3102,1493,1716,2559,1753,4148,4198,3820,2017,1519,1183],[1281,5095,4801,3603,3740,1813,310,1940,2681,974,4147,5047,609,759,5133,4483],[1281,5095,4801,3603,3740,1813,310,4631,2681,2976,974,4147,5047,609,759,5133],[3761,3112,4288,1354,2247,2305,801,2966,4120,1503,2950,504,4619,4867,943,1696],[1683,3207,1262,637,3418,4906,167,1318,794,3530,3162,4651,1351,4853,3640,1911],[2733,4568,2613,1030,4638,2238,3843,2589,3464,3026,3265,2832,2654,2259,981,928],[2683,1614,2182,2450,4829,2251,3448,2229,2863,2713,2152,3487,1199,858,3381,3466],[1176,1489,1841,2942,2155,785,4552,1905,4634,4896,1645,2876,1559,3711,1068,471],[1455,4898,565,1745,33,199,4980,4922,1639,3395,2103,3636,528,3745,4470,619],[3599,530,2272,2094,2704,4799,788,4419,3074,1232,3811,4945,725,2722,4639,1506],[3599,530,2272,2094,2704,4799,788,4419,3074,1232,3811,4945,725,2722,4639,1506],[631,776,1309,826,2198,1042,1571,3519,479,3859,4272,3159,4537,1038,3688,264],[2921,2690,3528,3856,1717,714,1696,5013,1283,605,287,3640,620,669,2398,3269],[406,4743,2245,3837,1128,2008,3012,2032,501,2225,3524,182,1809,2122,566,2834],[2245,4743,406,3834,1508,3837,3479,2362,521,2544,1744,3012,4513,2148,4887,29],[2820,453,1442,2414,2875,4737,4027,2263,4458,438,4683,517,5057,2185,879,4087],[453,4458,4027,2263,5007,712,780,1803,4683,415,3392,1442,573,2850,1222,2008],[1662,1549,3696,2634,2891,2246,1196,2689,2432,857,845,3216,4003,151,4476,818],[1423,92,1397,3486,158,3755,940,1199,3573,2974,300,955,816,201,808,1229],[92,1423,3486,816,1397,839,940,1199,955,506,64,201,2425,1376,814,566],[3761,4465,3112,4288,1354,2247,2305,801,2966,4120,1503,2950,504,4619,4867,943],[2253,1504,4465,2326,4598,3203,1220,3028,2211,4342,5009,483,444,1269,3350,4234],[2253,974,4935,4982,1133,3024,4742,1301,490,1252,4296,1053,1082,1962,3778,1718],[3947,4719,139,1711,3110,2223,1408,1090,3010,4494,1079,2883,3542,3164,4910,3690],[2915,2448,3695,3441,2791,3203,2511,2125,1883,1918,287,1886,1849,2713,3040,4512],[2915,744,2448,4136,2713,2791,4167,4529,1419,4594,5068,1803,175,4507,4111,2367],[2915,2448,744,4136,2791,4529,175,5068,2713,4507,3937,4410,4594,4606,3003,65],[4851,33,1069,4922,2942,370,1559,2479,3621,374,1714,3798,1,3640,782,4957],[1679,4298,174,4476,1549,2551,662,1842,3358,313,3584,2129,4003,3798,1250,630],[4298,1549,662,4476,174,1679,313,2551,1842,3584,1250,3452,2007,3832,2129,4003],[4476,174,1549,1679,662,4298,313,2551,1842,1250,3584,5038,3638,4003,2342,2007],[3940,3389,926,1648,4290,4649,3310,1651,824,5122,1214,2753,5,2868,2803,3889],[946,1364,3312,2103,2674,865,2123,3242,1073,3300,4878,1595,3995,1475,573,1289],[5054,1638,1573,589,252,2529,371,3026,3546,3987,2934,158,2805,2754,1059,2832],[788,2028,1344,2775,835,2548,4052,1265,3178,3674,90,2940,4247,3601,2311,3470],[1932,2386,783,1832,2348,1565,548,2609,1449,4039,3770,941,799,3520,746,2621],[1932,2386,783,1832,1565,746,2609,4039,2621,1457,3413,799,2348,1380,1627,548],[1457,3975,1558,315,3651,2347,4198,2246,753,3449,697,3463,2342,4209,2016,2163],[3427,3199,4220,2245,3534,4977,33,2674,1530,2690,1598,2368,4312,339,870,4126],[607,3705,2024,3340,4789,2906,4327,3543,4710,3605,1502,1726,2260,4552,3247,587],[607,2024,3705,3340,3543,2906,4327,1502,4710,4789,3605,1420,1726,4277,4128,4279],[1783,1822,3851,267,3766,2212,429,4919,3719,3131,4547,1629,4012,426,934,2761],[281,2448,744,4114,483,4722,4136,271,5032,932,2791,645,4597,4410,1918,3792],[281,2448,4722,744,4114,645,483,4136,3937,5032,932,2791,4597,4410,1918,3792],[4850,1529,2100,491,2813,4563,2855,1801,4512,4271,2917,3982,2606,3222,3212,4885],[4850,1529,2100,491,4563,2855,1801,2917,4512,2813,3982,4271,2606,3222,2125,3212],[604,1085,152,4419,5089,3476,3374,4201,2882,1484,928,3599,4775,3657,3706,862],[1085,152,604,4910,5089,928,5079,3921,1972,4419,3438,424,1064,616,3706,1239],[1179,4126,3276,1133,2140,63,4465,3711,67,4679,5038,2725,1932,2628,4819,3371],[3024,2414,4729,4475,2367,1014,515,2436,3620,4921,1029,3708,4197,1009,4027,1581],[2888,2317,4681,402,1681,2652,4663,4944,820,1036,3412,3830,3219,437,1911,4043],[4153,1901,2445,4116,189,4482,4036,1714,328,594,2790,3057,4028,4873,2766,4995],[1901,2445,4153,2766,4116,189,4482,4873,4036,1714,328,594,2790,3057,4028,4013],[376,2346,4604,304,2302,1866,2328,1393,97,1949,113,2771,1298,3615,4829,3004],[1422,3311,2386,1992,1675,1753,3207,4810,3789,1457,1636,2028,1558,813,1386,4369],[1092,3662,1834,1381,3581,4248,4231,3551,2082,1145,3320,896,1429,2952,4682,1322],[969,1939,1039,4397,3533,1145,3814,319,4682,2329,3596,1525,2502,4790,2220,2043],[2370,4581,5103,4094,4461,3149,215,1348,2218,1798,4981,3592,777,181,4103,4464],[2370,5103,4581,250,5127,4981,1348,2286,2340,215,1688,3559,26,2227,3810,723],[3686,4642,3377,1551,575,3490,4752,687,970,2305,1555,3343,2288,340,1398,3865],[899,623,1180,402,4862,3848,507,753,1762,794,3810,3601,2033,140,548,650],[363,1741,1709,1147,4286,4307,281,1801,1871,1883,3672,2170,937,4204,4215,1142],[1038,3146,3240,3301,3292,3949,2878,4196,3759,2804,3410,1556,131,5110,1741,2351],[917,5008,2489,2229,768,864,1287,4094,871,4000,3628,372,800,1179,6,1244],[917,2489,2229,5008,768,864,1287,4094,871,4000,3628,372,3814,800,1179,6],[2464,2223,2669,4925,977,2260,4315,639,231,366,1239,1874,3160,2366,654,3417],[2464,2223,2260,231,1239,977,3694,3319,654,2535,5071,5135,1350,1875,4315,1834],[1848,4291,2603,4837,3139,3475,623,1688,4141,1643,739,4904,4849,4472,4800,68],[799,4972,1194,113,2771,2386,3440,1380,1449,4604,543,5055,2661,304,2332,1548],[4671,3448,1665,1829,2553,1351,3748,1538,629,3512,1154,4401,4474,1846,2292,4722],[2592,1255,2076,2514,3491,437,1431,4464,629,4752,2308,3264,2678,2019,3219,4141],[2434,4268,4409,2371,4141,1228,877,2015,1341,3713,727,795,2794,2142,1191,242],[2434,242,4268,4409,4141,2142,2371,727,1228,795,1341,3713,877,4246,1155,3936],[1410,3556,4474,1846,5,2753,2537,2700,4933,4183,3394,3094,1604,3448,1734,4345],[1410,4069,5113,1615,944,1781,420,1465,1002,1882,1860,918,2437,1503,3556,4594],[1410,3556,3448,3512,1351,3761,2553,355,4086,790,4037,1308,4183,3094,1604,1734],[2340,2385,3692,4301,1141,2570,475,3182,2149,507,25,242,2503,2352,2732,1982],[2340,2385,4301,3692,2732,1141,2570,475,2149,25,3182,2503,2352,1982,307,242],[3928,1549,3584,3773,1782,1736,4247,4003,1495,1366,3459,4300,3624,3617,1247,3762],[133,3093,1598,449,5032,158,3658,1809,827,1268,566,1033,4527,63,162,4843],[887,2061,4184,4155,2895,939,1531,2973,1207,2060,3359,2147,3924,35,3685,3962],[330,3621,903,370,33,123,2942,2205,3097,1172,2479,4996,1553,4649,3501,3640],[2117,2337,4729,564,2251,1748,4660,293,3670,4307,4112,4808,1918,1397,2984,460],[4729,2337,2117,564,2984,751,1151,2251,3670,3327,2646,3818,1295,832,1748,1397],[1652,583,2453,2676,1518,2811,3258,4448,1854,3918,480,3610,1674,3837,256,3946],[4872,858,3587,1652,4438,4383,4338,278,1761,2588,4842,2859,2768,3400,4437,2324],[4089,1478,194,4935,3355,3039,4830,3159,3107,3284,1983,147,4458,2185,1885,2898],[4089,1478,194,4935,3355,3039,4830,3159,3107,3284,1983,147,4458,2185,1885,2898],[3701,5002,1306,1518,3045,467,3163,3579,4867,3390,1321,1219,2423,3405,2387,4041],[322,920,1126,1675,1454,1736,4839,3405,1561,3725,995,1907,2564,824,3469,439],[2878,1540,4847,2734,3123,1468,4474,1667,660,268,649,1171,5146,4579,3095,4581],[2878,1540,4847,2734,3123,1468,4474,1667,660,649,1171,5146,4579,3095,4581,1863],[3438,4494,3558,2567,1120,3010,2461,2350,3079,3497,2883,2920,3110,4937,4256,1138],[1296,1079,4662,881,3814,3010,4874,4324,4307,3348,2620,139,3417,71,3784,3672],[1296,1079,3010,4324,4662,4307,139,881,3814,4874,576,1057,3214,3672,440,991],[2920,3497,1090,1420,4937,4915,4628,613,3690,1988,1138,4203,1384,3110,4128,54],[1677,1394,4183,99,864,797,4566,987,4070,4104,2129,3555,1670,4343,4867,1313],[1979,2785,3999,3711,4583,2670,2243,2847,3491,5046,3237,3897,1157,1229,3500,645],[1979,2785,3999,3711,4583,902,2243,2847,3491,5046,1595,2670,2763,3237,1157,841],[2204,4386,1874,834,1730,4834,2419,4063,511,1536,1366,4864,692,2696,259,155],[3219,1508,548,2999,489,450,2774,5057,2161,1193,1018,2992,3014,5121,326,4021],[2882,2594,1129,743,3661,3011,1054,3585,2671,2953,1146,4,2415,3195,549,4109],[2549,2295,4616,1678,4033,2096,2584,3409,867,4265,3518,4407,3232,1222,4506,137],[1132,2690,3188,464,822,4726,4554,1032,1997,5023,3011,718,2146,1937,1844,2904],[3103,2023,2062,2809,4800,3236,4002,3209,3822,2500,2131,2251,3486,3051,3148,851],[3103,2023,2062,2809,4800,3236,4002,3209,3822,2500,2131,2251,3486,3051,3148,851],[4626,4413,2505,3665,959,2362,1571,267,4623,709,1710,1392,4898,1723,3433,4873],[3995,3075,2718,1460,3081,2161,3230,3798,796,4830,194,1865,1014,439,1010,3693],[480,2772,279,3792,696,759,1611,4908,2752,4514,104,4,1398,2143,2451,232],[112,2950,1899,539,1890,3112,1503,904,777,3761,2688,4288,78,2013,4867,1146],[2304,15,4404,225,1498,284,3772,1927,1973,3047,1873,2540,1024,583,254,3693],[3954,1724,3779,3795,4408,2440,4259,4498,4609,1972,4278,3866,2935,2316,703,3802],[3954,1724,3779,3795,4408,2440,4259,4498,2316,3866,4609,1972,4278,2935,3128,703],[1253,1684,1474,4179,857,295,699,1372,835,2243,5115,818,817,2016,805,781],[279,1340,2431,3030,4260,4737,5020,2950,158,301,1076,3752,565,1704,3367,2411],[279,1340,2431,3030,4260,4737,5020,2950,158,301,1076,3752,565,1704,3367,2411],[3673,3519,776,1571,631,1309,3137,2923,3549,4951,2679,2734,3859,3379,2198,4615],[273,3057,4045,1625,3520,4933,704,4867,2359,1045,3584,700,2316,189,367,1241],[707,3639,1063,4551,3949,4017,2730,3122,3480,3669,3416,3997,2296,4275,2813,372],[2877,2027,2339,3837,4530,3232,1246,4672,488,4468,4160,1100,4507,3025,4093,2118],[2703,2433,914,2622,458,412,1958,1975,555,53,3268,3938,880,4946,4992,373],[2898,2712,1133,1901,3517,554,4000,4961,4730,1104,2496,4172,3670,685,38,2041],[981,2832,2589,625,2509,3955,1088,3428,937,3733,2209,2144,2258,2620,2139,2733],[3396,4810,2510,2725,1945,2256,864,3745,4217,4012,1214,470,1362,149,550,666],[5021,107,1527,2046,1550,4271,2240,3639,2804,4551,3750,3074,145,2055,3314,4748],[3217,900,3533,203,4030,93,3376,3761,3176,3757,4280,2116,2636,710,342,966],[3217,900,3533,203,4030,93,3376,3761,3176,3757,4280,2116,2636,710,342,966],[3217,900,3533,203,4030,93,3376,3761,3176,3757,4280,2116,2636,710,342,966],[3217,3533,203,4030,93,3376,3176,2615,900,3283,1977,3980,4433,3554,3727,2077],[3217,3533,203,4030,93,3376,3176,3320,900,4861,3063,3283,3980,4433,3554,3938],[1909,1567,5072,446,4568,4352,1516,893,4462,331,4791,4115,5032,993,4767,1079],[265,1757,3967,3671,2048,4895,4869,3577,2438,2090,3074,2421,3580,3802,4789,1944],[265,1757,2048,3967,3671,4789,4895,3577,2438,2090,3074,2421,3580,3802,1944,625],[3024,2414,1014,1065,4077,3882,4566,4989,3778,4089,4921,4000,1317,3519,1584,4737],[145,94,4847,3123,2240,3425,1329,4273,46,4306,3198,3806,3320,534,4952,1939],[1052,5058,4199,1538,1500,2163,3782,1297,3867,3543,906,868,1903,3690,3332,1338],[3876,3137,3984,2889,2540,1542,1280,4223,1133,870,4153,1780,1546,1863,5114,4287],[2540,3011,1334,3984,2889,4881,3137,1780,1542,3876,1623,1306,1755,3673,362,685],[1338,3387,4878,4898,58,4650,3699,64,3276,1428,3367,5010,2103,5121,1191,3867],[1643,1716,1103,2799,3573,3721,3974,1066,1493,3102,4141,32,1715,2279,3078,2544],[2051,917,2881,3115,3668,5015,1164,1873,4549,72,2832,3026,2170,886,2419,1273],[917,2051,3115,2881,886,1515,1273,3668,5015,3606,1314,2489,1164,1573,4222,4785],[1164,917,2051,2881,2534,3115,3668,4168,4881,4549,2021,4286,4246,4799,261,976],[2051,917,1164,2881,2534,4168,3115,3668,2832,4549,976,4881,2021,1873,4799,4246],[1077,2629,2968,1234,897,3389,2092,855,2376,2707,4119,4665,4473,4733,3611,2753],[1633,3797,334,1304,3446,895,1143,2377,3310,4348,175,4012,2059,901,2924,3321],[4695,4642,2704,611,155,4662,1185,551,4973,711,1083,2986,2991,271,3250,2159],[4850,4563,2855,1529,4333,2100,2605,1801,2917,1950,2525,581,3222,850,2823,4625],[4328,3079,2250,3957,3398,291,660,2613,2733,3802,357,2795,3835,0,4387,2808],[4086,2657,4119,3463,5104,820,2693,3373,2393,3078,1437,165,4689,659,2254,3433],[820,4086,2657,4119,2254,2393,5104,737,3463,2693,2163,3373,4377,2854,2347,402],[4510,1752,3291,2433,2052,3467,4842,2546,555,2533,852,4208,843,1061,2068,3399],[4529,2323,2985,1861,1107,469,3353,3649,3512,801,1714,1068,498,355,3720,1226],[1437,1151,620,4247,4395,289,3773,3584,865,4035,2269,1366,4337,2649,1250,2226],[4819,45,1772,820,1104,3020,365,1034,4199,685,2854,3332,791,4040,3294,2224],[4819,45,1772,820,1104,3020,4431,365,1034,4199,685,2854,3332,4040,3294,2224],[3798,370,3621,2498,4649,1069,2205,630,3984,2103,1028,2627,2942,414,123,3097],[1750,2716,1792,528,1374,966,4723,1720,4262,4427,2205,4701,1,3765,4980,3017],[1734,1750,2851,2716,1374,4701,2148,2543,3017,2886,1720,2645,2616,528,1792,1908],[380,3354,3634,3905,4685,1351,4113,2429,1538,786,3035,2738,522,391,2309,4391],[380,3354,3634,3905,4685,1351,4113,2429,1538,3035,2738,522,786,391,2309,4391],[4327,1502,3340,4789,2906,3543,4710,3705,607,2024,3605,1726,2260,4552,3247,1321],[729,4621,4925,4870,4826,1985,5043,4708,4633,1145,2986,4523,4641,373,1223,3625],[729,5043,4708,4621,4633,1145,2986,4523,4641,373,1223,3625,4682,4745,1536,5073],[2184,3070,68,1418,743,4144,1777,2074,727,3043,2241,3338,4164,1287,170,724],[752,4179,820,2851,825,4119,3015,4833,1629,4855,569,2727,2065,4916,1599,4202],[110,5032,1151,245,4791,1782,2847,3203,2125,3582,260,4878,2326,483,1237,348],[4716,4280,5029,2367,2520,3773,1310,482,3116,3487,1607,2228,3572,4363,1921,1785],[3228,3760,255,1441,2134,3195,2166,2424,3832,333,495,434,754,4969,711,1055],[3338,2538,154,4417,2337,1352,3070,3879,3238,2184,743,938,1582,2796,2425,4747],[2558,2703,470,2698,4924,2455,696,4180,3744,3484,3071,3815,258,555,3789,4137],[2083,2162,1286,2518,3228,971,5179,3375,92,2477,5068,2164,1173,742,5016,2861],[318,873,3894,3394,2575,1310,1122,2934,1158,3474,1928,815,1654,1235,4445,3596],[1309,4472,3837,203,103,2456,1127,479,3302,4735,1860,1794,4152,2692,3772,356],[267,4546,4390,1309,3183,4846,3087,2868,3837,479,3925,2980,2200,51,774,1903],[1169,669,3477,2823,4357,4541,4271,2665,1595,3212,1307,1194,2430,4000,3529,1138],[1169,669,3477,2823,4357,4541,4271,2665,3212,1307,2430,4000,3529,1138,497,2063],[2328,69,2422,3666,1450,3609,1860,2384,1093,2497,3823,2632,3400,4405,427,1607],[1860,3666,1450,4322,4284,1793,2384,3117,1822,2328,3138,1607,2632,4906,4039,904],[3634,3354,4685,4113,1351,3905,3035,1538,380,1954,830,391,3186,1072,522,2429],[1301,2067,2334,99,32,1485,2937,4153,4148,2279,2364,1692,3692,2410,3102,1358],[2410,1301,99,4153,4867,1692,4141,2279,3778,1505,1937,32,2937,2334,4276,1485],[1301,2067,2334,99,32,1485,2937,4153,4148,2279,2364,1692,3692,2410,3102,1358],[2410,1301,99,4153,1692,4141,2279,3778,1245,1937,32,2937,4508,2334,4276,1485],[322,1907,1126,462,1675,1896,3563,580,2036,4297,735,2068,3725,3055,575,4864],[3635,3343,3778,233,1089,1223,2068,3327,4000,1026,1571,571,4043,112,1529,60],[5054,3564,1516,3602,2536,612,4452,688,1646,816,120,1071,580,4846,2484,2967],[2954,14,4262,2312,1734,1750,2148,657,779,775,1899,2716,500,782,3387,42],[102,3848,3819,3745,2564,2400,1340,2645,1235,4681,753,4583,3825,667,2954,1035],[4423,1775,2159,1547,4023,2778,2419,978,2757,5035,2028,550,131,4165,4375,463],[1081,3194,1058,3146,2277,1382,604,2195,3580,1818,4130,1085,3313,3431,2436,4963],[2277,1081,3194,1058,3146,604,3580,4130,1085,3814,3313,3431,2436,4963,2694,1038],[3864,2078,3417,4204,647,274,1296,311,5091,2034,1905,3123,3862,4765,5181,991],[2784,1145,3160,3570,3662,1322,2406,2170,2114,1429,1514,3152,4299,299,1851,3059],[1849,4617,3993,3123,4467,524,1971,5041,686,554,1175,4673,1136,4080,3396,3130],[3354,1351,3634,3035,490,3905,4685,1538,342,4113,3980,391,786,2738,522,1230],[4726,2445,2690,3188,3826,464,482,4858,2898,4191,840,3202,594,876,891,590],[5137,3765,1978,2838,2757,4862,2969,4427,4723,782,2135,1792,4347,966,4179,2657],[4130,3007,2894,3161,3123,3875,634,375,3093,629,1642,3185,3577,2260,2935,1682],[2435,1248,4348,2228,3817,31,4269,3664,311,2525,931,852,3730,4099,2562,2387],[2435,1248,4348,3817,2228,4269,1921,31,311,2525,931,852,3730,4234,4099,2562],[293,693,567,775,4887,827,902,3584,1134,1639,3975,1360,1421,3818,2361,4175],[598,3897,1903,3743,4518,2970,1798,753,5115,4501,841,3999,857,835,2354,3315],[598,1903,3897,2970,3743,3999,4501,835,753,4518,2354,2618,1798,5115,3915,863],[3743,598,753,3897,4518,4501,3999,2970,1903,5115,1798,4447,841,4032,4713,857],[2583,2013,1626,3555,3286,3494,1608,1414,2116,3100,4053,854,897,2697,4895,3749],[2703,2433,914,458,412,1958,1975,2622,555,53,3268,3938,880,4946,4992,3852],[2964,4796,3953,4320,1096,5034,1023,1612,4711,1283,1430,3648,10,4377,4545,1685],[974,1962,1252,2585,1181,2501,4232,3559,807,1301,4513,236,4935,4742,1082,3024],[1818,1535,1780,1075,4655,3867,3737,5023,4107,2496,2372,3437,3804,4645,1243,2357],[1635,2728,1243,1469,1114,30,4628,3684,2605,1944,2387,3325,3589,4323,3091,3752],[1574,1093,4425,3879,2376,3056,501,1852,4027,3395,4336,2263,2875,5023,4332,4744],[267,4012,3131,1825,1915,2365,2212,682,3927,2761,3772,1822,2705,4415,952,4919],[2445,4873,1714,4867,2713,3057,189,2420,4749,1727,830,3075,2072,1404,316,4034],[189,3055,3720,2146,4867,512,3448,1727,2182,830,2072,801,1714,4034,273,2713],[4167,947,3801,2850,1580,780,2420,1755,2558,2898,3904,3367,2794,464,1780,1237],[3006,5051,3154,906,373,2321,1837,3692,2423,4759,4343,3625,2144,1546,1145,3795],[530,1098,1059,3990,2063,3738,4670,4106,76,4899,1944,604,141,2579,2090,380],[530,3990,4106,1059,2090,1098,2063,1562,3738,2702,4670,2095,76,3123,4899,1944],[2592,1471,2514,3911,827,103,4988,502,4922,4071,3475,629,4837,4065,2118,2042],[2592,1471,2514,3911,4988,3866,502,4071,3475,629,1276,4837,4065,1137,2118,2042],[3449,869,1190,3064,3915,3282,2342,1193,4852,2016,835,921,4071,1728,387,4855],[3036,3563,3388,4887,2089,151,4219,1250,3105,3591,2551,1561,2075,1972,601,2468],[3036,3563,3388,4887,2089,151,1250,3105,3591,2551,4219,1972,2468,1088,4286,4750],[791,2161,1623,10,3968,1317,2731,1818,1546,283,1962,4935,4087,3534,2499,3778],[3482,2486,3803,2217,3808,815,1766,1688,3475,1366,2651,4837,4904,221,3187,103],[1643,745,1688,2217,1848,179,815,4533,1766,3475,2651,4837,4904,3482,221,103],[879,2470,2414,1009,2850,1772,264,616,3539,1338,1333,2185,1432,345,2498,158],[4383,4539,1673,3590,3618,1804,2463,1511,2329,2580,319,4338,3593,852,2760,2961],[3455,2737,237,712,3020,1487,780,50,3013,1338,3658,869,1277,1492,3046,3702],[131,2351,4089,3107,2923,4935,1478,3159,4830,4232,4886,3039,147,991,3355,1579],[131,2351,4089,4886,3107,2923,4935,1478,3159,3039,4232,147,4830,3688,991,1579],[1499,474,4784,1391,4840,1312,1603,3191,2536,1239,1972,17,1920,2832,4884,1953],[471,1302,2686,4741,962,3149,157,3690,1328,2016,3530,667,19,689,3246,3765],[1859,3750,231,2021,141,192,969,901,2780,331,5167,1672,3866,1059,909,2160],[2419,2294,3566,4477,192,3160,4282,1197,4155,3978,3570,4748,2000,3646,927,430],[2419,2294,3566,4477,192,3160,1164,4282,1197,3570,3978,4748,2000,3646,927,2759],[2961,4249,3590,4720,1511,4338,2895,1312,3118,4498,5090,1972,3477,1282,2912,2048],[927,674,2690,1741,197,1049,3706,2271,704,3893,922,2091,491,1603,2931,660],[4848,2031,108,1892,4145,969,4542,1974,1039,4373,1557,4577,633,3120,2529,1297],[4848,2031,108,1892,4145,1297,4542,969,1974,1039,633,2630,4954,4577,2529,1557],[3928,1782,1549,3584,3773,4003,4247,1736,1495,1366,3762,3459,3624,3287,3617,1247],[1211,4323,1403,1051,2881,4597,4985,1708,3371,175,5035,1390,3174,1170,3350,4342],[133,3093,1598,449,566,3855,3658,5032,1268,2081,2421,82,3135,987,63,162],[887,2061,4155,4184,2895,1531,1207,939,35,3685,2060,3359,2147,1511,2973,3962],[2411,3188,905,3202,4089,4500,2445,2498,1073,1432,1818,4858,796,2690,5161,354],[2411,1073,3188,905,3202,4089,4500,2445,2498,1818,3367,4318,4858,796,2690,5161],[4276,744,4529,2785,271,4926,4659,175,965,5034,645,2298,993,483,348,1606],[1676,3215,1993,2582,4829,3192,5104,4405,719,1351,4141,4360,2568,1199,3778,1029],[1676,4360,4050,1367,4806,843,1449,3095,3488,2867,3192,1139,2582,4781,1993,303],[1676,4360,4050,1367,4806,843,1449,3095,3488,2867,3192,1139,2582,4781,1993,303],[1486,1573,3205,4868,2503,2572,3863,2779,2777,4613,3667,4072,3773,1228,2112,3144],[1486,1573,3205,2572,4613,4868,3773,2777,3235,2779,3074,3863,252,2112,2735,3783],[3056,3635,1449,3608,5127,4904,3879,3660,3266,4011,2589,3916,4153,5154,915,1955],[1595,3155,969,1229,2166,206,2566,3111,2982,2778,2043,5013,1172,5176,1805,978],[299,1225,2536,1732,4544,2463,4282,2419,4008,3169,4996,1673,5090,2090,3570,3695],[3776,866,2855,546,4536,2003,3366,850,2175,2606,568,3425,2100,882,446,4189],[3000,1563,4583,3999,2343,962,5115,4518,598,2148,4469,5046,4862,3227,4516,2088],[3000,1563,4583,3999,2343,962,5115,4518,598,2148,4469,5046,4862,3227,4516,2088],[2615,1804,3297,3173,4041,2140,2201,4665,4429,4632,3814,23,182,4459,3941,1932],[1025,754,3773,1613,504,4609,1561,1976,1693,2161,1308,5,955,1875,5059,1505],[979,1653,4496,2609,4039,1037,1375,4265,3032,2405,662,1822,4284,2311,4527,3607],[979,1653,1037,2492,2609,1822,688,4496,2584,3032,4039,4265,328,2405,133,1375],[306,669,1696,4926,967,2915,588,3528,4235,3255,3085,1717,714,3856,2345,3640],[5086,1205,4236,2902,4641,4206,1225,3786,3681,3072,3061,4145,4965,299,3540,1775],[1488,3184,4762,758,1202,2043,3759,671,1453,2783,2306,3904,452,708,2705,5105],[2220,3672,1137,3705,3296,4790,1883,3990,1152,22,607,3964,3987,4467,3394,4892],[4290,2703,1115,193,1633,2511,3104,555,558,2127,3511,4593,4576,2197,4616,2379],[4333,3222,4563,2605,1950,2100,978,581,2917,2855,2839,4850,4352,4484,2606,2912],[4333,3222,4563,2605,1950,2100,978,581,2917,2839,4850,4352,2855,4484,2606,3005],[1242,1172,2463,1622,4989,1205,1,2986,1140,2760,2264,2170,4506,3007,95,2999],[2463,1242,1172,1622,4989,1205,5021,1775,2986,4551,1140,2760,2264,2170,4506,3007],[3044,3551,2864,2094,1891,577,2463,1281,4525,3262,1895,209,445,276,550,1623],[1641,1802,803,4173,4615,2111,1306,1863,4585,4393,2147,4067,4742,562,4953,3229],[1641,1802,803,4173,4615,2111,1306,1863,4585,4393,2147,4067,3381,4742,1962,562],[3174,2728,3587,1104,2924,2380,4036,1140,4819,763,378,3276,2290,939,4943,2816],[5056,3117,3493,2352,4984,3761,1822,3682,808,4399,1779,1466,3084,305,5052,1069],[5056,3117,3493,2352,4984,808,4399,1779,1466,3084,305,5052,1069,36,3993,3890],[1517,4579,1246,683,1468,3258,843,469,1916,2805,771,3994,188,2422,4456,1608],[1000,2160,1350,1098,76,2474,2435,265,2780,5022,396,1672,2090,2760,1562,3233],[4547,2018,3959,2600,3778,426,3974,2475,4141,2369,2500,3573,2799,1604,4866,2992],[4547,4141,101,3778,2018,4763,2067,5141,2782,2070,220,1310,1520,4507,1191,3291],[3276,1104,3711,2557,1396,175,417,4628,4065,2290,1459,1337,4791,1500,1183,1771],[2064,1487,4687,3801,2850,2369,2493,2313,2308,4934,1749,50,2446,4495,2539,635],[880,193,4946,3841,4266,4743,2013,4902,784,4992,640,4208,2622,2335,3328,1958],[1200,2377,3283,4934,4321,1104,1428,2065,4199,3392,4260,426,2372,4936,4770,3711],[3711,2851,3933,3282,2234,1533,315,1191,3525,2163,1677,1899,1157,5046,965,3491],[3711,315,3282,1899,2851,4828,3933,1677,2234,295,1157,1645,1200,1533,1191,4033],[1046,3833,4729,3941,3362,3992,3818,4665,1918,3035,3858,69,1964,3500,2361,4549],[1046,3833,4729,541,3362,4665,979,620,644,4415,1918,69,3155,1964,3500,657],[2528,2953,683,2797,3420,2244,325,2403,940,2007,4983,3327,4047,650,3573,2643],[389,4203,1051,901,1390,5083,2881,1708,2533,1211,2474,2490,3371,3350,850,175],[2185,158,3385,769,453,4526,1890,2470,1706,4500,2450,1805,906,1194,3290,3303],[2185,158,3385,1439,453,4526,769,1890,2470,1706,4500,2450,3290,3303,3046,5040],[2870,2829,795,2371,2477,2015,860,4141,813,4983,3426,727,1418,2142,307,3713],[5087,3150,2438,1633,1304,107,3446,1151,1562,521,1527,334,1098,3896,2719,1239],[1633,939,175,1337,3371,1151,3446,4348,2290,2728,3276,2670,2924,199,334,521],[1151,3446,1633,334,521,1654,453,3270,1304,815,454,1165,4729,2719,2884,907],[1633,939,175,1337,3371,4348,2290,2728,3276,2670,2924,199,3446,1151,521,477],[4575,154,2382,915,1471,4561,168,1093,1279,858,1450,539,3868,4195,3338,2430],[915,146,1385,4575,1791,3891,4561,1353,4715,702,4136,1829,1471,4598,348,2442],[1791,915,4561,1353,4715,702,1093,4133,2382,146,3915,4873,1385,2758,3891,4413],[4575,168,915,2382,154,3095,4561,1093,2494,1471,858,1279,1450,4888,4181,4579],[2891,4720,689,2634,4470,782,626,3719,3544,1807,711,2488,2124,18,3480,1159],[194,1460,3995,4730,2718,4566,4439,1865,3684,2828,211,3465,796,1014,3031,3081],[1256,965,3173,669,3536,2615,4719,3487,4321,1045,1046,4776,4560,855,3992,4790],[3338,2538,154,4417,2337,1352,4029,1322,1545,2842,4245,3042,4668,71,160,3597],[2638,769,4630,242,2987,3048,1758,2434,236,3108,1839,571,2297,3166,2107,2643],[2829,867,1683,1036,3816,2234,1097,4903,4246,2249,4148,1485,61,140,4736,2848],[3564,3317,4362,3012,694,1995,3844,3085,3443,1827,2839,3076,3806,4415,1504,3581],[3317,3564,4362,694,1827,3012,3085,3619,1504,3844,2665,2935,5182,900,329,908],[3564,3317,4362,3012,694,3443,4415,3806,1504,3085,3844,1827,1175,1011,4111,1784],[4247,1255,1485,2528,2371,4052,4521,2465,1568,4199,2227,121,369,2880,3524,434],[4247,1255,1485,3470,2528,2371,4521,2465,1568,4199,369,2880,3524,434,3868,436],[3270,1407,2746,3418,2804,32,739,4141,1510,2885,2520,1210,2870,1729,2160,907],[1037,2593,2858,1491,4126,5038,3996,3098,2226,240,2577,1468,4970,1222,4496,1507],[3312,2391,1428,1364,1128,2041,483,4505,447,1971,3711,1359,2103,966,407,2129],[2186,785,2880,2548,892,2477,584,1193,1274,2112,4837,520,220,683,513,1520],[4403,763,5052,1300,4505,1006,2103,3465,2514,1065,1971,118,407,4432,1228,3119],[763,4403,5052,4505,2103,3199,118,2514,3832,2274,5090,1759,2332,1300,3230,3201],[953,420,5113,1615,944,1410,4069,798,2868,1379,3935,1775,1722,3983,3832,160],[1011,3578,1077,1770,1822,4709,2211,1002,3117,2897,3611,2915,3902,4929,67,1568],[819,1222,621,2639,4091,275,1245,146,4916,2660,4496,475,393,4416,3512,93],[819,1222,2639,621,4091,1245,275,146,2507,1060,4496,475,4416,2660,112,2593],[4453,304,4733,4486,2497,1194,799,4021,2469,1246,1449,2346,1093,1960,3504,3524],[3400,3492,5102,3953,4067,1723,1230,4675,4822,2892,67,3981,3144,620,188,3778],[1900,3166,4321,1548,3981,3735,4146,2262,1187,3399,3022,2027,790,584,3642,2587],[1900,3166,4321,2877,1930,1822,2262,1187,3022,2027,790,3399,584,3642,2587,3815],[1900,662,630,2067,2027,5176,1549,3815,813,1187,790,3022,271,3166,3558,2806],[1900,662,630,3815,790,2067,2027,2587,5176,1549,1187,3022,3166,2162,3642,2335],[4027,4744,2820,4107,453,3294,2879,1803,4400,4458,3755,4490,3665,2801,279,5023],[2972,347,2432,123,849,2711,636,178,5041,1072,2308,1404,663,4526,721,2140],[2972,347,2927,1072,2432,2617,663,3272,4112,433,1051,30,636,1241,4853,1736],[3835,707,4017,2363,671,2306,999,241,2804,1528,1063,4762,2299,3122,4275,2730],[4253,1348,2510,1788,2634,110,395,332,3643,3325,1885,3274,4871,2753,1907,2177],[488,501,4208,2701,4336,5180,4211,3545,1106,1517,2269,4929,3138,2225,3058,4425],[558,256,2840,4522,3511,4756,804,3890,3813,2310,4567,4222,2196,1279,1937,2176],[329,707,2804,2271,2043,2299,1812,2273,3840,1202,2363,3113,3759,2812,956,241],[4806,4368,359,1435,4516,176,2376,822,1893,1975,1060,567,53,3687,1547,1731],[1079,3417,4654,4434,587,2374,1092,3945,3019,4915,3251,639,5055,2930,1086,3836],[1924,1296,83,195,2189,776,2329,1859,1390,2024,1015,3821,953,5125,241,1550],[1924,1083,108,3336,1369,456,1015,1296,1165,3795,1859,3484,2441,888,4572,2189],[1924,1083,108,1369,1296,456,3336,1015,1776,1859,1223,3446,888,2448,4572,2329],[460,4355,4106,2579,3065,977,2378,243,2063,3313,4338,1041,2086,5089,4541,2669],[2502,461,2166,3072,1308,1721,1092,3664,977,3793,1172,3580,1662,4860,3008,1807],[3673,776,3137,1571,3519,1309,631,2198,2734,1042,1710,826,538,2309,3046,4476],[1935,2062,574,4002,4217,3473,1210,1305,2132,311,2646,3486,4763,500,4906,4028],[1935,574,4002,4217,2062,3473,1627,996,1210,2132,2646,3486,4763,500,4906,2511],[1935,574,4002,4217,2062,3473,1627,996,1210,2132,2646,3486,4763,500,4906,2511],[2127,1850,2326,458,1151,4878,4205,1975,5028,1654,3203,1011,1782,348,4598,1140],[2127,458,1151,1850,4205,5028,1975,2326,4878,1654,3203,348,1782,1011,645,3474],[1469,3579,4746,1157,4655,3517,157,1306,2712,1299,337,5020,2790,283,189,4436],[4655,1469,1157,1306,1243,2712,3246,4458,4746,3579,1032,4683,1802,2905,1703,3119],[919,3688,3143,1188,2495,3769,427,1186,803,4525,4406,74,4386,2436,879,1715],[919,3688,3769,3143,543,1188,2495,4739,427,1186,803,752,1009,164,4406,74],[2558,2793,2508,2674,2731,3463,3682,4,464,2898,1937,2430,1027,2451,4908,3349],[2558,2731,2674,2793,464,2508,2898,3119,3199,1455,1132,3682,480,447,1448,3463],[3498,2579,2402,1543,4614,2784,3547,3477,4673,4900,4541,2428,2823,4271,2665,3212],[639,2284,3251,3248,5082,4008,155,3019,587,4437,4654,5093,649,4081,2750,5055],[1538,4006,562,3720,1495,2368,1521,3055,1665,4898,3448,3790,987,1561,644,4113],[4006,811,2867,3055,915,562,949,3720,2126,245,4933,1521,1495,136,3716,2460],[2431,562,963,2002,1521,2442,1154,4006,1495,4074,2175,2915,512,3055,3716,1538],[1000,2160,1350,1098,76,2474,2435,2780,2090,265,396,1562,1672,2760,850,5022],[3287,1309,879,4517,2331,2707,3411,776,2938,4022,3769,662,384,4359,680,1060],[3287,662,1433,4517,1309,2707,3411,776,2938,4022,3769,384,4359,680,1060,479],[3287,1309,3769,4517,2162,264,2331,2707,3411,776,2938,4022,1214,662,384,4359],[3287,3411,3769,2162,2707,1214,4517,1433,1309,264,776,2938,4022,662,384,4359],[4513,3808,4486,3238,523,3753,3810,4401,4164,743,2603,771,5121,558,457,4533],[3289,3326,3692,356,1728,612,1220,101,1322,4717,2772,292,2864,4643,2576,69],[2971,1018,1314,3108,1890,4431,3246,2695,388,3375,2640,4418,3819,3004,4266,3510],[4330,3269,2349,2177,2187,4986,3739,501,5049,4867,953,2335,955,3166,1602,3138],[1458,3475,2916,2076,132,3642,4415,2595,5,2974,2479,1331,1166,120,4968,2142],[1458,3475,1390,2916,2194,132,3642,2595,5,2974,1166,120,2142,810,176,1863],[508,1177,5009,2924,3809,2786,2211,4211,1664,495,4658,859,1260,3035,316,517],[1414,4449,2431,3809,1910,920,4961,2126,3375,1498,1236,1473,3463,1800,999,4013],[2484,427,1188,3688,120,4330,1768,1186,284,2437,4883,2974,4717,2389,3556,1577],[2484,427,1188,3688,120,4330,1186,2437,2142,4717,3556,420,13,967,1390,284],[3855,5150,906,914,280,1760,374,41,4560,3144,1410,3730,607,4333,577,271],[319,3887,2404,1137,4889,4463,3855,4282,3814,1046,4652,2329,914,1410,1179,1764],[2564,322,623,2553,3119,580,4296,4521,2938,449,1126,2924,1617,4201,612,3649],[2881,3429,4947,2564,2435,4465,1304,3179,3159,1932,3412,4982,5013,3314,3121,2416],[4375,1043,852,2533,3772,3548,1106,2881,706,1483,2640,5069,2297,1977,1227,1741],[3011,1623,218,4375,2934,1483,2533,3437,415,3550,317,3548,1043,1106,2540,706],[2766,1901,328,4873,4036,2790,4482,1714,1153,2445,2146,4153,4028,413,189,3734],[3353,5177,3405,4028,1598,1901,744,796,3330,1075,4706,3088,5038,3460,1469,2680],[649,2394,3122,291,3840,2374,4190,2827,4551,4196,936,4386,1527,3759,3700,4420],[3673,776,1571,3519,1309,3137,4951,2923,631,2679,2198,2734,1042,826,479,3159],[2021,887,4008,3633,3866,2141,5021,977,4670,893,1827,1775,4261,4249,2100,3617],[1462,4760,2366,2935,4633,2260,3815,3543,4172,4387,4812,514,1049,4896,4307,1587],[160,1182,1834,2731,694,4889,612,4885,2464,190,1,3855,1228,1062,4704,428],[4277,4143,1182,4717,404,2731,694,1228,4704,1404,3544,2464,747,461,3214,4108],[2035,3272,1589,2291,365,2138,42,1489,2617,1804,2977,3171,4040,760,1633,2934],[2586,996,1674,188,617,3636,4597,1548,2834,2501,830,948,2628,3155,4158,4768],[2586,617,3636,1674,188,98,3642,830,948,2628,3155,4158,4768,996,4413,1013],[2616,3069,2587,1401,3928,2781,2667,3696,2566,3775,1710,2432,3466,4003,3588,2542],[863,598,2618,2343,4589,811,700,805,818,3975,3326,1798,753,869,3157,2206],[2365,1825,3927,3260,1915,4490,185,4415,2029,1973,4154,1618,1498,1075,4404,1153],[4879,1883,716,4539,4277,331,2806,3887,2463,514,3072,2986,2133,3793,4868,107],[4879,4539,4277,331,3887,2463,514,3072,2986,2133,3793,4868,576,2211,2443,2760],[55,558,1189,1515,1836,4573,1108,447,445,2381,4168,2534,2426,4531,259,1434],[2435,1170,4348,1248,1880,3619,2086,3817,3709,2423,4099,3402,3220,4659,4823,3348],[2435,1170,4348,1248,1880,2086,4659,3817,3619,3402,3390,398,4471,4269,1145,4067],[2435,2086,4348,1248,1880,1170,4659,3817,4927,3619,3402,3390,398,4471,4269,1145],[1195,1724,1536,1875,1697,1378,428,3961,1015,2997,3957,4637,3866,4563,3060,1296],[1195,1724,1536,1697,1875,1015,4563,1378,2997,4637,3866,3849,4303,1834,1296,1743],[2878,1540,2535,86,4708,4847,649,2734,3123,4378,660,268,1171,4098,5146,4579],[2878,1540,2535,4708,86,4847,649,2734,3123,4378,660,1171,4098,5146,4579,3800],[2205,4650,3621,561,3745,2942,574,370,1840,1176,2479,4496,1069,3640,552,1784],[4571,3330,5060,4362,188,2491,614,3684,15,1901,1745,4831,2538,4011,3899,1428],[1619,2973,3835,2874,3633,1883,1049,2813,357,273,1319,5087,1499,3243,4128,1284],[2364,1753,3879,3187,4371,1397,1241,2386,2866,2027,2651,3334,104,514,3721,1218],[2364,1753,3879,3187,4371,1397,1241,2386,2866,2027,2651,3334,4322,104,1357,1392],[2146,4711,3162,4796,3022,4933,2964,2836,2131,3274,1430,4056,3584,4897,4311,198],[2146,4796,4933,2964,2836,2131,3274,306,1430,4056,4711,3584,4897,4763,4311,198],[2989,2492,1665,3554,699,2985,1362,1226,740,4606,3598,1173,4561,4665,5,2604],[1211,4323,4985,1403,5035,871,3817,2000,852,3212,2525,4415,1583,4520,2034,3688],[1818,1338,4587,1535,1065,2276,4867,244,1243,1635,4893,5177,264,4403,3867,879],[1268,2962,63,1648,3719,2386,1982,2361,3093,1598,449,1896,3086,5058,1272,2211],[1893,1821,3362,1223,3465,1165,4008,2211,2946,3587,3695,644,4549,4523,4165,2377],[1893,2341,1994,3474,3062,1839,2610,3154,3818,3922,3362,5056,386,2599,3809,3890],[1893,2341,1994,1839,3818,2790,2610,3474,3154,2599,4337,3062,4549,4920,5056,4182],[3608,325,2797,4948,2528,4979,3495,77,2953,2638,296,2244,4099,640,804,622],[4377,2475,91,2468,2308,4371,1051,4934,2369,2315,4547,1025,2018,4297,3571,1629],[2623,3866,1382,2014,4397,2702,3123,2509,1995,3664,1121,2620,1939,969,2090,2095],[2694,3431,4566,3620,1887,1884,223,4233,3159,3295,2484,3708,71,2141,3990,649],[2694,1527,2665,3194,383,3617,4223,3829,2208,4098,1669,1571,2223,3313,1090,2031],[2620,1054,1775,2316,1049,3966,1005,4848,4591,980,5135,767,2663,4423,4387,4151],[2620,1054,1775,2316,1049,4423,4848,3966,1005,4151,767,383,4591,3590,1137,1090],[2813,3835,1619,3746,2705,4762,452,4020,3700,2436,4845,1812,466,3099,4950,707],[2813,3835,1619,3746,2705,4762,452,4020,707,2783,4845,4548,2436,758,1812,3099],[2583,4938,3945,4523,123,5035,1756,990,4996,447,2479,710,2010,3652,3501,370],[2423,3438,1859,4149,3543,524,978,435,906,3096,5150,5175,1186,1807,1694,4975],[1522,1887,4079,3541,826,2198,83,4566,3778,3146,939,4672,3859,4886,2967,3481],[1028,182,4858,3539,50,3013,2822,1755,505,2411,2844,3142,1128,4336,4685,3798],[3828,1186,4235,2802,2580,120,593,2960,1371,3584,4881,2647,601,1313,994,126],[1721,3828,420,3869,1651,190,5113,3832,2776,3451,3094,4237,2968,4186,3507,994],[2031,2630,2260,3156,641,1085,4848,108,4628,4145,969,1039,1892,4577,4278,2747],[2031,2630,2260,3156,4848,1297,108,4628,4145,3437,969,1039,1892,4577,4278,2747],[2663,4812,3145,4339,1374,1288,1927,3150,698,3815,3657,3240,2412,4913,3656,3874],[299,3922,1732,3160,2070,765,4282,3570,4544,1225,1322,5078,2383,3604,2320,2020],[2853,1883,3712,5032,2144,2026,514,1499,3362,2160,4826,3649,856,1529,5179,281],[2853,1883,5032,2144,514,2026,1499,3362,2160,483,856,5179,4826,281,3878,2090],[2676,2144,4547,1225,1732,3875,299,4801,979,2020,1720,3242,3378,1629,1499,3719],[830,3186,3861,248,759,219,1163,23,4266,2634,661,2707,504,3719,2542,565],[597,4215,1247,1995,1512,3617,3382,928,261,1170,5027,54,1778,1736,2654,4885],[597,4215,952,3862,3469,1710,2647,1778,4151,3382,261,2654,3124,684,3589,1059],[597,4215,1995,1736,1247,1778,1512,3617,3382,1170,928,54,261,2654,3124,5027],[940,402,1862,2163,3418,3051,2896,1692,4903,3607,1210,2035,1984,2401,3915,3078],[1562,5089,2160,5011,3128,1959,1207,35,1248,3738,1059,4352,4081,1090,1757,1988],[169,2292,2998,740,1590,4270,2604,1582,1925,179,2149,3251,2172,3175,2907,813],[724,2678,1777,4144,727,3043,3070,3170,2184,743,170,3450,5055,4181,64,1418],[724,2678,1777,3043,4144,727,3070,3170,2184,743,170,3450,5055,64,1418,4659],[514,4745,728,373,510,1057,3817,4269,4440,5024,4759,4540,4895,200,3887,1828],[2466,4082,1912,2721,508,4792,1305,4559,2600,4229,1251,3139,4513,495,2117,795],[2466,4082,1912,2721,508,3139,4792,1305,4559,2600,2023,4229,1251,4513,495,2117],[1217,3986,4065,4019,1699,2685,5001,2908,3408,3052,5090,1022,2261,152,4990,1388],[1217,3986,4019,4065,1699,2908,2685,5001,1022,5090,3408,2261,3052,152,4990,1388],[63,859,4126,1179,2585,1219,1723,2731,3953,3733,5032,1133,617,4961,1737,4922],[2510,4898,2140,1179,617,2628,22,2712,3733,1901,1549,1598,4961,3180,1133,2591],[2510,1179,617,2628,22,2712,3733,1901,4675,1549,2140,4961,3180,1133,63,5038],[1945,2646,4729,3338,1360,4417,335,2925,454,1362,2179,2984,902,1730,863,2510],[3009,429,854,4682,1135,3846,4817,4292,4182,4527,2676,3301,1955,2154,3969,398],[1255,2617,2308,3375,3571,2370,2468,4371,2614,2597,4377,2447,2564,1896,2389,4724],[250,2651,743,834,3195,995,2678,201,1452,2099,1990,1630,570,2282,117,2253],[1728,4331,2969,4366,1134,2088,4682,3845,2691,841,567,1368,1948,3515,1050,4226],[2627,945,851,941,495,508,2382,4678,3801,2524,2510,3026,1424,3388,1638,2863],[2627,4605,2332,996,1251,4308,1401,1308,3440,3598,2838,2117,3970,2899,3479,3821],[2627,1231,3822,2251,2945,2004,851,4610,2157,5039,4691,1848,3236,4522,2113,4772],[2627,4605,288,2524,3517,1934,4697,2117,4660,2905,5012,1700,29,996,3201,1102],[2627,2131,3051,4002,2337,355,1848,3236,1934,4157,851,2062,802,3148,4911,2500],[2627,3051,4002,2337,355,1848,3236,1934,4157,2131,851,2062,3148,4911,2500,1305],[2627,1231,3822,2251,4610,4691,2945,2004,851,2157,5039,1848,3236,4522,2113,4772],[2627,3880,3823,216,3912,508,1177,844,1786,745,1686,2118,495,2570,1415,304],[1061,3518,3346,5141,4094,5121,1181,3912,2522,2387,2864,2743,2585,1657,5041,2495],[3622,1617,3721,2846,3524,1269,4460,4500,2591,1584,875,3530,869,3810,2130,4217],[2361,1526,941,745,2004,802,1012,1305,2863,2532,2117,2561,5039,2466,622,4660],[712,50,4656,505,2313,4687,1749,3013,2850,1487,3658,3801,2493,4309,4898,4318],[712,50,4656,505,1749,2313,4687,2850,3013,3658,1487,3801,2493,4309,4898,4318],[945,773,4438,1424,1415,278,4752,37,1023,25,1761,4903,4465,1352,2626,297],[780,4312,2850,3549,2064,3025,1240,460,4600,2538,1887,2938,4340,455,4659,2057],[365,434,4040,1489,3322,564,4743,2035,4322,3272,3667,1591,1025,2138,1589,2889],[1694,3857,1240,4874,4591,2842,3076,1172,731,3205,1417,4790,3938,3751,3279,372],[1158,848,2602,146,2393,4419,2506,2151,363,4923,419,2525,903,1839,2855,511],[1158,2855,2525,4419,4269,2151,363,419,1784,903,1839,137,511,217,4445,1709],[1938,215,4702,5180,4590,2083,4069,1002,4537,1410,4815,1230,2468,3161,1670,3763],[2677,3436,4696,3898,1548,3322,4164,1652,3475,1148,457,3602,4796,2522,4173,1839],[4276,2785,175,271,744,4529,4659,965,1606,5034,4878,2298,4926,483,4722,11],[564,3288,3328,3219,5034,2651,1494,1136,52,2345,3527,4142,4636,125,458,4289],[564,3288,2651,5034,3328,1494,1074,4142,4636,125,3583,3640,3219,3922,4289,2708],[1977,1299,4373,2291,4517,438,337,3437,3367,1681,2297,1027,3539,4490,1885,3801],[869,1190,3449,2454,2303,921,699,295,3607,1052,3525,1520,1193,1729,2618,1111],[2056,2522,2236,1839,2893,169,1633,3306,1779,1255,2530,3660,1936,4563,1211,3491],[3056,3635,1449,3608,4904,5127,3879,3660,3266,4011,1093,4153,5154,915,1955,2457],[3056,3635,1449,3608,4904,5127,3879,3660,3266,4011,1093,4153,5154,915,1955,2457],[892,2548,2896,2347,1461,1344,2007,1459,1253,811,4247,2635,3876,1520,2401,3157],[2548,892,2896,1461,2347,1344,2007,1459,1253,811,4247,2635,3876,1520,2401,3157],[2548,892,3326,1461,863,2347,2988,2896,4133,4589,1459,1196,3178,4584,1019,811],[2611,1111,5115,1862,295,2896,3282,2016,4469,689,1911,1684,2343,2929,818,4247],[2611,295,4247,1474,1684,1111,2929,2896,2343,3282,3525,699,689,2635,2016,3157],[1643,2544,1103,3721,513,2799,222,1967,2741,3573,2643,4078,1716,1715,32,2334],[2728,1396,2510,1635,3276,2924,2441,3695,4240,2542,3752,1337,4348,4867,3844,2449],[2755,3287,2331,4554,637,3965,2326,1512,1087,578,2422,3819,3762,3622,1247,1504],[3328,896,3003,1933,2386,3502,3872,957,1565,3219,1992,2197,2369,3144,746,4529],[3328,3003,2167,2197,678,2386,896,1283,1565,1933,659,3502,1570,3872,2326,957],[2056,3322,2693,2449,78,1362,1696,2633,1228,476,2656,3554,2893,1917,3609,93],[2422,69,36,2892,3911,3907,2859,3400,469,1228,1705,2950,2092,667,4775,3609],[3647,1577,1357,864,3536,1986,194,1674,2831,4005,4718,3349,2703,3157,3134,1487],[3849,2982,1889,2669,2739,641,1312,2869,1661,909,3641,1441,1172,4910,1952,1079],[390,5149,107,2878,2240,2734,3991,2267,660,1444,924,4551,4018,2227,2296,3099],[390,5149,2878,2734,107,3991,2240,660,1444,924,4551,2267,4018,2227,2296,3099],[1743,4758,465,5045,2665,4960,2329,1988,1834,1137,1138,1892,1859,2223,4670,1015],[2277,703,3542,4477,1342,3124,674,3913,1090,4654,2359,3096,107,3577,3212,1384],[729,4621,4925,4870,4826,1985,5043,4708,1145,4633,2986,373,4641,1536,4523,4682],[2133,4281,2063,576,4286,4106,4835,3296,2427,1145,2946,4523,4008,2159,2423,3945],[3049,2649,2147,755,3745,2298,426,898,3017,902,4815,2305,467,3692,3818,2179],[2600,2532,2483,148,350,1177,1548,1786,1958,4093,2023,2129,2118,1809,4039,4011],[2600,148,2532,2483,4093,1177,1548,508,1786,350,1958,2023,4040,1809,2778,3627],[729,5043,4621,4708,1145,4633,2986,373,4641,1536,4523,4682,1223,3625,4745,5073],[1884,3758,2777,4759,5167,4206,373,4745,872,95,1775,2645,4325,514,4269,4440],[927,3893,922,674,1049,2086,980,698,1826,3283,331,1527,5175,5030,3670,1079],[927,1049,3893,922,674,980,3283,698,5030,1921,704,273,5175,2690,2086,1225],[679,2033,3420,1007,2594,1729,1640,1146,2415,3134,3011,2953,2413,4421,743,1725],[679,3420,1007,2594,2033,1729,2415,3011,1640,2413,3134,3810,3343,3291,5009,2953],[1058,1164,261,3957,3843,2048,2259,2268,850,1120,1889,2669,2982,2654,4625,1225],[1058,1120,4563,2406,1529,3477,2596,2268,2823,2048,2439,269,4707,4083,1271,4662],[1058,4261,3065,2665,2579,4899,4375,1090,2012,4423,3329,2823,4915,3548,2090,2778],[4662,716,463,1081,1085,3990,54,604,1058,155,1124,4338,530,2268,3177,4707],[2751,1424,1386,3468,25,1980,1156,297,2027,2410,3467,1652,74,3461,3259,36],[4730,481,4475,4998,2822,3230,2496,5007,2479,2924,1104,4743,2245,3012,4939,4332],[805,1948,4469,869,921,673,4051,4516,4368,863,1728,3999,1903,781,5115,4584],[2798,3932,918,2492,2851,832,4665,5034,67,4107,1037,1421,1298,3189,4495,3640],[77,4696,2957,74,4165,143,26,2694,235,4406,2924,927,1935,3291,4160,799],[697,2246,3211,4305,324,4135,3032,4219,1466,497,4901,3138,3578,1002,2753,1500],[697,2246,3211,4305,324,2333,1052,4135,3833,3032,2068,4219,1466,497,4901,3138],[703,942,1090,4271,4477,1953,2579,3590,2063,3498,2316,2665,1049,4151,460,2920],[1232,2722,3551,4029,4930,2872,2048,3866,2293,2020,5098,901,1775,3169,2094,4638],[1232,2722,3551,1943,4029,1775,2673,2094,2020,3169,2048,3866,2173,5080,1847,1972],[743,5027,142,1527,486,469,265,1633,3129,3198,3338,4729,4867,1588,154,3182],[375,3234,305,3129,3403,3896,2924,4338,486,4632,94,4452,4165,1511,4463,1805],[305,4892,4452,946,1282,423,463,1377,2192,486,1137,3129,3403,3742,1259,1050],[2102,837,3612,2241,841,3326,1868,528,1908,694,4218,309,55,1836,4445,1993],[4910,2911,3577,1875,3849,231,1092,4728,4979,3590,1889,3857,2914,2982,3641,866],[3104,135,3439,2120,1760,2616,3862,4167,206,2191,4066,887,2326,4115,274,2355],[1003,3924,2895,1531,2280,5059,966,1611,4410,308,2037,3067,810,4777,2192,1127],[3924,1003,2895,2280,1531,1611,5059,966,308,4410,2192,3727,1909,3067,1235,3819],[3124,3617,4508,3893,3594,374,1587,2996,698,2161,3967,3670,2029,5177,3636,3829],[3124,4508,1587,3893,698,3967,3670,3594,1856,5177,1045,4860,3617,2029,4083,1711],[4036,4028,3990,1024,2458,2081,189,332,1299,2445,2146,3750,2562,94,2602,396],[1269,501,3539,1419,4336,4425,1574,2875,3056,264,517,4111,4107,1803,2574,1093],[3545,2969,1823,3761,3718,3825,4002,741,2585,4867,2164,3086,4219,2335,324,3926],[5,3375,2861,1936,1274,971,2164,954,1286,2121,1683,5179,4797,92,1423,2617],[5,92,2861,1423,3375,1936,1274,971,2164,954,1286,2121,5179,4797,4112,2617],[5,3375,2861,1936,1274,971,2164,954,1286,2121,1683,5179,4797,92,1423,2617],[4898,3332,626,58,4650,4639,565,5121,266,3908,1629,2151,3832,4903,3211,2890],[3617,1549,4300,4226,4468,3528,1512,1247,1995,3762,3594,3144,597,2468,3832,2755],[1995,703,54,3617,4203,4625,597,2003,885,2849,1441,1830,1512,2100,3664,928],[1823,3009,3944,4933,3945,4705,2065,4922,2143,3510,3938,1291,2176,1400,3817,2558],[1741,1709,672,2026,4193,2192,4278,4367,4286,3983,1991,4893,2142,3784,2220,3772],[928,2421,2914,2832,1348,5022,924,4163,3690,271,4767,3767,17,597,3549,4899],[1335,1060,1522,481,1530,680,2475,2708,1583,2660,1243,2507,2111,903,4676,2551],[2066,3378,3866,1296,4767,4879,1079,3670,2082,1550,4637,1083,3203,2538,4979,4065],[2066,1257,2468,4479,3625,4096,3967,1909,5098,440,3795,2144,4236,2759,329,4910],[2066,1257,2468,4479,3625,4096,3967,1909,5098,440,3795,2144,4236,2759,329,4910],[2066,1257,4661,4879,4479,2468,3625,271,4494,4637,4136,3465,1296,4767,1079,1982],[1979,3412,3426,4736,548,3724,2270,381,5046,818,1690,2846,4043,4308,2298,2927],[2483,4148,457,437,4631,4195,1968,797,201,1256,3942,1997,4810,297,3473,3385],[742,3426,848,4064,3338,1344,860,1705,4818,580,564,4837,252,2447,2112,220],[742,3338,2112,3426,848,2229,4064,580,1344,1485,860,4460,2388,1705,4818,2447],[1643,1716,1103,2799,3721,1493,3573,1066,32,4141,2544,513,1967,2334,222,2741],[1522,4742,1064,2123,2306,2857,1865,929,1014,3301,147,4685,3284,4990,1453,2979],[744,2448,4410,4878,5032,281,4114,4722,3792,2791,1507,645,483,1918,719,4136],[2892,1671,3400,667,3778,2077,2753,3981,67,2517,4276,3294,469,1400,36,4027],[2892,1671,5052,3778,2077,2517,3294,1400,36,4027,3433,667,3400,2753,1140,67],[1335,1522,481,2111,1243,3183,2245,1299,3718,2619,3255,478,1314,3592,1032,4027],[3291,4650,3858,3852,2052,2092,3609,809,4842,1402,4453,2585,1061,116,2360,4510],[2281,2303,835,300,3915,1024,468,349,1903,4063,4713,137,857,4229,3315,3049],[2281,2303,835,2454,468,300,2058,940,121,3996,4319,1520,1703,1419,3915,3219],[3291,1814,1132,4507,4364,3011,3436,2015,2585,4866,2092,3683,2937,282,4187,2741],[712,50,4656,505,1749,2313,4687,4309,2850,3013,3658,1487,3801,4898,2493,626],[1576,2217,2398,4295,815,1366,296,1612,103,318,903,4849,752,1688,117,3870],[360,3329,3223,695,4180,2881,181,4731,2278,491,44,2276,3654,24,1314,1873],[2663,3240,2141,4812,3145,4963,1884,4551,977,1807,2284,5085,4641,1775,4450,3706],[4196,430,847,2750,5021,4950,3021,4790,3198,2535,2141,1197,1843,291,3566,3575],[1394,4622,335,3545,4133,51,4810,264,5033,2318,958,1908,3994,2148,4501,3607],[616,2390,3679,435,4498,4277,4011,2831,1373,5123,1843,62,4965,152,1972,649],[5032,4659,2791,2915,4815,2448,11,3066,4136,1057,2847,4314,645,3394,5077,2932],[3891,3524,3291,488,2015,843,839,3974,1026,4364,3215,4822,840,343,3436,426],[1041,3875,2655,2223,1684,3548,3734,3456,3110,3663,4355,123,5150,3889,514,4845],[2886,3948,64,137,1899,1990,4650,1966,1653,1553,4616,1772,1060,2488,3491,4862],[354,3031,423,2081,2147,3499,2496,3767,3932,5023,1335,4830,439,1507,4743,3030],[106,490,768,3667,508,1832,2370,4157,2627,4605,2546,3808,1228,2118,3813,2490],[947,2224,1,38,4492,4191,4466,1001,2510,2013,5168,279,4943,1299,3330,3499],[947,2224,5168,1179,1001,2510,1,4492,4856,2043,3548,1635,3589,2013,4867,1433],[2787,3515,3199,4505,840,3815,1818,3778,3119,1045,1065,966,3427,2574,3832,2575],[1818,2276,4505,1428,3199,4372,2763,1971,2787,4332,1259,840,3815,3711,3345,2274],[2615,669,3173,965,1045,1256,4560,1760,3992,3487,3536,855,2881,4333,1046,4321],[683,3114,2083,4795,2887,1464,444,2360,2469,996,1222,840,36,2546,1676,1156],[2447,1637,2399,284,4119,2693,2143,820,2607,1914,2393,665,3394,2657,659,2633],[1068,355,2131,791,1045,1107,1774,2492,2460,1362,3189,3855,4529,1222,3649,2323],[3550,3904,2414,1201,464,2558,1430,2898,1641,4726,4216,708,3119,974,803,594],[3256,4202,3933,1780,3884,3710,1006,3433,1470,2523,3994,4587,3086,651,2234,1133],[3783,1391,161,3811,1726,2272,976,3079,3363,4192,1567,3957,4974,4568,4155,197],[3783,1391,161,3811,4192,5091,1726,3079,976,2272,4974,3363,197,1567,446,3957],[303,2201,3330,845,789,1993,2672,4496,63,1243,4057,2609,4405,2674,3747,2108],[2276,2051,3733,63,1133,2585,2533,4086,3180,4961,4818,22,3589,4922,2816,1737],[2276,1276,3668,1618,856,2816,2051,525,886,840,2845,4086,3101,2425,1314,3927],[2276,2051,4587,491,2816,856,2591,389,1314,1535,3329,2425,4086,3867,3465,2387],[2448,281,744,4114,4136,3937,5032,2791,645,932,271,3066,2785,4314,110,4722],[2448,281,744,4114,4136,3937,5032,2791,932,645,271,993,3066,2785,4597,4314],[647,4985,4628,2435,1988,4758,1114,4577,4004,108,969,1562,5089,4848,1892,3548],[647,4577,1892,4115,4985,108,4628,4848,3774,2747,2435,1031,1873,969,1039,4863],[1134,4657,2785,721,3017,4305,2354,3190,686,829,4628,4060,5111,2318,4501,3242],[4485,976,863,4063,2377,1628,700,1194,197,3866,2294,2607,89,1312,1650,5001],[5072,5138,3957,3779,5011,224,4881,3151,4328,4165,3794,2046,4484,357,1391,4408],[4574,2168,2785,1870,968,2272,2532,2439,3017,377,4639,832,1528,4841,1374,3356],[1312,4924,1088,2982,1952,3899,4831,2853,2280,641,463,3191,3924,3641,3193,4720],[1312,2982,641,5138,3641,2932,2280,1889,4457,660,197,463,4150,2669,1661,4387],[121,2103,4515,1364,569,565,571,3884,4639,592,3789,3608,813,413,3640,1981],[4105,4679,2679,3396,4701,1134,1640,837,2610,951,55,3228,1360,619,1510,2645],[2679,3396,4701,2851,619,3743,732,2298,2785,1781,1674,818,2143,4679,4862,764],[2419,3750,3160,2359,3565,2598,86,107,2294,4018,4278,5086,1851,1516,1147,213],[2001,3831,1637,2342,407,1753,3791,807,4511,1146,1012,3207,5102,1548,899,2475],[2048,3580,2129,5176,3681,3054,2139,2541,2166,3105,4219,1605,56,3428,1572,3584],[1068,355,2131,791,1045,2444,1774,2492,2460,959,1362,1163,3189,4529,3649,2323],[718,5005,2904,701,4094,3530,3854,278,3232,2846,479,3015,3369,527,1931,806],[4568,2238,2259,3843,2654,1030,2733,2048,4286,2613,399,1638,589,937,1944,3265],[5022,1958,5078,1098,3065,511,1575,3023,3526,4991,2714,2832,551,4286,265,3533],[2272,2443,2051,5022,3641,4799,788,4639,3599,3589,2919,725,511,3061,3026,204],[806,1353,1303,4010,3347,2047,3454,3916,2710,1385,3635,2959,1256,3343,93,3766],[617,4413,3155,2510,1727,4934,3636,4922,1878,211,1035,780,2245,4076,4726,264],[633,1446,461,2135,1557,3631,4577,2172,1988,709,3576,4915,4764,3540,3054,3972],[909,2669,440,4910,641,3314,2358,1312,624,2229,2203,1661,3220,4719,2946,3620],[3151,3993,4261,2562,4090,1365,1137,2632,4046,155,3314,3506,4900,3714,526,65],[5054,5181,597,1638,2220,1909,311,2533,3987,4625,624,2100,893,937,3671,4477],[4884,72,2749,3576,4881,3548,2439,4494,597,3987,4896,1889,3023,3447,1088,3589],[940,2163,1862,402,3418,3607,2896,1692,3078,2053,2035,1911,3452,2401,3315,2937],[3151,3993,4090,4261,1365,3506,155,2562,1137,1796,2632,568,1502,3562,4046,1054],[1603,936,291,3122,660,5027,1477,1041,1859,2141,4720,155,2734,4092,1540,3949],[247,2941,4617,3221,795,2839,2126,2601,3580,4533,3288,2139,2708,3012,4752,283],[1282,1595,4719,471,1080,4580,1179,271,4540,19,4395,728,4341,4213,3842,1134],[19,4580,948,643,1282,841,4565,1595,5019,347,471,4305,4060,3389,1437,3825],[2070,4745,4565,3494,3389,1437,2867,4872,648,2482,3172,4205,2233,2622,3488,898],[642,2690,5020,491,3199,2368,3427,1074,1598,477,4220,1530,693,3636,2147,4028],[3400,2820,4570,1852,4371,283,3823,2367,897,1508,3211,5096,2955,4908,2131,659],[2411,2820,505,1157,1149,1214,1598,1243,4332,2077,3823,3415,2826,3868,2349,5020],[2820,4570,1852,4371,283,3823,3400,1805,897,1508,3211,5096,4908,4665,447,659],[1443,3052,4966,1365,1168,888,3417,5169,829,3830,3232,2122,640,4325,969,4717],[3898,3476,4944,1681,5115,2888,1415,4164,1287,169,437,1484,2210,1036,3877,102],[3553,4957,2140,5010,3929,63,1779,1306,4126,4191,3953,1133,4873,1258,4443,4754],[2853,3924,269,906,59,2378,2280,1807,3551,3690,703,5136,1297,4895,4081,4156],[2853,4156,1488,906,59,269,4784,2280,3551,3690,4895,3972,4072,4141,1939,2283],[2610,149,2343,1595,4583,788,2640,2913,3994,3256,2618,1563,33,293,3621,673],[2984,3049,808,1172,755,1196,698,614,1560,4691,902,1717,1970,36,4895,2354],[2984,3049,1172,2040,755,1196,698,4691,141,902,1717,1970,36,4895,2354,471],[1756,553,3507,3423,3528,2034,4738,2517,4649,1610,990,1723,5067,2409,4945,1267],[4223,3074,1297,3562,3313,329,3802,155,390,1773,1972,936,1892,604,998,2378],[4413,617,2586,251,4355,3636,3155,1739,2510,1727,455,1008,2731,4191,3246,1321],[4819,1901,3953,2828,22,2712,1549,2140,3180,1179,2725,63,3733,5038,1133,2510],[1901,2510,2177,2828,22,2712,1549,2140,3180,2905,1179,63,3733,4819,5038,1133],[300,2467,204,3504,3431,435,114,1216,3772,1172,574,4591,709,4442,4677,1935],[1977,45,4819,3455,4373,1128,2192,4517,1483,4193,1299,1709,3983,1043,3772,363],[2504,5035,754,3971,5173,1433,1922,302,5108,4912,4707,4728,1381,4472,1855,4766],[2504,1433,754,3971,5085,3378,1953,3668,4728,1855,4682,1726,2456,779,2222,3676],[3601,2067,495,2249,3572,1459,2797,1457,3808,3485,548,490,892,2863,575,4411],[4045,4853,987,2166,1980,5000,4547,938,2089,206,3205,4376,4906,2634,4113,4162],[1721,1651,4376,3828,4371,3556,2753,3451,4330,2968,2868,2484,420,1649,2798,3389],[2898,685,4737,2008,3665,2123,3172,3246,4730,1478,1780,4683,3075,1818,3517,3867],[2898,685,4737,3665,2008,2123,3172,3246,4730,1460,1478,1780,4683,3075,1818,3517],[1009,715,2697,1065,431,3024,3199,1559,696,305,3427,3745,2991,3690,3354,4899],[1009,715,2697,1065,431,3024,3199,1559,696,305,3427,3745,2991,3690,3354,4899],[4438,3215,4050,2588,2810,1425,4483,493,2108,1993,1171,504,343,4405,1731,2497],[390,2878,2734,3991,660,2227,3843,2296,1540,3632,1488,960,3113,4271,329,2153],[989,3554,2393,4086,264,1665,2182,1421,1226,2072,2525,1009,2492,5077,2116,2460],[2237,4415,2480,2123,3556,1915,131,4089,4886,3260,171,1175,3163,4577,2351,4154],[969,1939,1039,3533,1145,1525,3596,4397,319,2043,4682,3814,647,3972,4790,2029],[4626,2505,2465,4067,2588,2408,2691,3820,5038,1401,2510,3504,1710,364,2621,1662],[1475,200,4305,11,3460,3714,4106,2644,3516,2124,3619,3709,3849,76,625,2606],[806,4010,4612,2504,4715,2661,877,4421,3225,4343,2346,1229,683,2068,4948,2858],[2175,446,4189,3425,46,3206,568,4192,3266,3179,1568,105,546,1661,4536,2606],[2606,3425,2175,1661,3206,3722,1568,4924,546,3144,2003,4625,105,1629,4208,3366],[3123,5043,2620,415,2502,1152,3714,1092,4847,4075,514,2014,3169,4979,4745,644],[3123,5043,415,4745,4847,4075,3714,2620,4979,21,3577,2195,3866,4785,1092,1382],[2613,3220,4512,3263,1810,1959,4130,3421,3750,234,492,935,3695,1998,2804,1446],[2613,3220,3263,1959,492,4512,1810,2078,1195,667,1998,1446,4373,4130,4774,2332],[2930,3480,4237,711,1875,3331,1674,4797,2739,255,2967,258,1441,1417,3728,3832],[460,4355,4106,2579,3065,977,2378,243,2063,3313,4338,1041,2086,5089,4541,2669],[4568,1030,4638,2733,2613,3783,2238,2589,3957,3843,1567,981,4192,2020,2048,2259],[2200,4861,253,1931,855,3030,312,5034,190,185,4495,3654,225,3927,1671,3260],[684,1647,726,4455,620,836,3377,989,239,4048,615,3085,860,555,3762,2433],[52,1624,182,2032,1080,1504,755,4702,3232,880,2834,1503,3578,2742,4504,2955],[2510,1262,1628,3745,902,2602,2925,1663,585,4217,2506,2764,1683,2646,2587,2653],[533,4406,2210,2601,867,2604,743,4696,3546,4083,3740,1484,3866,2141,4033,3898],[1241,5041,3407,4071,3965,433,240,1051,918,2976,2641,2308,3362,2386,123,419],[1241,5041,3407,419,1328,2172,1736,3767,1599,5068,2308,2843,1470,4565,3369,2887],[2065,820,739,178,4529,2927,860,2962,1650,2794,2831,369,1265,3216,5058,3640],[3491,2065,450,5121,2076,4287,2308,3282,1824,2592,2522,780,690,2431,2950,4342],[2290,167,2925,784,2658,1031,3869,4237,4267,356,1354,196,1470,2409,3650,210],[2925,2818,1362,167,330,3745,4561,2645,2764,523,2887,4446,2541,3461,754,862],[69,2422,3400,426,2517,1822,2362,2892,4377,3554,476,4822,3609,4547,2342,3327],[4387,980,2170,1049,3947,2316,4654,698,4423,171,3096,3893,1462,4633,1806,4764],[4148,3179,4159,4179,387,4749,1544,4491,1519,4588,3907,1777,4561,3064,2334,1493],[4613,5,4344,4969,1214,4048,2927,3473,918,5058,1331,395,4652,229,1433,3773],[4613,5,4344,4308,4969,1214,4048,2927,3473,918,5058,1331,395,4652,229,1433],[3048,1789,4735,769,2987,4630,3108,2456,4242,958,236,1897,4636,2577,3661,5121],[488,2367,610,877,2858,2758,2307,1163,4665,919,940,2859,830,4265,1901,2084],[4147,1676,3612,4948,1367,1714,4405,2582,3138,4483,4526,1425,3615,4050,402,278],[4887,1810,1853,4721,3946,74,2161,671,149,1852,1746,3684,240,3629,2102,0],[651,2425,2209,816,2315,506,2941,899,3444,3772,1486,1855,3026,4885,2283,778],[2232,2862,4836,2719,128,2662,232,1972,5026,206,1578,4756,4665,2048,2975,17],[224,2733,1391,1567,1030,3715,2971,4408,3363,2091,4066,2090,4192,1909,446,4542],[4850,4333,2855,4563,2605,2823,2971,3222,546,1950,3425,568,3537,850,1661,3266],[4765,2813,1166,4950,856,2773,2583,770,3963,4467,1747,4677,3746,4845,4463,3819],[2862,2232,2529,2832,2306,1953,3853,660,4215,1906,1014,4307,2833,2734,2286,1085],[1100,1061,236,1265,2522,1287,2864,5121,3518,170,2413,3117,1470,3369,2308,419],[2064,2850,4687,4839,1749,4871,3801,1487,712,894,2967,3310,50,3680,2775,2313],[4967,1578,3580,3502,2277,3189,1638,2139,3967,589,2048,3109,3820,1410,5027,399],[4967,1410,3843,3189,1736,1005,2468,4112,3310,3584,4860,2038,860,3109,399,2689],[714,4276,1696,1717,605,3640,3269,1283,3528,287,5013,2921,4624,620,2449,967],[917,1945,3288,2311,4451,864,836,3895,4360,1975,3818,4368,567,1817,3624,811],[917,1945,3288,2311,4451,864,836,3895,4360,1975,3818,4368,567,1817,3624,555],[1102,816,3640,1351,987,3530,1318,3166,4906,1980,1604,3201,2030,1606,4460,3831],[2885,2655,1917,1721,4681,1115,3209,896,4101,279,1854,467,2920,3357,3528,2846],[786,2309,522,3788,3905,1538,4103,380,4113,3634,4685,1351,3035,3354,4642,4588],[213,2718,2140,5007,702,5004,3995,3344,1335,3968,1390,3484,1924,2189,3323,1015],[2877,2027,3837,4530,3232,1246,4672,488,4468,4160,1100,4507,3025,4093,2118,3291],[782,799,3289,470,2543,4427,14,2838,1374,500,3765,3387,3195,3491,1792,602],[1137,319,2404,3887,3814,4889,1046,4282,66,4463,2329,906,5150,1179,3027,4250],[4356,296,400,3326,3006,2499,2969,2425,1124,1532,1667,4011,2285,2012,5017,1393],[1175,876,4280,2228,2520,884,482,2231,5028,1904,4363,3012,5129,527,1141,2578],[936,1297,4223,2271,2141,2359,3019,3194,2694,2284,2436,4257,5055,3246,4077,768],[4438,2810,3215,49,504,4872,31,4627,1367,3258,4266,524,3268,2289,1073,3754],[3460,200,1475,493,4211,2069,2963,11,4066,347,2475,3714,2191,3185,145,42],[4011,1806,910,5064,2620,1054,392,3357,934,2145,1477,2273,1195,3945,4029,5135],[4011,1806,910,5064,1477,2145,5135,3016,392,660,3357,934,1195,4029,2273,2620],[3141,1272,4957,694,5044,4001,5059,2529,1378,4705,4885,3646,3855,1182,2274,5023],[2968,2609,994,4969,3922,4594,324,2092,4459,1093,3423,1882,1653,2071,3255,897],[3853,86,3253,1851,55,2961,2857,3866,3160,243,2306,3131,2996,1244,4201,4278],[2381,1813,1275,4531,4640,3853,55,1851,1189,5167,5156,3160,4278,968,2966,560],[1807,4720,709,3656,3845,4989,1050,3515,1522,3519,1317,3651,2734,3189,4058,1325],[1807,4720,3519,3845,3656,3515,1522,1317,3651,3189,4989,479,1050,4058,2496,709],[1807,4720,3845,1563,817,3515,1747,709,2412,1522,3189,3519,438,2185,3651,3218],[196,1733,5036,5053,808,486,1158,1782,2543,1980,178,1437,3527,4191,620,4247],[2883,4879,2902,1079,4088,4767,3887,4236,1381,1130,3010,1782,4145,3575,2545,3681],[2081,2458,4028,4036,1024,332,3990,2445,189,1299,2146,1027,3875,4293,3367,2562],[2613,4568,2733,1030,3843,928,4638,2238,399,1516,2589,3464,3026,3265,2832,2654],[2683,1614,2182,2450,3448,2229,4745,2004,564,2713,169,1295,1199,5121,955,3381],[1455,1745,33,199,4980,4922,1639,4898,565,2103,3636,528,4470,619,293,4851],[2832,2509,3464,3244,3310,625,1088,589,846,160,2733,5027,2589,4799,2259,3843],[4743,406,2245,3837,3012,2919,1309,2300,4860,4183,3672,5148,2721,2569,3376,2369],[2209,399,4568,2613,3189,937,206,56,2659,3109,2541,2832,2258,816,928,2654],[3394,1110,848,2388,3483,3270,1662,1407,1986,124,1434,2298,1628,907,318,322],[3947,4719,139,1711,3110,2223,3010,1090,1408,4494,1079,3542,2883,3529,2562,4910],[3172,1844,1535,2774,3752,3171,2498,4819,2357,3285,4730,378,4492,3031,3046,1277],[3172,3046,1844,1535,3752,3171,4819,2357,4730,378,4492,3031,3588,337,3367,879],[3172,3031,4730,3867,2492,129,164,1184,1328,378,3046,162,328,5052,3012,1535],[3172,3031,4730,3867,2492,129,164,1184,1328,378,162,328,5052,3012,3367,1535],[551,1920,1638,589,1575,4599,1573,2832,4967,338,1515,4887,4788,1709,1147,5113],[1389,4092,1795,3253,2220,86,4419,1477,890,357,3986,397,3650,4502,3947,4327],[788,835,4521,2028,1344,1560,1265,3545,4052,4247,5004,2769,4619,2401,1300,90],[788,2028,1344,2775,835,2548,4052,1265,3178,3674,90,2940,4247,3601,2311,3470],[950,4399,2110,3635,4433,2102,2727,527,3258,2627,1026,535,3977,90,1458,127],[873,3394,4071,1782,4520,3216,35,4287,3965,2523,1310,1654,1938,1252,3894,5041],[1291,117,712,4729,2602,103,2388,1262,2646,4838,2925,141,3338,2572,3958,585],[281,3695,3441,3937,2448,3875,4946,3394,3203,744,2915,872,2189,3263,287,260],[3695,281,3441,2448,3875,3394,4946,110,3937,744,2915,872,2189,3263,4363,287],[4440,4269,3817,5002,200,5043,4759,445,5024,5070,141,2274,4780,3844,3918,2697],[4529,175,4314,281,4114,2126,4722,744,3815,3792,3066,4410,3826,554,271,3040],[4529,175,4314,4114,2126,744,281,3792,3066,4410,3826,554,271,4722,3040,4110],[1939,969,4397,1039,1525,4913,3533,319,329,3229,3814,2220,3750,2502,1090,1807],[953,5113,944,229,1882,420,3137,2735,3389,4808,599,4069,4495,3973,916,2968],[2370,5103,4581,250,5127,4981,1348,2286,2340,215,1688,3559,26,2227,3810,723],[1848,4291,2603,3139,3475,4837,623,1688,4800,4141,103,1643,4775,739,4904,4849],[3030,4118,185,3536,2069,1865,162,1104,1335,4743,1201,415,211,565,4332,406],[4671,3448,1829,1665,2553,1351,3748,1538,629,3512,1154,4401,4474,1846,4873,2292],[2592,2514,1255,2076,1236,3491,3219,437,1431,4464,629,4752,2308,3264,2678,3674],[725,788,3470,2028,1274,4521,1736,4052,3459,825,3757,1328,2065,2298,2953,4533],[2340,3692,2385,4301,1141,2570,475,3182,2149,507,25,242,2503,2352,2732,1982],[106,490,3667,768,508,2370,4605,3808,2118,4581,4157,3813,2490,3354,1848,2600],[4996,1553,330,3621,903,370,33,123,2942,2205,2479,3501,2068,2813,2627,3640],[2794,4460,2493,2013,791,453,3338,103,1770,3517,719,3302,3116,1397,293,1065],[3438,3558,4494,2883,2567,3010,2461,2350,3079,3497,2920,3110,4937,4256,1120,1138],[2920,3497,1090,4937,1420,4915,1138,4628,613,3690,1988,3548,3947,4203,94,1384],[2677,3436,1548,4164,2604,1652,457,3475,3660,2210,1148,1281,3409,4696,3602,2142],[1561,4380,338,2781,2510,2775,3201,219,1785,2634,30,2551,4347,4322,2112,1904],[4626,959,2362,1571,267,4623,4413,1710,1392,4898,2505,1723,3433,4873,1335,1320],[2898,2712,1818,1133,1901,5067,3517,554,4000,1382,4961,4730,1104,2496,4172,3670],[5021,107,1527,3074,2046,2804,3639,1550,4271,4551,3750,2240,1516,2359,2055,660],[187,1105,1700,2512,2510,2072,374,211,3499,464,4298,1846,3097,1722,1027,1937],[2630,4848,3156,2000,456,4408,774,3308,2031,2809,707,4641,2097,5094,1892,1979],[3217,3533,203,4030,93,3376,710,3176,4933,900,3283,4261,3980,4433,3733,3554],[145,94,4847,3123,2240,3425,1329,4273,46,4306,2160,3198,3806,4388,3320,534],[2455,20,258,2558,3484,4137,4451,3744,4180,1058,4845,2233,3517,698,4382,150],[2455,258,2558,3484,4137,20,3744,4451,4180,1058,2233,698,1063,4845,1021,150],[2051,917,2881,3115,3668,1164,5015,3026,2170,1015,886,2419,72,1873,2832,3950],[4695,4642,551,611,3389,4662,589,1185,1645,1083,414,4839,3208,2986,614,3594],[4529,2323,3353,2985,1861,3512,1107,469,3720,498,4091,3649,801,1714,1068,3757],[2410,1485,2563,2279,3454,2067,2445,2799,2332,3692,3757,2797,4381,1926,1526,1631],[4701,693,1068,434,1107,1071,4347,1448,1,2173,4598,3595,602,1224,4207,3028],[2858,837,2688,1013,2691,2501,830,948,1238,57,2758,2117,1660,2243,2593,4620],[2858,837,2688,1013,2691,2501,830,948,1238,57,2758,4698,2117,1660,2593,4620],[1750,2657,1978,1899,528,1553,2312,2148,2011,2838,1734,4262,2886,2954,500,1020],[1821,1291,518,2826,811,3465,2603,2873,90,2831,2832,1798,3412,2180,2229,1490],[4318,3466,5179,3410,1507,1370,1553,1073,1645,4455,637,40,1113,2641,4186,1133],[4422,2431,4107,780,1803,2898,4217,3437,1104,3499,3246,3517,464,290,4716,2457],[5054,2538,4883,1573,154,1638,589,252,107,1389,1804,3671,1515,2934,284,811],[2784,1145,3160,3570,3662,2406,2114,2170,299,1322,3059,1429,1514,3152,4299,3945],[5073,3575,1282,5155,3018,1224,2157,3574,2548,83,3443,3704,5011,3572,595,1331],[4191,1345,4432,1965,2586,2411,1321,2978,4602,3376,2387,3246,838,251,763,3752],[3765,2838,1978,5137,4723,1747,3608,118,4862,4427,782,2135,4347,1792,966,4179],[2160,2090,4719,4494,4450,1919,445,4760,107,474,1391,872,3617,4338,4991,2438],[866,4536,3266,568,1661,3776,105,3206,4189,546,2606,4625,2100,935,3899,583],[4130,3007,2894,3161,3123,3875,634,375,1642,3093,3185,629,3577,2260,2935,1682],[2958,3548,4307,3469,4250,4203,2012,3776,1350,4450,2090,1778,1142,852,1170,2533],[4423,550,4128,3690,4375,1711,2778,4719,1775,2159,3242,3548,3065,2757,4261,3846],[2225,402,4749,3524,4141,4511,892,2477,1087,1193,4897,2548,4110,4446,3429,4027],[293,693,3818,775,4887,827,567,1134,1639,3975,574,157,3584,2205,2361,4175],[1027,3434,3379,3600,3097,3519,4919,4436,3119,4012,4677,2309,3530,1309,4359,1089],[2124,5094,3497,252,2537,984,4654,107,4396,1090,2461,2924,2936,2223,3947,4494],[2124,5094,3497,2809,252,984,4654,4396,1090,2461,2924,2936,2223,3947,4494,4392],[397,2170,681,3983,274,1778,1079,4307,4215,4892,2533,4193,4889,3964,396,4787],[2583,2013,3555,1626,3286,3494,1608,483,1414,2116,4945,3682,4436,854,2676,1372],[2170,1975,1991,3193,1164,3950,1015,2293,4477,2294,4282,3089,2419,299,3160,4787],[2703,2433,914,458,412,1958,1975,2622,555,53,3268,3938,861,880,4946,4992],[1802,1962,1252,3933,2585,4232,1181,3559,807,974,4935,3024,1301,4742,1082,490],[1641,362,1656,2757,4152,1409,3707,590,1143,1168,768,1133,803,2887,3474,3926],[1574,1093,4425,3879,5023,4665,2376,3056,501,1852,3395,4027,565,4336,2875,2263],[267,2365,4012,3131,1825,682,1915,1822,2212,1618,462,4919,2520,245,1057,4348],[5038,2445,1714,4873,4028,4116,943,189,3953,1965,328,4867,3057,1615,2420,3353],[3332,5020,525,2898,2411,264,2854,2185,1885,879,5177,1104,4725,4089,2245,2794],[3455,780,573,712,2123,685,1034,1836,3293,3665,3167,2008,2185,2898,4626,1277],[2651,3482,603,1555,1472,3959,4849,3974,3886,2382,2486,4697,3803,2217,3808,815],[1453,1807,4830,3634,3496,3246,4308,3184,2610,336,2043,4762,2414,4633,3038,5114],[1559,630,2380,4247,4380,2336,1100,1894,2035,1829,876,1244,4553,650,1841,3626],[471,3149,2686,1302,4741,962,157,1328,3690,2016,667,19,689,3530,2298,4676],[1859,3750,969,2021,231,141,901,3866,192,2780,331,2602,3123,1672,5167,909],[2961,4498,4249,3590,1282,1312,3118,4720,3967,1972,4338,2895,1511,2048,4541,3802],[3802,4498,5001,1022,3967,3408,5090,2091,142,2378,5027,4065,3074,1447,1312,368],[1217,4065,3986,4498,4019,5090,2685,5001,3802,1239,1447,2091,1699,2908,1856,3866],[1676,3215,1993,2582,4829,3192,5104,4405,1351,4141,4360,2568,1199,3778,1029,1614],[1229,1595,3155,2166,206,2566,3111,2982,2043,5013,1172,5176,3714,329,3849,1046],[3776,866,546,4536,2855,2003,2175,3366,2606,446,850,4189,3425,3206,2100,882],[1064,3530,3600,1027,4098,3159,3519,3355,3121,1780,3599,1014,4982,1528,4677,44],[4859,3267,3571,1899,2360,1199,4617,4377,4904,2968,1029,1500,3255,2468,3187,4371],[5086,4236,1205,4641,4206,2902,3786,3681,3061,1225,3072,4145,3575,5061,4965,3540],[1092,3551,3662,3581,1381,1145,4682,2082,1834,4357,1322,4231,896,3320,3957,2946],[2220,3672,3705,3296,4790,3990,1152,22,607,3964,3987,1883,4467,1921,4892,1137],[3551,2864,2094,1891,3044,577,2463,3341,1895,445,1623,456,4143,221,2526,2536],[213,2718,2140,5007,702,5004,3995,3344,1335,3968,1390,3484,1924,2189,3323,1015],[213,5004,3344,3968,1390,3484,1924,2189,3323,1015,4131,3075,195,2441,1062,5060],[389,4203,901,1051,1390,5083,850,1211,1708,2881,3730,4899,2490,5077,3371,2242],[950,4399,2110,4433,2727,3635,2102,3258,1026,535,527,1458,3977,90,3413,2553],[2813,1049,1284,3516,273,3835,2874,3746,1499,3633,972,1883,3947,4128,1488,4973],[1860,2384,4322,3666,1450,1793,2328,2632,1607,3487,1298,904,777,4284,1077,1653],[3542,4494,3416,460,3946,1906,3417,656,2207,4762,544,4895,3969,2316,3715,2418],[3542,4494,1416,656,3416,460,1906,3946,3417,2664,2207,4762,544,3715,2418,704],[2638,769,5039,3120,302,4438,242,2987,1839,1171,3139,4032,339,4630,787,2966],[2638,4630,769,5039,4438,242,2987,1839,3139,339,3048,2966,4761,2004,891,2826],[2637,1599,4547,1193,1696,4052,2885,3429,2528,1568,1629,121,4549,3365,3502,4565],[3470,4290,4025,1568,3474,249,436,766,1060,3502,1696,1727,3440,788,2962,1286],[3270,2746,1407,3418,32,739,4141,1510,2885,2804,2870,1729,907,970,1210,3178],[332,2081,368,1075,2146,1802,2520,1483,1428,2458,4861,966,1345,4220,1024,2125],[1037,3073,2465,328,4496,4073,1491,339,4126,3353,5038,594,3098,240,2577,2479],[3312,2391,1428,1364,2041,1128,4505,483,2129,1971,2523,3711,1359,2080,4571,1666],[3312,2391,2041,1428,1364,1128,483,4505,3711,1971,1359,3731,2103,407,2080,2763],[2798,3932,918,2492,2851,832,4665,5034,67,4107,1037,1421,1298,3189,4495,3640],[4261,3065,2778,1090,4423,4899,1079,4128,1707,2823,716,4915,2257,1138,4375,4912],[4261,4423,4899,1090,4915,2257,1138,4375,2579,2778,1106,3065,4128,3993,2665,3151],[726,1505,561,4225,1236,3838,4364,1192,3210,266,2274,3513,3628,239,1011,4456],[2782,3958,584,32,3778,1537,2067,3831,2018,683,3269,520,4736,2027,2753,4837],[329,707,2804,2043,2299,1812,2273,2271,1202,2363,2975,3840,3113,3759,2812,956],[247,2941,2544,1186,3512,2013,2870,4852,513,725,4320,4534,1652,4929,4103,5098],[2502,461,2166,1308,1721,3072,1662,4860,3664,5176,1172,3580,3008,3678,3502,5026],[1935,2062,574,4002,4217,3473,1210,1305,2132,311,2646,3486,4763,500,4906,4028],[1469,3579,1157,4655,251,4746,157,4436,337,1299,5020,2146,4371,3517,4205,2619],[4655,1469,1157,1243,2755,3579,1032,4683,1802,926,3119,1306,2842,4028,64,3246],[3463,2686,433,3775,4632,2475,2645,626,4347,2088,39,470,2501,2172,240,419],[2055,7,2480,3751,1214,3404,1540,4026,3136,663,5041,3560,4489,2755,3082,3915],[1521,3448,4401,1665,1538,1351,3458,3748,4045,1495,644,915,367,3720,1233,1965],[1628,907,1986,1994,3775,1078,848,2036,1513,1434,3298,3049,764,3515,650,2179],[3287,662,1433,3769,1668,4517,2162,1309,264,2707,3411,776,2938,4022,1214,384],[4513,4486,743,3482,4522,3808,26,3810,3572,4533,5121,523,771,4939,2210,4736],[2971,4871,1314,3246,4266,2695,1814,4415,137,2127,3510,4431,881,4806,2531,458],[4330,3269,2349,2177,2187,4986,3739,501,5049,4867,953,2335,955,3166,1602,3138],[970,809,1061,595,3713,4,2007,1100,2524,2052,5119,2652,1551,1508,3609,1088],[970,809,1088,1061,595,3713,4,2524,2052,5119,2652,1551,1508,3876,1604,2937],[2484,4677,427,1188,120,4330,1768,1186,284,2437,4883,2974,4717,2389,3556,1577],[5034,137,855,4606,752,2087,344,1931,3479,4069,1171,4402,2360,4320,4473,253],[5034,137,752,2087,1931,1574,4117,5018,1494,4402,4495,4665,3479,344,190,253],[4167,2531,2121,1419,1803,2713,1351,2915,4594,4111,4606,1289,3402,1671,4087,258],[1306,2069,3402,251,3346,3139,2073,4120,4027,3405,4144,3598,3377,4987,3648,4584],[2564,322,2614,1126,580,3725,261,3469,3455,1918,439,1617,4941,1521,3200,3490],[266,2290,2237,1150,2718,512,2704,31,4245,4075,4679,464,805,1173,3801,4345],[2766,4995,1714,4116,413,4153,4873,2790,4482,2445,4028,189,328,594,4036,1901],[2666,62,2586,1228,838,1965,1369,1834,2441,1396,998,1321,1892,2268,2824,4413],[2260,95,4387,3779,2366,3499,1462,1049,1834,4790,4019,1919,3591,4864,155,4239],[3272,365,2129,3798,2035,1069,2617,4495,374,1406,3584,3678,1320,4003,1589,425],[4879,1883,716,4539,4277,331,2806,3887,2463,514,3072,2986,2133,3793,4868,107],[5028,2077,3244,3733,3667,651,2726,4640,2832,3843,2144,3623,2189,4005,4791,1760],[1496,3578,3985,4242,4120,3374,822,3092,4736,3534,683,1524,2696,1512,64,381],[1496,3861,524,4752,3374,3092,2848,3985,1512,3819,3418,4306,3578,1127,2870,2715],[2435,4348,2086,1248,1170,1880,3619,3817,3709,4927,2423,4099,3402,3220,4659,4823],[400,3332,954,2451,3651,2190,1677,1762,1299,2140,2116,3985,4356,1750,574,1571],[1818,2276,1338,4587,1535,1065,4867,244,1243,1635,4893,5177,264,4403,3867,2274],[1335,1060,481,680,1522,1530,2475,1583,2660,1854,3666,2708,2718,4459,2507,2111],[1268,2962,63,2211,1648,3719,1078,2386,1982,2361,3093,1598,4697,449,1992,2767],[1893,1821,2341,2790,1223,4337,4549,4920,3818,2013,2695,3362,1910,122,458,644],[1723,3524,3790,3735,1918,3278,3321,133,5052,2670,620,3087,2957,3446,10,1379],[3524,133,1723,2670,3278,1918,5052,3087,3321,620,3735,2725,744,3790,4087,264],[299,4544,2320,3160,373,2463,3072,4677,5061,3589,3506,2066,4879,2795,577,729],[2694,4989,3431,4566,3620,1887,1884,223,4233,3159,3295,2484,3708,71,2141,3990],[1028,3402,4425,3056,2875,3539,3038,4023,1479,4475,879,1574,182,5111,4336,2879],[566,4208,2122,1873,4167,4294,1299,3208,4606,3201,2904,3534,640,3232,2247,1460],[2201,23,1993,2405,1163,2615,1639,4041,5122,2459,2126,3682,4395,1783,90,614],[1562,5089,4203,2160,1959,1207,35,1248,3738,1059,4352,4081,1090,1757,1988,1098],[393,5122,1583,3360,2071,2609,3815,4731,3144,2070,1588,4739,3797,3120,1649,3832],[1217,3986,4019,4065,1699,5001,2685,2908,3408,3052,5090,2261,1022,152,4990,1388],[63,859,1133,1723,4961,4126,1179,2585,1219,4943,2731,3953,4401,3733,2013,5032],[542,4361,3284,1654,1499,2160,1222,3411,1944,3210,1624,3085,2523,709,1235,4619],[1255,4377,2617,2308,2172,3375,3571,1599,4815,1960,2614,2468,123,4371,3534,1241],[2627,3823,3880,216,3912,508,1177,844,1786,745,2118,495,1415,2942,790,812],[1694,3857,1240,4874,4591,3067,2842,3076,3938,731,3205,2043,4790,537,3751,3279],[1158,2855,419,2525,4419,2026,2151,1846,363,1784,903,1839,511,4798,1304,217],[215,1938,5180,4735,4911,3071,2978,2099,5137,3943,1258,2650,4245,996,927,4006],[1802,2111,1641,4393,4615,4067,1139,4113,10,4000,3926,667,4119,3868,3119,1143],[1802,2111,1641,4393,4615,3119,4067,1139,10,4000,3926,667,3868,1338,1863,3341],[1007,3683,1508,24,2396,3865,4628,2461,3195,3667,365,4330,742,825,1180,1819],[1977,4373,2291,1299,4517,438,337,3437,3367,1681,2297,1027,363,3539,4490,1709],[1643,2544,1103,3721,513,2799,222,1967,2741,3573,2643,4078,1716,1715,32,2334],[3647,1577,1357,3536,939,194,1674,2414,864,507,3349,1728,1986,3035,4574,2323],[3045,520,3805,398,125,2867,318,4876,3385,2225,1062,2460,2477,4317,1301,2335],[4662,716,54,463,1081,1085,3990,3618,604,1058,155,1124,4338,530,21,2268],[1982,1068,4803,2446,1379,3569,1250,686,4864,1401,1657,2587,868,395,414,601],[2751,1424,1386,3468,25,1980,1156,297,2027,2410,3467,1652,74,3461,3259,36],[3314,3208,1390,1350,4193,3990,1672,231,3987,4250,3532,1605,1886,1170,272,1369],[3208,1390,3314,4193,3990,1672,231,3987,4250,4719,3532,1605,850,272,909,1369],[703,942,4271,4477,1953,1090,3947,2665,3542,1049,4151,2063,2220,4541,2170,2579],[3066,4114,2448,4815,4314,4659,3937,4005,4529,744,1151,175,1057,2126,5032,11],[142,3529,3296,375,3019,1682,2894,4233,1732,2010,5011,4881,4194,2662,5089,5075],[1839,861,3399,1731,2952,2119,4516,2522,2622,3474,3511,2187,3666,321,1893,2700],[2794,1265,780,1340,1802,791,4517,1076,5007,1772,5020,442,2757,2411,3517,1755],[1269,3539,501,4425,211,3056,4336,1574,2875,517,1093,1277,2574,1419,4683,4827],[5,92,2861,1423,3375,1936,1274,971,2164,954,1286,2121,5179,4797,4112,2617],[1549,3617,2468,1995,3832,1512,3762,1247,1736,3287,54,2331,3594,1830,597,3965],[1741,1709,2026,672,4367,4719,4193,4373,4215,1995,3983,4286,4517,1991,2630,3964],[2277,3096,2750,3072,1775,2260,4905,4965,4789,2094,422,3668,1698,3168,2231,4075],[1910,1497,1068,293,2116,4064,1905,1841,3656,3976,365,3504,1645,1559,2155,1646],[2483,148,1741,350,2026,1445,457,672,771,2796,3238,2352,3058,2594,37,25],[3291,3609,3852,2585,4650,4453,1402,1061,2495,3858,2092,809,4842,116,2360,3327],[1814,282,2585,473,5023,2387,718,1132,4914,4216,2974,3215,4208,843,427,2015],[1814,4914,2387,473,4216,2585,803,4711,3559,4173,4830,3884,1181,1656,1133,1014],[2663,3240,4812,3145,1884,2141,4963,3706,977,2378,4551,1658,3566,1807,2284,3177],[5034,2904,701,4749,2087,4377,3463,1862,1228,548,1968,4665,4773,99,1394,903],[4498,1843,1972,4965,3679,435,3620,616,4277,2831,1239,5123,3824,660,4351,3416],[1916,3635,1425,2513,2486,2314,4428,3271,4825,4159,4561,2953,2593,867,4979,1457],[418,4615,5167,95,5049,2750,4206,1528,3972,4325,1562,3251,581,2747,2783,2439],[418,5167,5049,4615,95,2750,4206,1528,3251,3972,4720,4325,1562,581,2747,2783],[1350,1550,3208,4151,83,4719,3430,1239,4193,2145,1378,3866,465,2351,2078,956],[2500,1926,2497,3791,792,3014,3266,701,143,2216,2636,4438,1106,316,3753,3147],[617,1133,3155,4413,4126,2905,1615,63,2558,2510,4922,3636,791,4819,67,2586],[4209,2560,2942,500,1193,650,787,3775,2646,2716,1520,567,2552,2246,2762,2649],[2886,3948,64,137,1966,1899,3269,1990,1772,4650,3409,3711,1653,2148,1553,4616],[3515,1045,5038,2276,2787,2676,2372,2763,1428,2391,3711,2274,3815,1818,1901,3778],[3545,3117,809,1466,1932,2246,2976,4320,4424,4486,3134,4620,3138,4208,2969,3682],[3195,495,333,5,4932,2658,1313,434,1556,2037,1969,754,92,441,276,3228],[1680,1578,2358,3141,385,4502,4885,1969,4860,44,1308,2003,1785,4705,2712,1378],[1990,442,2467,2049,1170,4330,4535,2927,1255,4371,1979,3645,4351,2465,3958,370],[2276,1276,2051,525,886,1618,2816,3668,840,1377,2845,4086,856,1314,3927,225],[1134,4305,2354,756,2785,721,3017,4657,2318,829,2793,2803,3242,2192,305,5019],[5011,1959,1529,130,4690,2046,1391,5169,707,889,1873,5072,35,2135,3669,4328],[2048,3580,5176,2129,2139,3054,2541,3681,4219,2166,3428,1605,1972,4568,1572,3617],[4911,1068,3209,4002,4082,3051,2131,2062,355,802,1848,3236,2361,4854,4157,1305],[4568,2238,2259,3843,4286,937,2613,1030,3265,3955,2589,2654,261,928,2733,1944],[2272,2443,2051,5022,3641,4799,788,4639,3599,3589,2919,725,511,3061,3026,204],[2239,3993,1050,4601,463,4984,268,4267,477,1515,12,3169,1135,4293,1742,305],[3650,2194,2695,2537,5131,774,2944,4503,2138,1194,861,3494,1281,3938,692,1289],[1868,304,3612,1393,343,2346,4604,1194,543,1949,3153,3311,4195,113,2328,1993],[1353,806,1303,3347,4010,2047,3454,3916,2710,1385,3635,1256,2959,3343,93,3766],[2166,681,1892,2529,264,969,4373,1058,453,972,4300,456,2366,1988,5012,483],[681,2529,264,972,5012,456,1892,54,5026,3473,3774,3054,1297,126,1086,647],[4103,4588,4491,4642,2848,730,2523,3788,3951,2309,2710,1186,2559,2496,4964,3942],[4103,3426,1746,4094,4642,4160,2581,4491,4154,3788,3216,2523,4588,157,3369,2744],[3481,1015,4913,3945,3124,3323,3828,4548,1834,5081,4404,4798,3042,2580,3961,1062],[909,2669,1429,440,4910,641,3314,4841,1378,1661,1312,1060,5155,231,3671,5178],[5054,5181,597,1638,2220,1909,311,2533,3987,4625,624,2100,893,937,3671,4477],[1953,4654,4396,5094,2935,3068,4764,3529,2461,1462,703,4333,4151,939,3913,1603],[4872,2070,4745,1080,1179,271,4395,728,4341,4213,3842,3488,1282,5024,4895,2622],[4896,3969,2185,2879,780,4683,3845,3392,3874,220,3038,3075,3293,3167,1442,3665],[2343,19,788,2640,4583,2913,2610,1563,3994,2088,3463,1879,1595,4516,4072,4518],[2610,19,528,2618,2343,4980,2640,2552,4516,1728,3463,2088,4583,1595,4368,1013],[4661,2628,3371,4500,3670,1711,4867,1635,3684,188,1901,63,2492,3589,4555,2417],[4023,3969,4896,3020,879,3845,1479,2943,1269,3656,3755,3539,517,2875,4744,3038],[4023,3969,4896,3020,879,3395,3544,1269,3539,517,2875,3056,4027,2943,1277,182],[3022,297,1409,2169,3210,4255,1156,2027,3642,2410,1774,697,3461,1187,2479,4321],[2504,754,3971,5085,3378,1953,1433,3668,4728,1855,4682,1726,2456,3676,308,5108],[2510,1663,1262,2575,848,3745,4086,4045,2764,1654,5058,653,3094,2337,454,1513],[2111,4615,1802,4393,1863,3867,1133,4098,1143,3665,1818,3024,1438,3199,3146,3354],[969,1939,1039,4397,3533,3814,319,4682,1145,1525,3596,2502,2329,2043,729,3972],[3460,200,1475,493,4211,2069,2963,11,4066,347,2475,3714,2191,3185,145,42],[1475,200,2908,3460,11,1184,137,2618,3276,477,5130,4860,4395,3714,2897,1791],[2175,1568,4189,3425,46,3206,568,3266,3179,546,1661,446,4536,2606,2003,4625],[446,4189,3425,2175,46,3206,568,2733,3266,3179,546,1661,105,4192,2971,2606],[4568,2733,1030,4638,2613,2589,3957,2238,1567,3783,2020,625,3464,3843,981,322],[684,726,836,3377,989,239,4048,615,3085,555,3762,2433,2416,1647,4003,2767],[52,1624,182,2032,1080,1504,755,4702,3232,880,2834,1503,3578,2742,4504,2955],[3513,4486,979,1051,398,2877,4191,4907,914,1635,2897,2226,4445,1620,504,4111],[2290,1829,3080,4770,167,2925,784,2658,1031,3869,196,4237,2557,4267,356,1354]],"weights":{"2275":258,"4035":132,"229":389,"4742":361,"3684":402,"1224":337,"3946":164,"4887":450,"4721":145,"1810":456,"849":174,"2161":351,"151":200,"3420":406,"1853":280,"671":278,"928":763,"2240":1001,"2464":506,"2048":919,"4836":292,"1477":626,"2662":399,"4283":311,"2862":171,"206":443,"2832":489,"2232":432,"1658":332,"155":399,"2141":840,"2719":233,"1856":371,"3680":428,"4163":451,"5027":443,"4860":381,"105":468,"1710":407,"4689":475,"2802":544,"2739":495,"593":465,"1172":470,"3382":675,"252":599,"1054":391,"383":299,"3617":480,"1603":468,"4452":354,"4165":332,"486":215,"711":543,"616":844,"3690":613,"3403":201,"3023":441,"1297":607,"3129":308,"3548":555,"5022":770,"5087":404,"1312":544,"3715":386,"4583":281,"3143":230,"3882":378,"906":658,"460":462,"463":510,"3632":128,"4913":365,"3669":350,"1462":467,"2423":570,"633":700,"3966":275,"4863":418,"1696":350,"2305":339,"801":248,"4288":269,"2950":362,"2247":288,"3112":236,"504":375,"1354":289,"943":385,"3761":450,"4465":409,"2966":357,"4120":215,"1468":370,"1503":328,"1228":1119,"4004":194,"1482":310,"4333":709,"4909":441,"4894":96,"3856":331,"4463":370,"3442":263,"4563":465,"4850":449,"978":453,"3222":321,"4758":734,"1500":396,"2973":488,"1950":425,"2848":357,"1186":266,"4643":479,"195":258,"1799":211,"4617":510,"74":499,"145":481,"4499":447,"340":450,"247":522,"120":246,"2873":220,"4859":551,"3645":264,"703":927,"4676":367,"3719":340,"1159":307,"3975":448,"2634":507,"2891":224,"3544":416,"4591":289,"2672":378,"689":531,"626":382,"3473":332,"18":262,"2488":276,"4217":267,"668":251,"224":531,"4192":664,"4066":729,"3363":387,"4542":591,"1030":355,"2091":205,"2733":459,"1391":342,"1909":486,"1527":764,"4408":1323,"2971":384,"446":447,"1567":677,"2502":772,"1005":248,"4885":738,"4512":587,"577":246,"5121":577,"4485":242,"2693":259,"1291":310,"3307":401,"3565":606,"3150":272,"2607":285,"2160":523,"468":401,"2645":309,"4536":494,"4764":420,"2143":368,"201":261,"2838":289,"4797":468,"3616":772,"4801":232,"1953":504,"4387":646,"4963":390,"647":870,"2316":376,"2124":528,"3506":464,"2260":358,"2935":503,"2170":700,"4955":390,"2620":546,"223":225,"3575":269,"3750":477,"2598":459,"4008":335,"1516":468,"1197":468,"4430":178,"3566":639,"2419":569,"2294":442,"2359":487,"3160":362,"1147":312,"5086":316,"1185":448,"5026":506,"2470":386,"264":370,"1578":306,"4441":587,"2541":404,"4237":403,"879":385,"4304":336,"1432":247,"345":167,"3643":291,"5089":412,"922":498,"3866":1897,"641":702,"131":376,"3109":458,"5096":322,"4649":885,"4618":409,"2351":490,"1807":720,"4975":301,"4467":730,"83":383,"3194":604,"62":557,"456":942,"1747":539,"1024":315,"2081":289,"129":205,"4036":330,"332":231,"2445":223,"1299":304,"3155":353,"2357":256,"3990":664,"4730":286,"2458":329,"3867":516,"4028":321,"189":276,"1535":440,"3584":619,"3428":331,"1669":595,"2277":458,"4967":216,"4219":395,"3054":481,"846":290,"2129":587,"2166":968,"5176":793,"2139":417,"3580":680,"4928":252,"130":422,"4190":230,"4708":506,"418":257,"1571":652,"362":388,"78":209,"4272":361,"2046":376,"3991":253,"1528":312,"2237":219,"4350":188,"581":277,"2855":413,"4807":160,"1801":376,"2605":482,"3005":288,"2255":362,"3537":288,"850":494,"1529":737,"2525":476,"3425":318,"546":444,"3266":564,"2823":524,"568":491,"1661":495,"2100":586,"1730":289,"4386":268,"4834":472,"259":478,"3781":430,"2471":230,"2696":370,"3300":287,"976":865,"1874":512,"3829":281,"1366":447,"599":379,"2204":784,"511":363,"4864":277,"834":341,"109":410,"4335":428,"3604":282,"4090":250,"4063":359,"1633":417,"770":180,"3963":143,"3746":297,"4677":371,"4765":499,"491":627,"4845":369,"1166":316,"4950":317,"1143":573,"856":329,"3579":277,"2813":651,"1728":427,"1317":216,"710":485,"2954":221,"4427":167,"3121":338,"1522":271,"4723":336,"1750":286,"1014":489,"4886":419,"4921":189,"1175":218,"4475":287,"925":250,"4249":478,"2090":465,"1515":409,"2220":864,"396":539,"3633":576,"4787":319,"5054":197,"84":359,"22":145,"1369":460,"2012":413,"4286":341,"3193":556,"107":898,"2519":283,"899":218,"2659":249,"3654":530,"72":341,"875":218,"3026":294,"4884":255,"566":468,"695":566,"3962":554,"4444":403,"2749":237,"512":332,"3264":328,"2882":450,"4513":184,"3943":241,"459":345,"3404":324,"235":457,"622":287,"1904":218,"2385":264,"3347":316,"3667":409,"87":181,"4152":306,"4795":343,"1410":313,"3843":247,"2468":373,"2467":335,"1736":357,"4297":356,"3310":567,"3189":487,"123":353,"1406":271,"3967":349,"1283":341,"3269":336,"3528":452,"2921":181,"714":348,"620":391,"4624":143,"2449":252,"979":291,"4276":259,"1717":305,"5013":282,"3640":436,"605":244,"287":169,"864":430,"289":191,"1762":219,"3399":485,"2489":308,"3278":264,"4368":253,"3601":292,"1236":313,"917":305,"1817":287,"308":467,"3288":357,"1945":242,"853":256,"1695":296,"2273":467,"71":418,"936":547,"4233":324,"2986":444,"3019":506,"2284":540,"4077":234,"366":348,"4989":296,"2827":370,"887":816,"2271":501,"2374":366,"5055":211,"4867":518,"4619":401,"1151":256,"2337":273,"2146":267,"802":267,"4605":345,"2117":338,"37":293,"4070":209,"4169":179,"4528":167,"4660":361,"1045":370,"2646":208,"2648":212,"3162":260,"4763":317,"4157":192,"4933":283,"1748":396,"1792":252,"3741":418,"3047":429,"1768":140,"1577":284,"2030":376,"1489":416,"2866":273,"4953":243,"89":401,"3322":283,"1832":309,"3147":399,"4117":411,"4034":195,"1734":272,"198":219,"2279":273,"2182":332,"4119":312,"2713":423,"865":248,"3201":284,"4547":357,"1604":325,"3530":426,"4906":267,"3724":429,"1980":256,"1102":258,"816":408,"4460":422,"790":269,"3831":248,"4380":259,"3166":231,"2496":417,"3487":416,"1289":352,"3661":337,"2890":256,"2447":412,"2711":401,"1657":343,"1630":268,"896":213,"2885":537,"4101":408,"3357":397,"2920":454,"4681":320,"3209":216,"2362":296,"467":175,"279":249,"1721":246,"186":251,"1115":260,"1917":353,"2655":308,"3905":273,"1538":518,"4642":521,"2309":279,"4103":431,"1351":470,"522":229,"4491":413,"3788":367,"4685":383,"4113":358,"786":407,"3634":394,"3354":212,"3035":271,"380":320,"4482":222,"4995":370,"2377":528,"4970":371,"1419":284,"619":388,"1037":221,"5038":366,"4878":306,"2479":330,"3057":266,"499":301,"4372":399,"2555":136,"2108":193,"4191":237,"769":311,"29":241,"964":309,"809":416,"4074":372,"2058":391,"3401":459,"1834":1823,"4432":211,"1521":132,"4602":304,"469":232,"119":457,"3290":183,"2494":325,"4639":361,"2757":445,"1965":453,"2767":229,"1393":247,"4401":757,"1107":348,"4403":294,"4725":429,"690":259,"763":350,"5053":302,"3556":349,"3624":391,"4808":484,"4299":259,"908":289,"4495":374,"944":216,"1331":359,"1749":363,"3413":257,"3865":382,"2491":491,"4354":221,"2116":580,"741":239,"1189":270,"4651":207,"556":240,"907":399,"2798":234,"558":566,"3603":292,"2356":277,"1845":240,"2679":222,"2552":220,"2682":248,"2588":253,"3936":198,"643":249,"2981":374,"4901":300,"841":386,"3182":172,"721":216,"2130":205,"2611":201,"1684":269,"2007":432,"3000":286,"2618":261,"347":461,"482":241,"3995":254,"483":393,"1674":465,"2123":192,"1035":266,"685":262,"3312":218,"2674":335,"946":234,"1364":243,"2103":250,"3387":213,"2044":283,"573":150,"3017":269,"782":376,"1044":158,"2649":239,"921":148,"3743":314,"2400":227,"3619":393,"3651":365,"102":467,"3848":363,"3699":298,"1589":258,"732":247,"3711":412,"1219":197,"4261":401,"4902":501,"4615":205,"4357":429,"4937":480,"3242":345,"1284":644,"2126":240,"2192":354,"2257":343,"2676":373,"4182":226,"2060":425,"2195":430,"3835":344,"2498":439,"738":328,"1104":305,"1616":247,"1010":333,"2323":302,"1243":432,"5052":536,"4285":206,"128":221,"3968":174,"4419":409,"1987":101,"1765":503,"2310":368,"479":487,"2795":432,"5004":196,"13":293,"5103":262,"3344":150,"3826":311,"152":424,"2556":279,"2527":381,"3840":345,"291":595,"4196":546,"4420":229,"4551":905,"649":432,"3759":299,"3122":345,"3700":241,"2394":498,"1152":454,"3320":386,"3972":508,"1573":400,"4549":399,"2949":420,"5083":611,"5098":611,"4728":400,"3027":360,"4984":450,"1433":406,"1211":650,"4957":395,"3871":268,"4128":539,"1090":452,"550":346,"4423":694,"3335":261,"3993":546,"1135":499,"4720":718,"1106":391,"4915":545,"1138":774,"4375":290,"3065":371,"2778":417,"3808":327,"2977":509,"3714":289,"2210":247,"523":348,"1870":203,"1457":346,"982":268,"475":232,"4922":365,"4960":346,"4930":332,"3844":367,"2021":420,"2463":512,"1871":198,"977":441,"3764":411,"5045":378,"4184":714,"4670":617,"3359":592,"4194":279,"3652":302,"4709":409,"2406":578,"4938":357,"269":552,"3662":215,"3599":417,"590":238,"3538":217,"3509":423,"4054":196,"1145":495,"3391":236,"3066":175,"1507":247,"2791":341,"744":346,"5032":363,"175":279,"2448":244,"4529":385,"4114":254,"3792":352,"3636":369,"719":406,"4815":562,"4314":256,"1918":298,"2243":298,"388":266,"869":478,"1798":202,"4518":364,"1190":271,"4713":303,"817":440,"2001":256,"4855":244,"3449":276,"1372":326,"2206":252,"3999":237,"66":380,"2404":192,"3814":680,"2329":471,"4652":370,"3887":496,"1137":447,"1046":346,"4889":286,"4282":445,"1179":418,"5150":486,"319":385,"4356":326,"2563":289,"2535":251,"4873":364,"1101":258,"2094":379,"5167":199,"400":268,"1396":339,"2969":360,"3006":214,"312":260,"4548":162,"4201":428,"1994":298,"2731":282,"4785":257,"4979":451,"2036":226,"2747":278,"4766":321,"1120":391,"5057":334,"1058":868,"4707":283,"1921":491,"3937":246,"1319":260,"205":405,"397":406,"3758":261,"4662":467,"888":710,"2268":465,"1671":462,"3564":592,"1271":468,"3099":395,"4893":289,"3007":347,"1978":414,"2849":440,"3550":155,"3877":240,"3589":421,"587":536,"4877":265,"913":287,"2097":237,"3987":314,"218":234,"4509":156,"1182":376,"4781":280,"4223":453,"4257":144,"768":319,"2436":756,"2694":418,"3246":335,"4000":402,"1089":211,"1027":343,"4075":230,"3949":454,"3600":268,"2066":417,"3059":306,"4982":172,"3677":268,"4830":480,"1092":525,"3945":518,"4654":686,"4434":158,"3251":366,"2930":433,"1079":759,"3417":324,"3836":131,"1086":325,"639":254,"576":352,"2306":340,"2857":319,"3131":414,"4155":546,"3853":289,"3407":743,"2961":428,"243":354,"3253":271,"86":554,"55":333,"4278":332,"1851":429,"1244":276,"1250":383,"2212":317,"2536":299,"2665":634,"4442":491,"2585":433,"688":252,"3345":463,"3325":373,"3969":207,"3845":521,"1905":379,"51":241,"4470":346,"471":335,"1362":387,"3515":345,"3519":268,"34":198,"645":259,"1158":205,"133":349,"4776":132,"458":380,"4714":287,"4205":294,"4686":362,"3663":386,"1782":409,"4598":479,"2326":269,"3321":532,"2465":338,"4067":538,"67":396,"4517":404,"4260":254,"2505":201,"4650":293,"4626":279,"4851":358,"3190":281,"3737":420,"4059":210,"2140":491,"959":220,"2753":637,"132":335,"420":257,"2437":325,"2735":411,"4371":471,"916":272,"3828":441,"1651":260,"3451":528,"1882":373,"5113":545,"926":515,"4675":405,"1125":347,"2089":567,"3372":325,"2637":222,"750":303,"4474":301,"4400":152,"3790":388,"3729":257,"663":274,"4570":177,"4027":276,"1759":511,"1509":439,"4671":181,"2241":215,"2600":229,"2188":181,"3822":429,"495":335,"4559":365,"1231":231,"4047":241,"4691":289,"4399":415,"535":358,"3770":277,"508":273,"2302":232,"1088":331,"2209":360,"1638":912,"3973":261,"589":389,"371":139,"338":280,"3546":313,"3388":362,"4961":310,"33":393,"552":488,"5035":625,"972":404,"3501":272,"4018":522,"3701":614,"3960":381,"1756":512,"990":276,"1059":379,"3175":310,"4712":207,"3018":194,"4523":443,"1677":230,"1263":163,"1394":490,"2836":198,"4085":370,"1753":417,"4698":219,"5021":329,"4510":269,"2883":449,"1381":273,"3141":314,"142":310,"4879":380,"2003":323,"1308":393,"2902":356,"4088":210,"4767":364,"937":251,"4625":402,"2515":192,"2259":353,"3955":248,"2654":471,"3681":369,"3010":310,"11":357,"4236":328,"4910":775,"1242":394,"2760":527,"2529":588,"3063":245,"637":466,"3367":252,"1901":436,"1850":322,"3798":346,"1183":347,"4545":276,"2017":223,"196":260,"4198":331,"2559":237,"3820":329,"1519":302,"1716":267,"1493":134,"4148":172,"3064":174,"3102":239,"2047":237,"1281":339,"609":228,"4483":396,"5095":159,"759":185,"5133":388,"974":389,"5047":274,"1940":217,"1813":182,"310":197,"4147":338,"2681":230,"3740":428,"2976":444,"4631":425,"1318":239,"3207":206,"167":328,"1262":189,"1683":231,"4853":214,"1911":242,"3418":241,"794":205,"3265":394,"3464":420,"2613":585,"981":343,"4568":522,"2238":352,"2589":381,"4638":330,"2152":359,"3466":217,"2251":247,"1614":324,"2863":401,"1199":204,"2450":391,"2229":414,"3381":288,"3448":263,"858":276,"2683":285,"4829":403,"4896":391,"4552":225,"2155":353,"1068":325,"1645":357,"1841":327,"785":412,"1559":362,"1176":333,"4634":226,"2876":312,"2942":200,"4898":384,"3395":206,"3745":520,"199":222,"1639":233,"1455":262,"528":277,"1745":303,"4980":120,"565":320,"2272":590,"3074":324,"3811":376,"2722":299,"1506":240,"2704":407,"1232":398,"530":529,"4945":367,"788":275,"725":314,"4799":392,"776":283,"3688":338,"1038":613,"1042":233,"3859":177,"2198":398,"631":406,"3159":544,"4537":242,"826":259,"1309":288,"2690":265,"669":435,"2398":264,"3012":249,"2245":503,"3524":469,"4743":368,"1128":270,"2122":198,"2032":233,"2225":220,"1809":340,"2834":366,"501":213,"406":253,"182":288,"2008":217,"3837":533,"1508":358,"2148":217,"521":514,"2544":304,"1744":352,"3479":265,"3834":474,"4737":307,"1442":386,"2820":241,"453":254,"517":274,"2185":336,"4458":220,"4683":391,"2414":522,"4087":378,"438":188,"2263":292,"2875":469,"3392":277,"2850":375,"1222":265,"712":289,"1803":363,"780":353,"5007":179,"415":221,"2432":333,"2689":386,"4003":406,"2246":226,"1196":248,"1549":394,"845":312,"3696":367,"3216":276,"818":264,"857":257,"4476":347,"1662":299,"3486":219,"808":274,"3755":205,"940":204,"300":157,"1229":278,"1423":246,"2974":323,"1397":392,"3573":443,"955":278,"92":295,"158":295,"64":394,"1376":400,"839":512,"814":364,"2425":340,"506":105,"1504":302,"3203":437,"1220":320,"2211":323,"4234":448,"2253":311,"5009":249,"3028":312,"1269":362,"4342":338,"3350":328,"444":178,"3778":391,"1252":301,"4935":384,"4296":203,"490":295,"1962":311,"1133":363,"3024":297,"1301":418,"1718":307,"1082":317,"1053":345,"1408":331,"3110":503,"3947":420,"139":454,"4494":458,"1711":563,"4719":474,"2223":571,"3542":485,"3164":404,"3040":323,"2915":304,"2125":442,"3695":389,"3441":293,"2511":200,"1886":218,"1849":514,"1883":400,"4136":262,"4167":279,"5068":323,"4594":440,"4111":330,"4507":448,"2367":252,"65":445,"3003":290,"4410":332,"4606":389,"1":360,"3621":259,"1069":360,"370":258,"1714":231,"374":349,"4298":165,"174":168,"1679":338,"1842":138,"662":266,"2551":271,"313":245,"630":219,"3358":179,"3832":392,"3452":414,"2342":269,"3638":262,"4290":333,"5122":296,"3940":141,"5":431,"1648":446,"3889":172,"2868":225,"2803":319,"824":289,"1214":412,"3389":352,"1475":356,"1073":276,"1595":394,"2754":354,"2805":217,"2934":222,"1344":286,"835":290,"90":201,"2311":256,"3178":265,"2028":330,"3470":237,"1265":258,"2548":265,"4052":281,"2775":276,"4247":283,"3674":238,"2940":226,"3520":411,"2621":212,"548":459,"4039":297,"1449":264,"746":182,"1932":369,"2348":157,"941":274,"783":258,"2609":285,"2386":412,"1565":228,"799":324,"1380":302,"1627":320,"2016":332,"3463":397,"2347":166,"753":287,"697":255,"4209":292,"2163":241,"1558":175,"315":287,"2368":320,"3427":411,"870":351,"3534":432,"4977":198,"339":155,"4126":263,"4312":105,"1530":320,"4220":470,"1598":359,"3199":329,"4710":247,"4327":322,"2024":394,"3340":393,"1726":414,"3247":220,"4789":716,"3605":140,"3543":400,"3705":404,"2906":275,"1502":373,"607":284,"4279":168,"1420":438,"4277":550,"934":338,"2761":261,"426":455,"267":332,"3851":258,"429":330,"4919":225,"4012":304,"3766":304,"1783":171,"1629":299,"1822":313,"932":141,"271":534,"4722":290,"4597":199,"281":218,"2917":403,"3212":642,"3982":490,"4271":415,"2606":469,"4775":347,"3657":133,"1484":362,"3374":289,"3476":246,"3706":337,"604":586,"1085":922,"862":274,"1239":428,"424":428,"1064":488,"3438":652,"3921":329,"1972":659,"5079":390,"2628":263,"2725":276,"4679":231,"3371":530,"3276":336,"4819":473,"63":390,"515":240,"3620":410,"1029":447,"4197":384,"1581":240,"1009":499,"4729":239,"3708":316,"2888":219,"4043":300,"1036":161,"2317":158,"4944":318,"1681":209,"402":324,"3219":474,"820":293,"3412":477,"3830":294,"4663":155,"437":407,"2652":127,"2790":282,"328":300,"2766":146,"594":162,"4116":126,"4153":451,"4013":214,"2328":240,"97":236,"2346":299,"1866":408,"3004":263,"304":332,"113":306,"2771":222,"1298":301,"376":235,"4604":167,"1949":271,"3615":271,"1636":323,"1992":280,"4810":257,"1675":417,"3789":490,"1422":305,"3311":219,"813":379,"1386":233,"4369":128,"2082":541,"4231":247,"2952":404,"4682":518,"1322":134,"1429":558,"4248":413,"3581":369,"3551":665,"969":1490,"3596":502,"3533":334,"4397":400,"1039":254,"1939":747,"1525":434,"4790":561,"2043":436,"2370":388,"1348":432,"4581":346,"3592":378,"777":271,"2218":213,"4461":323,"3149":372,"4464":489,"4981":105,"181":496,"215":444,"4094":281,"26":552,"2340":260,"5127":232,"3559":334,"3810":311,"2286":299,"2227":371,"723":365,"1688":165,"250":451,"3490":247,"3686":325,"970":202,"1551":146,"4752":473,"3377":217,"687":298,"1555":266,"3343":289,"2288":322,"1398":252,"575":287,"650":402,"140":330,"623":303,"2033":341,"507":251,"1180":174,"4862":384,"363":566,"4204":486,"1741":525,"1709":548,"4307":442,"1142":532,"4215":483,"3672":165,"3301":391,"3240":262,"3146":315,"3410":375,"2804":592,"1556":333,"5110":103,"3292":318,"2878":660,"800":200,"6":240,"1287":248,"871":238,"3628":292,"5008":160,"372":238,"231":654,"2669":387,"654":386,"4315":165,"4925":285,"2366":559,"1350":240,"3694":344,"5071":164,"5135":271,"1875":607,"3319":311,"4800":351,"3139":231,"4291":135,"4837":311,"739":194,"4472":204,"4904":392,"68":298,"2603":204,"1643":309,"4141":308,"4849":221,"3475":282,"1848":379,"2661":221,"1194":251,"4972":209,"543":261,"1548":257,"3440":259,"2332":429,"1665":295,"1154":293,"3748":292,"1829":366,"3512":226,"2292":224,"629":335,"1846":393,"2553":212,"2592":236,"3491":355,"2308":449,"2019":334,"1255":252,"2514":314,"1431":194,"2678":325,"2076":206,"3713":270,"2434":243,"2371":392,"1191":206,"2794":235,"4268":252,"877":230,"242":286,"727":213,"4409":224,"795":302,"1341":273,"2142":237,"2015":219,"1155":148,"4246":260,"3394":365,"2537":194,"2700":348,"4183":429,"3094":448,"4345":239,"4069":304,"1860":231,"1002":396,"1465":92,"1615":245,"1781":354,"918":522,"355":222,"4037":323,"4086":226,"2149":412,"2503":250,"2570":247,"3692":290,"4301":200,"2732":271,"2352":298,"1141":476,"25":362,"1982":222,"307":255,"1495":234,"3459":409,"4300":341,"3762":346,"3928":182,"3773":293,"1247":351,"449":282,"827":207,"162":274,"1033":125,"3658":299,"4843":284,"4527":166,"1268":117,"3093":429,"2147":427,"35":378,"3685":479,"939":444,"2061":453,"2895":563,"3924":507,"1531":380,"1207":414,"4996":507,"903":340,"330":244,"1553":241,"3097":382,"2205":239,"293":272,"2984":230,"4112":262,"564":330,"3670":421,"832":261,"3327":417,"3818":389,"751":437,"1295":282,"4448":281,"480":333,"256":381,"583":398,"1518":192,"3918":377,"3610":407,"1652":465,"2453":286,"3258":308,"2811":314,"1854":321,"1761":286,"3587":401,"4872":457,"3400":331,"4842":343,"2859":247,"2768":227,"4338":515,"4437":346,"4438":392,"278":332,"2324":244,"4383":634,"194":238,"3107":173,"1478":157,"2898":212,"147":340,"3284":409,"4089":277,"3355":262,"1983":291,"1885":205,"3039":307,"3045":384,"1321":267,"5002":286,"4041":161,"3405":276,"2387":662,"1306":403,"3163":310,"3390":344,"322":520,"995":202,"2564":310,"1126":417,"4839":222,"1454":314,"3725":416,"3469":477,"1907":278,"439":418,"920":217,"1561":229,"1667":252,"1540":301,"5146":243,"4579":190,"268":279,"2734":324,"4847":472,"3123":837,"660":526,"1171":432,"3095":227,"1863":416,"4256":326,"3558":311,"2567":438,"3079":634,"3497":540,"2350":438,"2461":403,"4324":134,"3784":370,"4874":384,"1296":499,"881":473,"3348":304,"1057":604,"440":528,"3214":258,"991":331,"1988":544,"613":516,"4203":346,"1384":581,"4628":556,"54":445,"1313":340,"99":379,"3555":376,"1670":332,"4104":151,"4343":422,"4566":218,"987":240,"797":338,"2785":304,"3237":87,"1157":331,"3500":272,"2670":589,"2847":349,"5046":250,"3897":335,"1979":320,"902":342,"2763":427,"1536":362,"692":222,"450":245,"3014":322,"326":198,"489":149,"1193":266,"2992":210,"4021":327,"2774":237,"2999":134,"1018":417,"3585":208,"2594":322,"3011":324,"4":367,"549":166,"743":319,"1129":445,"2953":299,"4109":382,"2671":247,"2415":193,"1146":466,"3195":397,"3232":403,"4033":229,"867":357,"4616":245,"4265":245,"137":524,"1678":278,"2096":297,"3409":224,"2549":326,"2295":262,"2584":266,"4506":272,"4407":161,"3518":382,"1032":259,"4554":275,"1132":262,"1997":190,"718":220,"464":302,"1937":299,"3188":110,"1844":341,"822":333,"4726":177,"2904":189,"5023":348,"4002":287,"3236":173,"2500":294,"2023":287,"3051":264,"3148":282,"2062":244,"2131":226,"851":259,"2809":213,"3103":369,"709":515,"3433":411,"4623":86,"1392":299,"3665":244,"1723":434,"4413":254,"3075":397,"3081":247,"1865":209,"3230":378,"3693":361,"1460":272,"796":256,"2718":195,"2752":144,"4514":188,"104":228,"232":281,"1611":308,"4908":245,"2451":188,"2772":220,"696":446,"2688":229,"1890":212,"904":201,"1899":278,"112":276,"539":207,"2013":440,"2304":254,"225":257,"3772":470,"1927":158,"2540":239,"15":331,"1873":474,"4404":233,"1973":428,"1498":348,"284":362,"254":206,"4609":425,"3779":231,"4259":314,"2440":139,"3954":685,"3795":255,"4498":329,"3802":335,"1724":960,"3128":383,"1474":236,"1253":258,"805":276,"295":226,"5115":192,"781":223,"4179":244,"699":280,"3752":496,"5020":306,"1704":271,"2411":297,"301":201,"1076":296,"3030":301,"1340":184,"2431":188,"3549":396,"3137":258,"2923":460,"4951":241,"3379":295,"3673":350,"704":327,"1241":337,"4045":243,"367":240,"273":514,"1625":370,"700":202,"2296":317,"707":416,"3416":367,"1063":456,"2730":360,"4017":692,"4275":447,"3639":382,"3480":206,"3997":225,"4672":235,"4160":476,"2339":351,"2118":351,"488":458,"2027":320,"1100":245,"3025":265,"4530":316,"4093":246,"4468":299,"2877":286,"1246":294,"4992":409,"2433":455,"3938":535,"3268":214,"1958":335,"555":453,"2703":207,"880":350,"914":444,"4946":257,"53":130,"373":399,"1975":288,"412":221,"2622":231,"38":280,"554":367,"4172":245,"2712":202,"2041":248,"3517":307,"2144":774,"2509":283,"625":424,"2258":365,"3733":287,"3396":344,"2510":1485,"2256":253,"149":212,"470":201,"666":344,"2055":519,"4748":379,"1550":191,"3314":574,"900":363,"966":317,"3176":480,"203":244,"2636":442,"3757":418,"3376":242,"3217":335,"342":249,"4280":299,"93":436,"4030":306,"3554":252,"3980":299,"3727":473,"4433":491,"3283":385,"2077":435,"2615":252,"1977":335,"4861":506,"4352":370,"993":290,"331":448,"4462":398,"5072":238,"4115":975,"4791":307,"893":243,"4869":258,"2438":543,"265":538,"4895":390,"2421":360,"3671":399,"1944":323,"3577":610,"1757":456,"1065":249,"1584":489,"3806":274,"46":359,"1329":229,"4273":364,"4306":471,"534":316,"4952":97,"3198":188,"94":199,"5058":398,"868":349,"3332":374,"3782":340,"4199":512,"1052":262,"1903":301,"1338":392,"1280":244,"4287":284,"3876":395,"1542":392,"2889":338,"1546":367,"3984":334,"1780":461,"5114":352,"4881":358,"1334":393,"1623":116,"1755":177,"58":186,"5010":378,"1428":381,"32":294,"3974":236,"3078":217,"3721":331,"1066":194,"2799":220,"1103":255,"1715":196,"2881":449,"2051":394,"3115":308,"1164":581,"3668":319,"886":437,"5015":532,"1273":220,"1314":250,"3606":322,"4222":248,"2534":299,"4168":344,"261":793,"897":395,"2629":153,"4733":241,"2376":432,"4473":275,"2092":347,"1234":150,"2707":261,"1077":265,"855":195,"2968":563,"4665":1200,"3611":147,"901":541,"2059":385,"2924":457,"334":342,"3797":361,"3446":338,"1304":248,"4348":402,"895":251,"611":231,"551":477,"1083":400,"4973":296,"2991":355,"3250":392,"2159":570,"4695":386,"0":431,"357":448,"3398":451,"4328":514,"2250":639,"3957":590,"2808":369,"2657":190,"165":136,"3373":356,"2254":171,"5104":294,"659":314,"2393":242,"1437":272,"737":227,"4377":229,"2854":282,"2052":301,"2533":551,"1061":278,"3467":389,"843":324,"4208":390,"2546":295,"852":391,"2068":590,"1752":430,"3291":487,"3649":155,"1861":162,"3720":389,"2985":194,"1226":350,"498":325,"3353":217,"4395":188,"4337":365,"2226":197,"2269":268,"4040":213,"1034":183,"1772":300,"45":290,"3020":300,"365":252,"2224":138,"791":405,"3294":212,"4431":303,"2627":266,"1028":239,"414":362,"4701":348,"4262":244,"3765":95,"1720":222,"2716":272,"1374":220,"2851":322,"2886":267,"2616":202,"2543":233,"1908":190,"391":93,"4391":98,"2738":266,"2429":488,"1985":382,"4641":432,"4870":132,"1223":290,"3625":448,"4621":557,"4633":500,"5043":188,"729":589,"4826":479,"4745":460,"5073":411,"3043":329,"4164":299,"2184":253,"1418":248,"3338":272,"170":214,"4144":280,"1777":247,"724":251,"2074":213,"3070":410,"4833":204,"3015":327,"2727":295,"4202":241,"569":271,"752":292,"2065":461,"4916":322,"825":316,"1599":222,"260":230,"110":297,"245":349,"1237":392,"348":214,"3582":328,"5029":337,"2520":352,"1607":440,"4363":327,"4716":289,"3116":260,"2228":403,"3572":299,"1785":547,"1310":192,"1441":429,"4969":343,"333":278,"1055":350,"3760":283,"434":392,"754":344,"2134":232,"2424":265,"3228":214,"255":215,"4417":149,"3238":227,"3879":359,"1352":328,"2538":552,"938":258,"1582":370,"2796":211,"4747":374,"154":471,"3744":333,"258":393,"3815":397,"4137":149,"2698":316,"4180":347,"2455":154,"3484":580,"4924":443,"2558":302,"3071":294,"2083":359,"1286":284,"742":451,"971":187,"2477":380,"2861":255,"3375":299,"2162":227,"2164":281,"1173":449,"2518":386,"5016":274,"5179":223,"1122":238,"1928":200,"873":266,"2575":543,"815":185,"3474":535,"1235":444,"3894":172,"1654":378,"4445":416,"318":322,"1794":255,"2456":317,"3302":296,"103":299,"1127":368,"2692":197,"356":275,"4735":303,"4546":226,"2980":336,"4390":201,"774":311,"4846":449,"3183":386,"3087":341,"3925":404,"2200":232,"3529":403,"1307":201,"1169":271,"3477":386,"2430":210,"4541":430,"2063":383,"497":302,"2497":232,"69":265,"1093":284,"2632":332,"1450":215,"427":325,"3823":445,"2384":280,"3666":401,"4405":372,"2422":234,"3609":279,"1793":310,"4322":285,"3138":535,"3117":358,"4284":282,"1954":365,"1072":261,"3186":384,"830":357,"1692":326,"2410":263,"1485":238,"1358":249,"2067":254,"2937":196,"2364":320,"2334":237,"1505":238,"4508":251,"1245":188,"580":348,"1896":418,"3563":345,"462":603,"3055":225,"735":91,"1026":292,"233":149,"3635":360,"571":221,"60":232,"612":187,"1646":332,"1071":300,"3602":307,"2484":696,"2967":259,"2312":216,"775":365,"779":314,"42":346,"14":160,"657":231,"500":245,"3819":473,"3825":318,"667":523,"1547":275,"1775":946,"4023":250,"4130":833,"1382":586,"3431":452,"3313":434,"1081":600,"1818":271,"5091":498,"274":416,"2034":271,"5181":421,"3862":535,"311":488,"3864":709,"2078":320,"2784":467,"2114":347,"1514":214,"299":535,"3152":424,"3570":391,"4673":265,"3130":273,"524":482,"686":257,"1136":263,"5041":659,"4080":326,"1971":264,"1230":271,"3202":189,"840":272,"876":287,"4858":234,"891":222,"5137":205,"2135":334,"4347":294,"3875":393,"1642":466,"2894":474,"3185":219,"1682":305,"375":411,"3161":377,"634":408,"1248":401,"2562":536,"2435":325,"931":192,"4099":404,"3817":550,"4269":360,"3664":252,"3730":532,"31":421,"567":366,"1421":311,"1134":315,"4175":367,"1360":203,"693":262,"2361":228,"2354":382,"3315":121,"4501":278,"598":194,"2970":173,"3915":362,"863":331,"4032":224,"4447":162,"3749":350,"3494":214,"1414":303,"1608":249,"2697":468,"4053":273,"3286":414,"2583":305,"854":292,"1626":461,"3100":241,"3852":440,"4320":371,"3648":163,"4711":241,"1096":229,"5034":322,"10":328,"1612":271,"3953":487,"2964":222,"1685":331,"1430":142,"4796":223,"1023":227,"2501":367,"4232":183,"807":273,"236":319,"1181":255,"2372":341,"4645":398,"4107":340,"3437":496,"4655":378,"1075":356,"3804":481,"1635":385,"4323":300,"2728":278,"3091":175,"1114":318,"1469":334,"30":309,"1574":316,"4425":215,"4744":216,"4332":298,"3056":507,"4336":223,"1852":429,"1825":387,"1915":371,"682":393,"2705":343,"3927":248,"952":265,"2365":357,"4415":443,"4749":291,"2420":208,"316":189,"2072":226,"1404":305,"1727":157,"3904":242,"1580":206,"947":392,"3801":283,"4759":497,"1837":292,"2321":314,"3154":229,"5051":169,"4899":515,"1098":376,"4106":413,"76":355,"141":381,"2579":540,"3738":238,"2702":616,"2095":422,"1562":310,"4065":765,"2042":334,"3911":321,"4071":302,"502":270,"4988":305,"1471":220,"1276":225,"387":201,"3282":288,"4852":268,"3105":341,"3591":423,"2075":233,"601":270,"3036":161,"4750":228,"2499":237,"283":334,"2651":362,"1766":213,"2217":154,"3187":194,"2486":191,"3482":373,"3803":301,"221":362,"745":296,"179":337,"4533":337,"3539":250,"1333":201,"3618":297,"3590":383,"1511":389,"1673":485,"3593":498,"1804":361,"2580":408,"4539":232,"3013":164,"3046":220,"237":341,"1487":326,"2737":307,"50":272,"1492":352,"3702":154,"1277":203,"3455":291,"1579":199,"1920":173,"4840":210,"4784":225,"17":173,"3191":317,"474":288,"1499":429,"962":327,"4741":323,"1328":362,"19":257,"1302":389,"157":300,"2686":243,"192":228,"1859":660,"1672":445,"909":637,"2780":365,"3978":252,"430":436,"2000":349,"4477":392,"3646":615,"927":802,"2759":469,"2912":171,"5090":848,"1282":385,"3118":75,"674":476,"197":450,"2931":165,"3893":490,"1049":636,"4577":323,"1892":386,"108":345,"2031":557,"4848":460,"4145":355,"3120":459,"4373":710,"1974":229,"1557":419,"2630":249,"4954":426,"3287":290,"3174":193,"1708":400,"1390":152,"1170":542,"1403":329,"4985":518,"1051":296,"3855":399,"82":389,"3135":250,"354":207,"905":189,"5161":243,"4500":302,"4318":425,"965":207,"1606":315,"4659":486,"2298":497,"4926":388,"4360":147,"1993":382,"2568":209,"1676":295,"3215":272,"2582":357,"3192":327,"3488":352,"4806":234,"303":264,"4050":241,"2867":222,"1139":222,"1367":299,"2112":216,"4868":395,"3205":423,"4613":311,"4072":368,"3144":505,"2572":332,"1486":277,"3863":382,"2777":268,"2779":211,"3235":140,"3783":264,"5154":206,"1955":327,"4011":1312,"3660":245,"3916":270,"915":263,"3608":269,"2566":273,"3111":198,"2982":685,"1805":401,"4544":221,"3169":448,"1732":229,"1225":644,"3776":417,"866":333,"3366":134,"882":475,"4189":325,"2175":540,"4516":532,"2343":318,"2088":247,"3227":235,"4469":226,"1563":487,"3297":342,"3173":204,"3941":311,"4459":377,"4429":283,"23":256,"4632":336,"2201":357,"1025":288,"5059":251,"1693":200,"1613":412,"1976":141,"2405":263,"4496":449,"1653":382,"3607":431,"3032":230,"1375":167,"2492":526,"967":192,"2345":417,"4235":395,"588":370,"3085":505,"306":279,"3255":410,"3072":469,"4965":384,"3786":257,"4206":92,"3540":446,"1205":485,"3061":133,"452":305,"708":366,"1453":254,"1488":475,"3184":255,"1202":209,"2783":301,"5105":130,"758":328,"4762":235,"3296":481,"4892":218,"3964":403,"3104":303,"193":286,"4576":512,"2379":338,"2127":199,"4593":126,"2197":292,"3511":484,"4484":201,"2839":253,"1622":361,"1140":273,"2264":180,"95":351,"1891":167,"3044":364,"1895":319,"4525":137,"2864":495,"209":376,"276":316,"445":345,"3262":388,"803":374,"1641":240,"1802":361,"4585":337,"4393":351,"4173":238,"562":241,"3229":425,"2111":274,"2816":477,"2380":247,"4943":229,"2290":331,"378":181,"5056":262,"3682":308,"3493":241,"3084":409,"305":445,"1779":309,"1466":353,"36":461,"3890":297,"771":284,"1916":252,"4456":195,"683":434,"1517":215,"188":787,"3994":317,"3233":179,"1000":227,"2474":357,"2369":273,"2018":210,"4866":190,"2475":271,"3959":152,"101":252,"1520":279,"5141":294,"2070":281,"220":416,"2782":150,"417":423,"1771":165,"1459":408,"1337":357,"2557":231,"4934":205,"2313":171,"2539":221,"2446":243,"4687":200,"2064":236,"635":230,"2493":243,"3841":552,"640":257,"3328":381,"4266":384,"784":342,"2335":287,"4321":383,"4770":346,"4936":132,"1200":221,"1533":189,"3525":438,"2234":226,"3933":194,"4828":250,"3362":365,"1964":313,"3858":435,"3992":371,"3833":275,"644":289,"541":267,"2528":284,"2403":287,"2244":285,"325":328,"2797":208,"4983":193,"2643":271,"389":483,"2490":363,"3303":213,"1706":279,"4526":272,"3385":230,"5040":219,"1439":263,"3426":328,"2829":237,"2870":271,"860":468,"3896":472,"2884":408,"3270":273,"454":308,"1165":232,"477":213,"1279":428,"4195":330,"168":259,"4575":267,"2382":262,"4561":228,"3868":300,"1385":156,"1353":355,"4715":152,"2442":262,"146":194,"3891":219,"702":155,"1791":134,"4133":216,"2758":578,"4181":277,"4888":284,"3465":376,"2828":287,"3031":306,"211":415,"4439":186,"1256":211,"3536":201,"4560":480,"160":307,"3042":170,"1545":114,"3597":247,"4245":264,"2842":339,"4668":156,"4029":317,"3108":353,"3048":296,"2107":260,"2987":294,"2638":204,"1839":391,"4630":159,"2297":249,"1758":204,"4736":403,"4903":249,"3816":155,"1097":338,"2249":120,"61":227,"1827":742,"3076":383,"4362":443,"1995":669,"3443":238,"3317":651,"694":452,"329":596,"5182":340,"1011":249,"1784":238,"1568":441,"2880":251,"4521":379,"369":173,"121":372,"436":178,"1729":225,"1510":217,"1210":241,"2746":248,"1407":327,"2593":352,"2858":340,"240":411,"2577":287,"1491":310,"3098":144,"3996":211,"407":208,"4505":356,"1359":174,"2391":202,"447":421,"513":247,"584":335,"2186":245,"520":254,"1274":318,"892":339,"1006":311,"3119":644,"1300":476,"118":405,"2274":351,"1379":421,"3983":981,"953":368,"1722":251,"798":297,"3935":201,"4929":376,"1770":417,"3902":565,"2897":245,"3578":376,"4416":184,"2660":226,"393":240,"621":128,"2639":313,"819":440,"275":115,"4091":181,"1060":326,"2507":244,"4453":398,"4486":335,"2469":316,"1960":242,"3504":443,"3492":468,"2892":281,"3981":330,"5102":227,"4822":180,"1187":211,"1900":256,"3022":267,"4146":193,"2262":241,"3735":403,"3642":444,"2587":263,"1930":221,"2806":325,"4490":366,"2801":187,"2879":190,"636":151,"178":464,"2972":236,"3272":255,"2927":298,"433":263,"2617":255,"999":166,"2299":303,"241":280,"2363":386,"2177":388,"4871":310,"395":343,"3274":366,"1788":200,"4253":200,"2701":81,"4211":315,"3058":268,"3545":230,"5180":322,"2176":350,"4567":281,"804":221,"3813":269,"4522":187,"4756":479,"2196":165,"2840":345,"3113":224,"956":303,"1812":376,"2812":235,"1731":383,"1893":506,"359":264,"3687":257,"176":277,"1435":273,"1924":138,"5125":74,"2189":230,"3821":355,"1015":606,"3336":314,"2441":349,"4572":380,"1776":387,"4355":276,"2086":521,"2378":701,"1041":652,"3008":383,"461":448,"3793":501,"538":177,"1305":203,"1935":232,"2132":280,"574":308,"996":313,"5028":410,"4746":262,"337":392,"4436":441,"1703":224,"2905":289,"1188":395,"4406":431,"919":215,"3769":379,"2495":250,"4739":292,"164":377,"2793":291,"2508":147,"3349":149,"1448":370,"2402":112,"4900":325,"4614":416,"1543":257,"3498":515,"3547":390,"2428":303,"5093":308,"3248":357,"4081":474,"5082":277,"2750":442,"4006":180,"3716":103,"136":285,"811":425,"949":328,"2460":449,"963":105,"2002":359,"384":372,"4359":241,"680":227,"3411":313,"4022":217,"2938":364,"2331":261,"3753":333,"457":370,"292":159,"4717":248,"2576":242,"3289":315,"3326":338,"4418":312,"2695":171,"2640":304,"3510":529,"1602":439,"4330":342,"2187":463,"2349":451,"5049":214,"4986":294,"3739":216,"2595":324,"2916":270,"4968":373,"1458":359,"810":346,"2194":301,"1664":206,"3809":352,"2786":209,"1260":336,"4658":308,"1177":288,"859":169,"4449":212,"1473":148,"1800":210,"1910":237,"4883":315,"2389":204,"1760":480,"41":338,"280":347,"1764":303,"1617":327,"3429":427,"3179":314,"2416":241,"4947":211,"706":568,"1483":410,"1227":289,"5069":526,"1043":181,"317":309,"1153":432,"3734":455,"413":254,"3330":636,"4706":358,"3460":453,"3088":425,"2680":188,"5177":221,"514":410,"4812":228,"4760":452,"1587":157,"4704":408,"1062":360,"428":357,"190":288,"747":233,"4143":345,"4108":196,"404":241,"3171":284,"2035":282,"2291":192,"760":185,"2138":308,"4768":243,"617":239,"948":266,"4158":256,"2586":249,"98":358,"1013":359,"3588":287,"2781":164,"2667":114,"2542":352,"1401":397,"3069":199,"3775":232,"4589":142,"3157":262,"2029":346,"1618":418,"185":350,"4154":582,"3260":335,"716":381,"2133":591,"2443":367,"1836":179,"2381":472,"1434":342,"4531":235,"1108":445,"2426":324,"4573":373,"3402":330,"4823":249,"3220":570,"1880":308,"3709":394,"398":376,"4471":270,"4927":437,"1697":274,"1378":337,"1195":572,"2997":344,"3060":385,"3961":314,"4637":338,"3849":474,"4303":349,"1743":381,"4098":220,"4378":314,"3800":256,"1840":273,"561":263,"3899":440,"5060":337,"614":246,"4571":379,"4831":324,"3243":229,"1619":484,"2874":299,"1218":270,"3334":210,"1357":317,"4897":193,"4311":177,"4056":249,"740":254,"2604":274,"2989":247,"3598":291,"4520":318,"1583":301,"2276":228,"4587":310,"244":317,"3086":201,"2962":288,"1272":413,"2946":385,"1821":341,"386":206,"2341":189,"2599":241,"2610":253,"3922":302,"3062":91,"4920":312,"3495":411,"296":262,"77":281,"4948":240,"2315":293,"3571":341,"91":249,"1121":408,"2014":413,"2623":487,"3295":229,"1884":294,"1887":404,"2208":461,"2663":463,"980":836,"4151":575,"767":257,"466":195,"4020":304,"2010":340,"1694":472,"435":370,"4149":397,"5175":419,"3096":558,"4079":164,"3541":354,"3481":397,"2822":256,"3142":227,"505":245,"2844":245,"994":258,"2960":335,"2647":402,"1371":246,"126":244,"2776":345,"4186":269,"3507":356,"3869":454,"3156":300,"3874":144,"1288":364,"3145":205,"2412":285,"4339":287,"698":369,"3656":399,"2020":331,"2383":232,"2320":329,"5078":259,"765":176,"3712":313,"2853":500,"2026":414,"3878":491,"3378":380,"1163":317,"3861":413,"661":274,"248":158,"219":291,"1512":307,"1778":824,"597":677,"684":393,"3124":524,"1984":317,"2401":223,"1862":235,"2896":235,"1959":421,"5011":449,"1925":255,"169":241,"4270":165,"1590":253,"2998":267,"2907":189,"2172":310,"3170":137,"3450":244,"5024":649,"4440":384,"1828":520,"200":427,"728":237,"4540":415,"510":409,"2721":228,"2466":242,"1251":268,"4229":271,"4792":142,"4082":194,"1912":288,"1217":514,"1699":1224,"5001":536,"3052":419,"1388":395,"3408":541,"3986":503,"4019":892,"4990":324,"2261":369,"2908":692,"2685":479,"1022":395,"1737":190,"3180":357,"2591":366,"2179":174,"2925":366,"335":154,"3009":258,"4292":178,"3846":362,"2154":260,"4817":124,"2597":334,"2614":316,"4724":208,"1990":455,"2282":233,"1452":290,"2099":349,"570":225,"117":193,"4226":414,"2691":327,"4331":256,"4366":316,"1368":501,"1050":424,"1948":215,"4678":125,"945":290,"1424":265,"2524":439,"3970":390,"2899":262,"4308":606,"2945":167,"4610":262,"2113":174,"4772":260,"2157":189,"5039":251,"2004":272,"288":341,"1700":365,"1934":178,"5012":266,"4697":190,"4911":215,"1415":279,"3880":532,"3912":297,"844":170,"1686":241,"216":268,"1786":464,"3346":415,"2743":186,"2522":250,"3622":368,"2846":342,"2561":195,"2532":284,"1012":248,"1526":135,"4656":192,"4309":160,"2626":283,"773":171,"297":319,"455":246,"4600":295,"2057":209,"4340":388,"1240":569,"1591":425,"3751":400,"1417":353,"3279":483,"3857":378,"731":288,"419":519,"2151":155,"2602":264,"2506":297,"848":347,"4923":377,"217":182,"4590":230,"1938":378,"3763":197,"4702":267,"3436":246,"2677":201,"4696":315,"3898":324,"1148":238,"4289":350,"3527":233,"4142":204,"52":172,"1494":353,"4636":462,"125":343,"1074":240,"2708":267,"3583":427,"2454":287,"1111":258,"2303":229,"2530":239,"2056":228,"3306":260,"2893":411,"1936":359,"2236":216,"2457":374,"2635":250,"1461":127,"4584":193,"2988":268,"1019":210,"2929":242,"4078":296,"1967":285,"2741":309,"222":226,"4240":219,"578":235,"2755":304,"3965":419,"1087":268,"3872":352,"1933":231,"3502":359,"957":611,"1570":222,"678":262,"2167":245,"2656":214,"2633":363,"476":244,"3907":313,"1705":290,"1986":341,"4005":372,"4718":153,"2831":438,"3134":386,"3647":204,"1889":645,"1952":333,"2869":480,"3641":426,"1444":387,"390":354,"2267":240,"924":529,"5149":345,"465":255,"3913":359,"1342":382,"4835":194,"4281":360,"2427":651,"898":395,"3049":234,"755":292,"2483":251,"148":377,"350":257,"3627":343,"4325":111,"872":400,"1826":599,"5030":399,"4421":417,"679":499,"1640":307,"2413":272,"1007":220,"1725":290,"2596":356,"2439":495,"4083":362,"3329":386,"1124":381,"3177":382,"1156":363,"3461":333,"3468":257,"3259":155,"2751":360,"481":295,"4998":171,"4939":362,"673":235,"4051":129,"3932":241,"2957":315,"143":173,"324":299,"4135":261,"3211":441,"4305":627,"2333":254,"942":502,"2293":453,"2872":398,"1847":391,"2673":235,"2173":364,"1943":538,"5080":184,"1588":144,"3234":375,"1377":552,"423":284,"1259":158,"3742":268,"837":297,"1868":265,"309":130,"2102":248,"4218":136,"3612":310,"2914":509,"2911":388,"135":229,"2120":436,"3439":171,"2191":456,"2355":241,"3067":401,"2280":523,"4777":264,"1003":396,"2037":220,"3594":537,"2996":363,"2574":215,"3718":460,"3926":205,"1823":384,"954":292,"2121":269,"3908":262,"266":264,"1830":530,"885":419,"4705":445,"3944":273,"1400":410,"672":492,"4193":508,"1991":436,"4367":355,"3767":345,"1335":280,"4096":448,"1257":350,"4479":297,"4661":625,"1690":219,"381":431,"2270":377,"3942":156,"1968":272,"4064":260,"4818":421,"2388":373,"929":251,"2979":500,"2517":399,"2619":170,"478":400,"116":192,"2360":488,"1402":462,"2281":260,"349":271,"4319":441,"3683":274,"4187":208,"4364":321,"1814":316,"282":286,"4295":274,"1576":285,"3870":272,"2278":189,"360":218,"44":502,"3223":355,"24":362,"4731":207,"4450":411,"5085":377,"3021":477,"847":359,"1843":325,"5033":263,"4622":234,"2318":394,"958":285,"5123":281,"2390":462,"1373":538,"3679":332,"2932":282,"5077":333,"343":467,"3456":456,"3948":235,"1966":345,"3499":441,"106":194,"1001":278,"4492":271,"5168":267,"4466":199,"4856":489,"2787":305,"2887":402,"3114":396,"1464":327,"1637":302,"665":214,"1914":160,"2399":375,"1774":247,"1201":249,"4216":205,"1470":404,"3884":366,"651":252,"3256":186,"2523":345,"3710":267,"161":319,"4974":282,"3747":188,"789":242,"4057":213,"525":300,"3101":362,"2845":294,"1031":365,"3774":566,"4657":304,"5111":260,"4060":156,"829":336,"1650":268,"1628":320,"3151":585,"5138":203,"3794":285,"968":480,"4841":286,"2168":320,"377":443,"3356":387,"4574":442,"4457":430,"4150":389,"4515":221,"592":259,"1981":191,"4105":358,"951":330,"764":435,"213":287,"3791":196,"4511":373,"1605":334,"1572":226,"56":289,"2444":256,"806":318,"3369":241,"1931":378,"5005":201,"3854":378,"527":311,"701":184,"399":575,"1575":399,"3526":424,"4991":327,"2714":324,"2919":445,"204":352,"4010":227,"2959":217,"2710":268,"1303":253,"3454":383,"4076":219,"1878":262,"1446":366,"3631":606,"3576":372,"624":278,"2358":389,"2203":386,"4046":124,"526":103,"1365":396,"3447":386,"2053":643,"1796":580,"3562":254,"4092":485,"2601":352,"3221":419,"2941":317,"3842":419,"4580":137,"4341":189,"4213":362,"1080":336,"5019":433,"4565":376,"3172":305,"648":300,"2482":327,"2233":183,"642":433,"2955":174,"2826":277,"3415":400,"1149":414,"1443":360,"4966":236,"1168":342,"5169":285,"3553":212,"1258":241,"4443":262,"4754":169,"3929":214,"5136":250,"59":598,"4156":158,"2283":318,"2913":267,"1970":499,"1560":261,"2040":209,"4738":185,"553":606,"1610":250,"5067":337,"2409":418,"1267":523,"3423":336,"998":317,"1773":252,"1739":185,"1008":211,"251":217,"1216":163,"114":356,"1922":245,"3971":422,"2504":463,"302":254,"4912":99,"5108":115,"5173":458,"1855":264,"2222":345,"3676":287,"4411":211,"3485":221,"4162":232,"5000":201,"4376":241,"1649":361,"715":328,"431":433,"493":385,"1425":326,"2810":288,"960":193,"2153":267,"989":229,"171":470,"2480":368,"2408":246,"364":351,"2644":410,"3516":435,"4612":155,"3225":425,"3206":365,"3722":399,"21":441,"935":482,"234":181,"492":309,"1998":252,"3421":283,"3263":327,"4774":301,"3331":386,"3728":322,"253":168,"836":291,"4455":351,"615":119,"1647":145,"239":277,"4048":371,"726":246,"4504":279,"2742":293,"1624":246,"585":211,"2764":253,"2653":155,"1663":154,"533":435,"2641":504,"2843":230,"1824":133,"2658":456,"3650":259,"4267":579,"210":328,"2818":422,"4446":253,"1806":327,"1544":439,"4588":451,"4159":805,"4344":308,"1897":402,"4242":360,"1789":226,"610":281,"2307":279,"2084":278,"3629":446,"1746":269,"778":262,"3444":167,"2975":327,"2773":503,"2833":271,"1906":361,"894":156,"2038":370,"4451":536,"3895":203,"3323":262,"602":188,"4250":419,"2285":124,"5017":183,"1532":240,"5129":155,"2578":322,"884":343,"2231":327,"3754":304,"49":196,"2289":226,"4627":335,"2963":327,"2069":351,"2145":459,"5064":306,"392":127,"910":268,"3016":309,"4001":467,"5044":266,"2071":269,"4640":294,"5156":132,"560":208,"1275":220,"4058":327,"1325":256,"3218":551,"1733":156,"5036":540,"1130":291,"2545":372,"4293":369,"3244":149,"2569":244,"5148":182,"2300":202,"1110":370,"3483":454,"124":363,"3285":250,"1184":296,"4788":211,"4599":324,"1795":82,"1389":544,"4502":358,"890":198,"2769":266,"3977":249,"950":389,"2110":267,"127":158,"4838":245,"3958":214,"4780":214,"5070":298,"4110":230,"4118":296,"1320":222,"2512":281,"1105":192,"187":195,"5094":478,"3308":284,"4388":355,"20":391,"150":176,"4382":363,"1021":434,"3950":377,"3208":222,"1926":315,"4381":209,"1631":312,"3595":185,"4207":230,"4620":213,"1238":140,"57":448,"1660":202,"2011":227,"1020":152,"2180":375,"518":397,"1490":208,"40":323,"1113":236,"1370":227,"290":251,"4422":175,"5155":187,"3574":108,"3704":412,"595":163,"1345":335,"2978":431,"838":190,"1919":305,"2958":505,"3434":207,"4396":257,"2936":236,"984":265,"4392":446,"681":486,"3089":228,"861":367,"1409":261,"1656":312,"3707":323,"3293":282,"3167":147,"1472":284,"3886":186,"603":230,"3496":399,"336":210,"3038":299,"2336":155,"1894":238,"4553":123,"3626":498,"1447":329,"368":486,"3267":553,"5061":296,"3341":354,"2526":142,"4131":173,"2242":630,"544":270,"656":270,"2418":528,"2207":503,"1416":165,"2664":351,"787":371,"4761":416,"3365":223,"249":239,"4025":138,"766":165,"3073":275,"4073":172,"2080":211,"1666":370,"3731":631,"1707":417,"4225":267,"1192":217,"3210":464,"3513":199,"3838":326,"1537":352,"4534":259,"3678":336,"39":136,"3136":320,"7":407,"3560":251,"4489":615,"3082":195,"4026":160,"3458":166,"1233":180,"3298":151,"1513":243,"1078":228,"1668":340,"2531":434,"5119":351,"2087":183,"4402":338,"344":228,"5018":276,"4987":232,"2073":278,"3200":332,"4941":660,"1150":209,"2824":379,"2666":273,"4239":303,"425":212,"2726":302,"3623":270,"3985":343,"3092":345,"1524":306,"1496":219,"2715":228,"2190":313,"122":326,"1479":287,"4294":214,"2459":286,"3360":318,"4361":265,"542":215,"812":233,"537":411,"4798":548,"2650":340,"1819":167,"2396":277,"3805":222,"4876":299,"4317":175,"4803":386,"3569":135,"3532":196,"272":288,"5075":226,"321":310,"2119":354,"442":384,"4827":158,"3168":229,"1698":356,"422":215,"4905":279,"3976":388,"1497":279,"1445":90,"473":267,"4914":201,"4773":279,"4351":489,"3824":223,"3271":238,"2314":232,"4428":273,"2513":259,"4825":353,"3430":332,"2216":232,"792":203,"2560":206,"2762":221,"4424":247,"4932":289,"1969":439,"441":322,"385":154,"1680":279,"2049":137,"4535":359,"756":311,"4690":264,"889":388,"4854":279,"4601":366,"12":540,"1742":123,"2239":516,"2944":251,"5131":288,"4503":352,"3153":326,"4964":169,"3951":176,"730":192,"2581":428,"2744":470,"5081":206,"5178":737,"3068":278,"1879":201,"4555":265,"2417":437,"2943":132,"2169":185,"4255":127,"653":281,"1438":346,"5130":196,"4907":319,"1620":181,"3080":393}}

==> anc/validation/traces/scifact-k5-trace.json <==
{"ranks":[[1810,4887,4721,151,849],[2232,2862,928,155,2832],[1856,252,1054,3680,1710],[3403,4452,486,3023,3129],[4913,3715,1462,3632,4583],[3761,2950,2305,2247,1696],[3761,2950,2305,2247,1696],[4333,1950,4563,4894,3442],[247,74,1186,1799,120],[2891,689,2634,626,3719],[224,2733,1391,3715,1567],[1856,1054,252,3680,1710],[2143,1291,3150,3307,4485],[2143,1291,3150,3307,577],[2316,2260,4955,4764,3506],[1197,2419,5086,3750,4430],[616,879,345,1578,5026],[3403,486,4452,3023,3129],[5096,641,2351,62,3194],[5096,62,641,4618,4441],[2081,2458,4036,4028,1024],[2048,3580,3054,5176,2541],[2046,4350,2141,4708,4928],[1950,4850,1529,2855,3222],[4850,2855,4333,4563,2605],[2605,4333,2100,4850,2855],[2204,4386,1874,1730,4834],[2204,4386,1874,109,1730],[2813,4765,4950,1166,856],[1014,1317,4723,1522,1750],[3633,4249,5054,1369,4286],[5054,1369,4286,1515,2170],[72,3026,3962,4884,695],[3943,622,1904,4152,2385],[4967,1410,1736,2468,3310],[714,1696,1717,605,3640],[917,864,1945,1817,4368],[71,2141,2271,4708,3019],[71,4708,2271,2141,4989],[3761,3112,4288,1354,2247],[2117,2337,4157,1045,3162],[2117,2337,4157,1045,3162],[4677,89,3047,1768,4765],[3162,1045,2117,4157,2337],[3162,4117,2713,3147,4119],[1102,816,3166,4547,865],[201,2607,3661,1291,1289],[186,2885,2655,1917,1721],[2309,4491,3788,786,522],[1037,5038,4970,4995,2377],[1037,5038,4970,4995,769],[964,4602,1468,2494,3290],[809,964,1107,1965,763],[1749,1331,3556,2813,2491],[4651,2682,2798,4354,2679],[3182,841,347,721,2981],[482,1364,2103,3312,2674],[482,1364,2103,3312,2674],[2103,3312,2645,1044,2649],[3387,732,3699,3848,1035],[3387,732,3699,3848,1035],[2126,1219,4902,3242,4261],[2126,1219,4902,3242,4615],[801,1010,4403,2498,1107],[2310,2556,1987,4419,3826],[649,2394,3122,291,3840],[1211,3871,4549,1152,1573],[4720,2778,4423,4261,643],[4513,3808,29,982,2491],[977,3764,5045,4909,4960],[3391,1145,3662,2406,3509],[4114,744,2448,175,4314],[2206,1372,817,2243,3999],[1137,319,2404,3887,3814],[4356,2535,400,131,2094],[4356,400,2552,4979,4785],[2406,1058,4707,1120,4662],[2406,2268,1058,3758,4707],[3550,1182,587,4509,913],[3550,587,4509,913,1182],[936,1297,4223,2271,2694],[649,3949,3530,1089,4982],[1079,3417,4654,4434,587],[3853,86,3253,1851,55],[4217,2536,3866,1250,2124],[1807,3969,4720,3845,471],[1151,4714,4205,458,5053],[2505,4626,4650,4851,2465],[916,2735,420,132,4371],[916,2735,420,132,4371],[4570,4401,4675,1759,4400],[4570,1759,4401,4675,663],[2188,2600,3822,495,2241],[1638,371,589,3388,2209],[5035,552,3501,990,1669],[1263,4510,1090,4523,3018],[2883,1079,1381,4088,4879],[2883,1088,1079,2515,1381],[2883,2902,4879,4088,1079],[2883,2902,4879,4088,1079],[1381,1079,2883,4088,4879],[1381,1079,2515,1088,2883],[2081,2458,4028,4036,1024],[3064,2279,4545,2047,196],[1281,5095,4801,3603,3740],[1281,5095,4801,3603,3740],[3761,3112,4288,1354,2247],[1683,3207,1262,637,3418],[2733,4568,2613,1030,4638],[2683,1614,2182,2450,4829],[1176,1489,1841,2942,2155],[1455,4898,565,1745,33],[3599,530,2272,2094,2704],[3599,530,2272,2094,2704],[631,776,1309,826,2198],[2921,2690,3528,3856,1717],[406,4743,2245,3837,1128],[2245,4743,406,3834,1508],[2820,453,1442,2414,2875],[453,4458,4027,2263,5007],[1662,1549,3696,2634,2891],[1423,92,1397,3486,158],[92,1423,3486,816,1397],[3761,4465,3112,4288,1354],[2253,1504,4465,2326,4598],[2253,974,4935,4982,1133],[3947,4719,139,1711,3110],[2915,2448,3695,3441,2791],[2915,744,2448,4136,2713],[2915,2448,744,4136,2791],[4851,33,1069,4922,2942],[1679,4298,174,4476,1549],[4298,1549,662,4476,174],[4476,174,1549,1679,662],[3940,3389,926,1648,4290],[946,1364,3312,2103,2674],[5054,1638,1573,589,252],[788,2028,1344,2775,835],[1932,2386,783,1832,2348],[1932,2386,783,1832,1565],[1457,3975,1558,315,3651],[3427,3199,4220,2245,3534],[607,3705,2024,3340,4789],[607,2024,3705,3340,3543],[1783,1822,3851,267,3766],[281,2448,744,4114,483],[281,2448,4722,744,4114],[4850,1529,2100,491,2813],[4850,1529,2100,491,4563],[604,1085,152,4419,5089],[1085,152,604,4910,5089],[1179,4126,3276,1133,2140],[3024,2414,4729,4475,2367],[2888,2317,4681,402,1681],[4153,1901,2445,4116,189],[1901,2445,4153,2766,4116],[376,2346,4604,304,2302],[1422,3311,2386,1992,1675],[1092,3662,1834,1381,3581],[969,1939,1039,4397,3533],[2370,4581,5103,4094,4461],[2370,5103,4581,250,5127],[3686,4642,3377,1551,575],[899,623,1180,402,4862],[363,1741,1709,1147,4286],[1038,3146,3240,3301,3292],[917,5008,2489,2229,768],[917,2489,2229,5008,768],[2464,2223,2669,4925,977],[2464,2223,2260,231,1239],[1848,4291,2603,4837,3139],[799,4972,1194,113,2771],[4671,3448,1665,1829,2553],[2592,1255,2076,2514,3491],[2434,4268,4409,2371,4141],[2434,242,4268,4409,4141],[1410,3556,4474,1846,5],[1410,4069,5113,1615,944],[1410,3556,3448,3512,1351],[2340,2385,3692,4301,1141],[2340,2385,4301,3692,2732],[3928,1549,3584,3773,1782],[133,3093,1598,449,5032],[887,2061,4184,4155,2895],[330,3621,903,370,33],[2117,2337,4729,564,2251],[4729,2337,2117,564,2984],[1652,583,2453,2676,1518],[4872,858,3587,1652,4438],[4089,1478,194,4935,3355],[4089,1478,194,4935,3355],[3701,5002,1306,1518,3045],[322,920,1126,1675,1454],[2878,1540,4847,2734,3123],[2878,1540,4847,2734,3123],[3438,4494,3558,2567,1120],[1296,1079,4662,881,3814],[1296,1079,3010,4324,4662],[2920,3497,1090,1420,4937],[1677,1394,4183,99,864],[1979,2785,3999,3711,4583],[1979,2785,3999,3711,4583],[2204,4386,1874,834,1730],[3219,1508,548,2999,489],[2882,2594,1129,743,3661],[2549,2295,4616,1678,4033],[1132,2690,3188,464,822],[3103,2023,2062,2809,4800],[3103,2023,2062,2809,4800],[4626,4413,2505,3665,959],[3995,3075,2718,1460,3081],[480,2772,279,3792,696],[112,2950,1899,539,1890],[2304,15,4404,225,1498],[3954,1724,3779,3795,4408],[3954,1724,3779,3795,4408],[1253,1684,1474,4179,857],[279,1340,2431,3030,4260],[279,1340,2431,3030,4260],[3673,3519,776,1571,631],[273,3057,4045,1625,3520],[707,3639,1063,4551,3949],[2877,2027,2339,3837,4530],[2703,2433,914,2622,458],[2898,2712,1133,1901,3517],[981,2832,2589,625,2509],[3396,4810,2510,2725,1945],[5021,107,1527,2046,1550],[3217,900,3533,203,4030],[3217,900,3533,203,4030],[3217,900,3533,203,4030],[3217,3533,203,4030,93],[3217,3533,203,4030,93],[1909,1567,5072,446,4568],[265,1757,3967,3671,2048],[265,1757,2048,3967,3671],[3024,2414,1014,1065,4077],[145,94,4847,3123,2240],[1052,5058,4199,1538,1500],[3876,3137,3984,2889,2540],[2540,3011,1334,3984,2889],[1338,3387,4878,4898,58],[1643,1716,1103,2799,3573],[2051,917,2881,3115,3668],[917,2051,3115,2881,886],[1164,917,2051,2881,2534],[2051,917,1164,2881,2534],[1077,2629,2968,1234,897],[1633,3797,334,1304,3446],[4695,4642,2704,611,155],[4850,4563,2855,1529,4333],[4328,3079,2250,3957,3398],[4086,2657,4119,3463,5104],[820,4086,2657,4119,2254],[4510,1752,3291,2433,2052],[4529,2323,2985,1861,1107],[1437,1151,620,4247,4395],[4819,45,1772,820,1104],[4819,45,1772,820,1104],[3798,370,3621,2498,4649],[1750,2716,1792,528,1374],[1734,1750,2851,2716,1374],[380,3354,3634,3905,4685],[380,3354,3634,3905,4685],[4327,1502,3340,4789,2906],[729,4621,4925,4870,4826],[729,5043,4708,4621,4633],[2184,3070,68,1418,743],[752,4179,820,2851,825],[110,5032,1151,245,4791],[4716,4280,5029,2367,2520],[3228,3760,255,1441,2134],[3338,2538,154,4417,2337],[2558,2703,470,2698,4924],[2083,2162,1286,2518,3228],[318,873,3894,3394,2575],[1309,4472,3837,203,103],[267,4546,4390,1309,3183],[1169,669,3477,2823,4357],[1169,669,3477,2823,4357],[2328,69,2422,3666,1450],[1860,3666,1450,4322,4284],[3634,3354,4685,4113,1351],[1301,2067,2334,99,32],[2410,1301,99,4153,4867],[1301,2067,2334,99,32],[2410,1301,99,4153,1692],[322,1907,1126,462,1675],[3635,3343,3778,233,1089],[5054,3564,1516,3602,2536],[2954,14,4262,2312,1734],[102,3848,3819,3745,2564],[4423,1775,2159,1547,4023],[1081,3194,1058,3146,2277],[2277,1081,3194,1058,3146],[3864,2078,3417,4204,647],[2784,1145,3160,3570,3662],[1849,4617,3993,3123,4467],[3354,1351,3634,3035,490],[4726,2445,2690,3188,3826],[5137,3765,1978,2838,2757],[4130,3007,2894,3161,3123],[2435,1248,4348,2228,3817],[2435,1248,4348,3817,2228],[293,693,567,775,4887],[598,3897,1903,3743,4518],[598,1903,3897,2970,3743],[3743,598,753,3897,4518],[2583,2013,1626,3555,3286],[2703,2433,914,458,412],[2964,4796,3953,4320,1096],[974,1962,1252,2585,1181],[1818,1535,1780,1075,4655],[1635,2728,1243,1469,1114],[1574,1093,4425,3879,2376],[267,4012,3131,1825,1915],[2445,4873,1714,4867,2713],[189,3055,3720,2146,4867],[4167,947,3801,2850,1580],[3006,5051,3154,906,373],[530,1098,1059,3990,2063],[530,3990,4106,1059,2090],[2592,1471,2514,3911,827],[2592,1471,2514,3911,4988],[3449,869,1190,3064,3915],[3036,3563,3388,4887,2089],[3036,3563,3388,4887,2089],[791,2161,1623,10,3968],[3482,2486,3803,2217,3808],[1643,745,1688,2217,1848],[879,2470,2414,1009,2850],[4383,4539,1673,3590,3618],[3455,2737,237,712,3020],[131,2351,4089,3107,2923],[131,2351,4089,4886,3107],[1499,474,4784,1391,4840],[471,1302,2686,4741,962],[1859,3750,231,2021,141],[2419,2294,3566,4477,192],[2419,2294,3566,4477,192],[2961,4249,3590,4720,1511],[927,674,2690,1741,197],[4848,2031,108,1892,4145],[4848,2031,108,1892,4145],[3928,1782,1549,3584,3773],[1211,4323,1403,1051,2881],[133,3093,1598,449,566],[887,2061,4155,4184,2895],[2411,3188,905,3202,4089],[2411,1073,3188,905,3202],[4276,744,4529,2785,271],[1676,3215,1993,2582,4829],[1676,4360,4050,1367,4806],[1676,4360,4050,1367,4806],[1486,1573,3205,4868,2503],[1486,1573,3205,2572,4613],[3056,3635,1449,3608,5127],[1595,3155,969,1229,2166],[299,1225,2536,1732,4544],[3776,866,2855,546,4536],[3000,1563,4583,3999,2343],[3000,1563,4583,3999,2343],[2615,1804,3297,3173,4041],[1025,754,3773,1613,504],[979,1653,4496,2609,4039],[979,1653,1037,2492,2609],[306,669,1696,4926,967],[5086,1205,4236,2902,4641],[1488,3184,4762,758,1202],[2220,3672,1137,3705,3296],[4290,2703,1115,193,1633],[4333,3222,4563,2605,1950],[4333,3222,4563,2605,1950],[1242,1172,2463,1622,4989],[2463,1242,1172,1622,4989],[3044,3551,2864,2094,1891],[1641,1802,803,4173,4615],[1641,1802,803,4173,4615],[3174,2728,3587,1104,2924],[5056,3117,3493,2352,4984],[5056,3117,3493,2352,4984],[1517,4579,1246,683,1468],[1000,2160,1350,1098,76],[4547,2018,3959,2600,3778],[4547,4141,101,3778,2018],[3276,1104,3711,2557,1396],[2064,1487,4687,3801,2850],[880,193,4946,3841,4266],[1200,2377,3283,4934,4321],[3711,2851,3933,3282,2234],[3711,315,3282,1899,2851],[1046,3833,4729,3941,3362],[1046,3833,4729,541,3362],[2528,2953,683,2797,3420],[389,4203,1051,901,1390],[2185,158,3385,769,453],[2185,158,3385,1439,453],[2870,2829,795,2371,2477],[5087,3150,2438,1633,1304],[1633,939,175,1337,3371],[1151,3446,1633,334,521],[1633,939,175,1337,3371],[4575,154,2382,915,1471],[915,146,1385,4575,1791],[1791,915,4561,1353,4715],[4575,168,915,2382,154],[2891,4720,689,2634,4470],[194,1460,3995,4730,2718],[1256,965,3173,669,3536],[3338,2538,154,4417,2337],[2638,769,4630,242,2987],[2829,867,1683,1036,3816],[3564,3317,4362,3012,694],[3317,3564,4362,694,1827],[3564,3317,4362,3012,694],[4247,1255,1485,2528,2371],[4247,1255,1485,3470,2528],[3270,1407,2746,3418,2804],[1037,2593,2858,1491,4126],[3312,2391,1428,1364,1128],[2186,785,2880,2548,892],[4403,763,5052,1300,4505],[763,4403,5052,4505,2103],[953,420,5113,1615,944],[1011,3578,1077,1770,1822],[819,1222,621,2639,4091],[819,1222,2639,621,4091],[4453,304,4733,4486,2497],[3400,3492,5102,3953,4067],[1900,3166,4321,1548,3981],[1900,3166,4321,2877,1930],[1900,662,630,2067,2027],[1900,662,630,3815,790],[4027,4744,2820,4107,453],[2972,347,2432,123,849],[2972,347,2927,1072,2432],[3835,707,4017,2363,671],[4253,1348,2510,1788,2634],[488,501,4208,2701,4336],[558,256,2840,4522,3511],[329,707,2804,2271,2043],[4806,4368,359,1435,4516],[1079,3417,4654,4434,587],[1924,1296,83,195,2189],[1924,1083,108,3336,1369],[1924,1083,108,1369,1296],[460,4355,4106,2579,3065],[2502,461,2166,3072,1308],[3673,776,3137,1571,3519],[1935,2062,574,4002,4217],[1935,574,4002,4217,2062],[1935,574,4002,4217,2062],[2127,1850,2326,458,1151],[2127,458,1151,1850,4205],[1469,3579,4746,1157,4655],[4655,1469,1157,1306,1243],[919,3688,3143,1188,2495],[919,3688,3769,3143,543],[2558,2793,2508,2674,2731],[2558,2731,2674,2793,464],[3498,2579,2402,1543,4614],[639,2284,3251,3248,5082],[1538,4006,562,3720,1495],[4006,811,2867,3055,915],[2431,562,963,2002,1521],[1000,2160,1350,1098,76],[3287,1309,879,4517,2331],[3287,662,1433,4517,1309],[3287,1309,3769,4517,2162],[3287,3411,3769,2162,2707],[4513,3808,4486,3238,523],[3289,3326,3692,356,1728],[2971,1018,1314,3108,1890],[4330,3269,2349,2177,2187],[1458,3475,2916,2076,132],[1458,3475,1390,2916,2194],[508,1177,5009,2924,3809],[1414,4449,2431,3809,1910],[2484,427,1188,3688,120],[2484,427,1188,3688,120],[3855,5150,906,914,280],[319,3887,2404,1137,4889],[2564,322,623,2553,3119],[2881,3429,4947,2564,2435],[4375,1043,852,2533,3772],[3011,1623,218,4375,2934],[2766,1901,328,4873,4036],[3353,5177,3405,4028,1598],[649,2394,3122,291,3840],[3673,776,1571,3519,1309],[2021,887,4008,3633,3866],[1462,4760,2366,2935,4633],[160,1182,1834,2731,694],[4277,4143,1182,4717,404],[2035,3272,1589,2291,365],[2586,996,1674,188,617],[2586,617,3636,1674,188],[2616,3069,2587,1401,3928],[863,598,2618,2343,4589],[2365,1825,3927,3260,1915],[4879,1883,716,4539,4277],[4879,4539,4277,331,3887],[55,558,1189,1515,1836],[2435,1170,4348,1248,1880],[2435,1170,4348,1248,1880],[2435,2086,4348,1248,1880],[1195,1724,1536,1875,1697],[1195,1724,1536,1697,1875],[2878,1540,2535,86,4708],[2878,1540,2535,4708,86],[2205,4650,3621,561,3745],[4571,3330,5060,4362,188],[1619,2973,3835,2874,3633],[2364,1753,3879,3187,4371],[2364,1753,3879,3187,4371],[2146,4711,3162,4796,3022],[2146,4796,4933,2964,2836],[2989,2492,1665,3554,699],[1211,4323,4985,1403,5035],[1818,1338,4587,1535,1065],[1268,2962,63,1648,3719],[1893,1821,3362,1223,3465],[1893,2341,1994,3474,3062],[1893,2341,1994,1839,3818],[3608,325,2797,4948,2528],[4377,2475,91,2468,2308],[2623,3866,1382,2014,4397],[2694,3431,4566,3620,1887],[2694,1527,2665,3194,383],[2620,1054,1775,2316,1049],[2620,1054,1775,2316,1049],[2813,3835,1619,3746,2705],[2813,3835,1619,3746,2705],[2583,4938,3945,4523,123],[2423,3438,1859,4149,3543],[1522,1887,4079,3541,826],[1028,182,4858,3539,50],[3828,1186,4235,2802,2580],[1721,3828,420,3869,1651],[2031,2630,2260,3156,641],[2031,2630,2260,3156,4848],[2663,4812,3145,4339,1374],[299,3922,1732,3160,2070],[2853,1883,3712,5032,2144],[2853,1883,5032,2144,514],[2676,2144,4547,1225,1732],[830,3186,3861,248,759],[597,4215,1247,1995,1512],[597,4215,952,3862,3469],[597,4215,1995,1736,1247],[940,402,1862,2163,3418],[1562,5089,2160,5011,3128],[169,2292,2998,740,1590],[724,2678,1777,4144,727],[724,2678,1777,3043,4144],[514,4745,728,373,510],[2466,4082,1912,2721,508],[2466,4082,1912,2721,508],[1217,3986,4065,4019,1699],[1217,3986,4019,4065,1699],[63,859,4126,1179,2585],[2510,4898,2140,1179,617],[2510,1179,617,2628,22],[1945,2646,4729,3338,1360],[3009,429,854,4682,1135],[1255,2617,2308,3375,3571],[250,2651,743,834,3195],[1728,4331,2969,4366,1134],[2627,945,851,941,495],[2627,4605,2332,996,1251],[2627,1231,3822,2251,2945],[2627,4605,288,2524,3517],[2627,2131,3051,4002,2337],[2627,3051,4002,2337,355],[2627,1231,3822,2251,4610],[2627,3880,3823,216,3912],[1061,3518,3346,5141,4094],[3622,1617,3721,2846,3524],[2361,1526,941,745,2004],[712,50,4656,505,2313],[712,50,4656,505,1749],[945,773,4438,1424,1415],[780,4312,2850,3549,2064],[365,434,4040,1489,3322],[1694,3857,1240,4874,4591],[1158,848,2602,146,2393],[1158,2855,2525,4419,4269],[1938,215,4702,5180,4590],[2677,3436,4696,3898,1548],[4276,2785,175,271,744],[564,3288,3328,3219,5034],[564,3288,2651,5034,3328],[1977,1299,4373,2291,4517],[869,1190,3449,2454,2303],[2056,2522,2236,1839,2893],[3056,3635,1449,3608,4904],[3056,3635,1449,3608,4904],[892,2548,2896,2347,1461],[2548,892,2896,1461,2347],[2548,892,3326,1461,863],[2611,1111,5115,1862,295],[2611,295,4247,1474,1684],[1643,2544,1103,3721,513],[2728,1396,2510,1635,3276],[2755,3287,2331,4554,637],[3328,896,3003,1933,2386],[3328,3003,2167,2197,678],[2056,3322,2693,2449,78],[2422,69,36,2892,3911],[3647,1577,1357,864,3536],[3849,2982,1889,2669,2739],[390,5149,107,2878,2240],[390,5149,2878,2734,107],[1743,4758,465,5045,2665],[2277,703,3542,4477,1342],[729,4621,4925,4870,4826],[2133,4281,2063,576,4286],[3049,2649,2147,755,3745],[2600,2532,2483,148,350],[2600,148,2532,2483,4093],[729,5043,4621,4708,1145],[1884,3758,2777,4759,5167],[927,3893,922,674,1049],[927,1049,3893,922,674],[679,2033,3420,1007,2594],[679,3420,1007,2594,2033],[1058,1164,261,3957,3843],[1058,1120,4563,2406,1529],[1058,4261,3065,2665,2579],[4662,716,463,1081,1085],[2751,1424,1386,3468,25],[4730,481,4475,4998,2822],[805,1948,4469,869,921],[2798,3932,918,2492,2851],[77,4696,2957,74,4165],[697,2246,3211,4305,324],[697,2246,3211,4305,324],[703,942,1090,4271,4477],[1232,2722,3551,4029,4930],[1232,2722,3551,1943,4029],[743,5027,142,1527,486],[375,3234,305,3129,3403],[305,4892,4452,946,1282],[2102,837,3612,2241,841],[4910,2911,3577,1875,3849],[3104,135,3439,2120,1760],[1003,3924,2895,1531,2280],[3924,1003,2895,2280,1531],[3124,3617,4508,3893,3594],[3124,4508,1587,3893,698],[4036,4028,3990,1024,2458],[1269,501,3539,1419,4336],[3545,2969,1823,3761,3718],[5,3375,2861,1936,1274],[5,92,2861,1423,3375],[5,3375,2861,1936,1274],[4898,3332,626,58,4650],[3617,1549,4300,4226,4468],[1995,703,54,3617,4203],[1823,3009,3944,4933,3945],[1741,1709,672,2026,4193],[928,2421,2914,2832,1348],[1335,1060,1522,481,1530],[2066,3378,3866,1296,4767],[2066,1257,2468,4479,3625],[2066,1257,2468,4479,3625],[2066,1257,4661,4879,4479],[1979,3412,3426,4736,548],[2483,4148,457,437,4631],[742,3426,848,4064,3338],[742,3338,2112,3426,848],[1643,1716,1103,2799,3721],[1522,4742,1064,2123,2306],[744,2448,4410,4878,5032],[2892,1671,3400,667,3778],[2892,1671,5052,3778,2077],[1335,1522,481,2111,1243],[3291,4650,3858,3852,2052],[2281,2303,835,300,3915],[2281,2303,835,2454,468],[3291,1814,1132,4507,4364],[712,50,4656,505,1749],[1576,2217,2398,4295,815],[360,3329,3223,695,4180],[2663,3240,2141,4812,3145],[4196,430,847,2750,5021],[1394,4622,335,3545,4133],[616,2390,3679,435,4498],[5032,4659,2791,2915,4815],[3891,3524,3291,488,2015],[1041,3875,2655,2223,1684],[2886,3948,64,137,1899],[354,3031,423,2081,2147],[106,490,768,3667,508],[947,2224,1,38,4492],[947,2224,5168,1179,1001],[2787,3515,3199,4505,840],[1818,2276,4505,1428,3199],[2615,669,3173,965,1045],[683,3114,2083,4795,2887],[2447,1637,2399,284,4119],[1068,355,2131,791,1045],[3550,3904,2414,1201,464],[3256,4202,3933,1780,3884],[3783,1391,161,3811,1726],[3783,1391,161,3811,4192],[303,2201,3330,845,789],[2276,2051,3733,63,1133],[2276,1276,3668,1618,856],[2276,2051,4587,491,2816],[2448,281,744,4114,4136],[2448,281,744,4114,4136],[647,4985,4628,2435,1988],[647,4577,1892,4115,4985],[1134,4657,2785,721,3017],[4485,976,863,4063,2377],[5072,5138,3957,3779,5011],[4574,2168,2785,1870,968],[1312,4924,1088,2982,1952],[1312,2982,641,5138,3641],[121,2103,4515,1364,569],[4105,4679,2679,3396,4701],[2679,3396,4701,2851,619],[2419,3750,3160,2359,3565],[2001,3831,1637,2342,407],[2048,3580,2129,5176,3681],[1068,355,2131,791,1045],[718,5005,2904,701,4094],[4568,2238,2259,3843,2654],[5022,1958,5078,1098,3065],[2272,2443,2051,5022,3641],[806,1353,1303,4010,3347],[617,4413,3155,2510,1727],[633,1446,461,2135,1557],[909,2669,440,4910,641],[3151,3993,4261,2562,4090],[5054,5181,597,1638,2220],[4884,72,2749,3576,4881],[940,2163,1862,402,3418],[3151,3993,4090,4261,1365],[1603,936,291,3122,660],[247,2941,4617,3221,795],[1282,1595,4719,471,1080],[19,4580,948,643,1282],[2070,4745,4565,3494,3389],[642,2690,5020,491,3199],[3400,2820,4570,1852,4371],[2411,2820,505,1157,1149],[2820,4570,1852,4371,283],[1443,3052,4966,1365,1168],[3898,3476,4944,1681,5115],[3553,4957,2140,5010,3929],[2853,3924,269,906,59],[2853,4156,1488,906,59],[2610,149,2343,1595,4583],[2984,3049,808,1172,755],[2984,3049,1172,2040,755],[1756,553,3507,3423,3528],[4223,3074,1297,3562,3313],[4413,617,2586,251,4355],[4819,1901,3953,2828,22],[1901,2510,2177,2828,22],[300,2467,204,3504,3431],[1977,45,4819,3455,4373],[2504,5035,754,3971,5173],[2504,1433,754,3971,5085],[3601,2067,495,2249,3572],[4045,4853,987,2166,1980],[1721,1651,4376,3828,4371],[2898,685,4737,2008,3665],[2898,685,4737,3665,2008],[1009,715,2697,1065,431],[1009,715,2697,1065,431],[4438,3215,4050,2588,2810],[390,2878,2734,3991,660],[989,3554,2393,4086,264],[2237,4415,2480,2123,3556],[969,1939,1039,3533,1145],[4626,2505,2465,4067,2588],[1475,200,4305,11,3460],[806,4010,4612,2504,4715],[2175,446,4189,3425,46],[2606,3425,2175,1661,3206],[3123,5043,2620,415,2502],[3123,5043,415,4745,4847],[2613,3220,4512,3263,1810],[2613,3220,3263,1959,492],[2930,3480,4237,711,1875],[460,4355,4106,2579,3065],[4568,1030,4638,2733,2613],[2200,4861,253,1931,855],[684,1647,726,4455,620],[52,1624,182,2032,1080],[2510,1262,1628,3745,902],[533,4406,2210,2601,867],[1241,5041,3407,4071,3965],[1241,5041,3407,419,1328],[2065,820,739,178,4529],[3491,2065,450,5121,2076],[2290,167,2925,784,2658],[2925,2818,1362,167,330],[69,2422,3400,426,2517],[4387,980,2170,1049,3947],[4148,3179,4159,4179,387],[4613,5,4344,4969,1214],[4613,5,4344,4308,4969],[3048,1789,4735,769,2987],[488,2367,610,877,2858],[4147,1676,3612,4948,1367],[4887,1810,1853,4721,3946],[651,2425,2209,816,2315],[2232,2862,4836,2719,128],[224,2733,1391,1567,1030],[4850,4333,2855,4563,2605],[4765,2813,1166,4950,856],[2862,2232,2529,2832,2306],[1100,1061,236,1265,2522],[2064,2850,4687,4839,1749],[4967,1578,3580,3502,2277],[4967,1410,3843,3189,1736],[714,4276,1696,1717,605],[917,1945,3288,2311,4451],[917,1945,3288,2311,4451],[1102,816,3640,1351,987],[2885,2655,1917,1721,4681],[786,2309,522,3788,3905],[213,2718,2140,5007,702],[2877,2027,3837,4530,3232],[782,799,3289,470,2543],[1137,319,2404,3887,3814],[4356,296,400,3326,3006],[1175,876,4280,2228,2520],[936,1297,4223,2271,2141],[4438,2810,3215,49,504],[3460,200,1475,493,4211],[4011,1806,910,5064,2620],[4011,1806,910,5064,1477],[3141,1272,4957,694,5044],[2968,2609,994,4969,3922],[3853,86,3253,1851,55],[2381,1813,1275,4531,4640],[1807,4720,709,3656,3845],[1807,4720,3519,3845,3656],[1807,4720,3845,1563,817],[196,1733,5036,5053,808],[2883,4879,2902,1079,4088],[2081,2458,4028,4036,1024],[2613,4568,2733,1030,3843],[2683,1614,2182,2450,3448],[1455,1745,33,199,4980],[2832,2509,3464,3244,3310],[4743,406,2245,3837,3012],[2209,399,4568,2613,3189],[3394,1110,848,2388,3483],[3947,4719,139,1711,3110],[3172,1844,1535,2774,3752],[3172,3046,1844,1535,3752],[3172,3031,4730,3867,2492],[3172,3031,4730,3867,2492],[551,1920,1638,589,1575],[1389,4092,1795,3253,2220],[788,835,4521,2028,1344],[788,2028,1344,2775,835],[950,4399,2110,3635,4433],[873,3394,4071,1782,4520],[1291,117,712,4729,2602],[281,3695,3441,3937,2448],[3695,281,3441,2448,3875],[4440,4269,3817,5002,200],[4529,175,4314,281,4114],[4529,175,4314,4114,2126],[1939,969,4397,1039,1525],[953,5113,944,229,1882],[2370,5103,4581,250,5127],[1848,4291,2603,3139,3475],[3030,4118,185,3536,2069],[4671,3448,1829,1665,2553],[2592,2514,1255,2076,1236],[725,788,3470,2028,1274],[2340,3692,2385,4301,1141],[106,490,3667,768,508],[4996,1553,330,3621,903],[2794,4460,2493,2013,791],[3438,3558,4494,2883,2567],[2920,3497,1090,4937,1420],[2677,3436,1548,4164,2604],[1561,4380,338,2781,2510],[4626,959,2362,1571,267],[2898,2712,1818,1133,1901],[5021,107,1527,3074,2046],[187,1105,1700,2512,2510],[2630,4848,3156,2000,456],[3217,3533,203,4030,93],[145,94,4847,3123,2240],[2455,20,258,2558,3484],[2455,258,2558,3484,4137],[2051,917,2881,3115,3668],[4695,4642,551,611,3389],[4529,2323,3353,2985,1861],[2410,1485,2563,2279,3454],[4701,693,1068,434,1107],[2858,837,2688,1013,2691],[2858,837,2688,1013,2691],[1750,2657,1978,1899,528],[1821,1291,518,2826,811],[4318,3466,5179,3410,1507],[4422,2431,4107,780,1803],[5054,2538,4883,1573,154],[2784,1145,3160,3570,3662],[5073,3575,1282,5155,3018],[4191,1345,4432,1965,2586],[3765,2838,1978,5137,4723],[2160,2090,4719,4494,4450],[866,4536,3266,568,1661],[4130,3007,2894,3161,3123],[2958,3548,4307,3469,4250],[4423,550,4128,3690,4375],[2225,402,4749,3524,4141],[293,693,3818,775,4887],[1027,3434,3379,3600,3097],[2124,5094,3497,252,2537],[2124,5094,3497,2809,252],[397,2170,681,3983,274],[2583,2013,3555,1626,3286],[2170,1975,1991,3193,1164],[2703,2433,914,458,412],[1802,1962,1252,3933,2585],[1641,362,1656,2757,4152],[1574,1093,4425,3879,5023],[267,2365,4012,3131,1825],[5038,2445,1714,4873,4028],[3332,5020,525,2898,2411],[3455,780,573,712,2123],[2651,3482,603,1555,1472],[1453,1807,4830,3634,3496],[1559,630,2380,4247,4380],[471,3149,2686,1302,4741],[1859,3750,969,2021,231],[2961,4498,4249,3590,1282],[3802,4498,5001,1022,3967],[1217,4065,3986,4498,4019],[1676,3215,1993,2582,4829],[1229,1595,3155,2166,206],[3776,866,546,4536,2855],[1064,3530,3600,1027,4098],[4859,3267,3571,1899,2360],[5086,4236,1205,4641,4206],[1092,3551,3662,3581,1381],[2220,3672,3705,3296,4790],[3551,2864,2094,1891,3044],[213,2718,2140,5007,702],[213,5004,3344,3968,1390],[389,4203,901,1051,1390],[950,4399,2110,4433,2727],[2813,1049,1284,3516,273],[1860,2384,4322,3666,1450],[3542,4494,3416,460,3946],[3542,4494,1416,656,3416],[2638,769,5039,3120,302],[2638,4630,769,5039,4438],[2637,1599,4547,1193,1696],[3470,4290,4025,1568,3474],[3270,2746,1407,3418,32],[332,2081,368,1075,2146],[1037,3073,2465,328,4496],[3312,2391,1428,1364,2041],[3312,2391,2041,1428,1364],[2798,3932,918,2492,2851],[4261,3065,2778,1090,4423],[4261,4423,4899,1090,4915],[726,1505,561,4225,1236],[2782,3958,584,32,3778],[329,707,2804,2043,2299],[247,2941,2544,1186,3512],[2502,461,2166,1308,1721],[1935,2062,574,4002,4217],[1469,3579,1157,4655,251],[4655,1469,1157,1243,2755],[3463,2686,433,3775,4632],[2055,7,2480,3751,1214],[1521,3448,4401,1665,1538],[1628,907,1986,1994,3775],[3287,662,1433,3769,1668],[4513,4486,743,3482,4522],[2971,4871,1314,3246,4266],[4330,3269,2349,2177,2187],[970,809,1061,595,3713],[970,809,1088,1061,595],[2484,4677,427,1188,120],[5034,137,855,4606,752],[5034,137,752,2087,1931],[4167,2531,2121,1419,1803],[1306,2069,3402,251,3346],[2564,322,2614,1126,580],[266,2290,2237,1150,2718],[2766,4995,1714,4116,413],[2666,62,2586,1228,838],[2260,95,4387,3779,2366],[3272,365,2129,3798,2035],[4879,1883,716,4539,4277],[5028,2077,3244,3733,3667],[1496,3578,3985,4242,4120],[1496,3861,524,4752,3374],[2435,4348,2086,1248,1170],[400,3332,954,2451,3651],[1818,2276,1338,4587,1535],[1335,1060,481,680,1522],[1268,2962,63,2211,1648],[1893,1821,2341,2790,1223],[1723,3524,3790,3735,1918],[3524,133,1723,2670,3278],[299,4544,2320,3160,373],[2694,4989,3431,4566,3620],[1028,3402,4425,3056,2875],[566,4208,2122,1873,4167],[2201,23,1993,2405,1163],[1562,5089,4203,2160,1959],[393,5122,1583,3360,2071],[1217,3986,4019,4065,1699],[63,859,1133,1723,4961],[542,4361,3284,1654,1499],[1255,4377,2617,2308,2172],[2627,3823,3880,216,3912],[1694,3857,1240,4874,4591],[1158,2855,419,2525,4419],[215,1938,5180,4735,4911],[1802,2111,1641,4393,4615],[1802,2111,1641,4393,4615],[1007,3683,1508,24,2396],[1977,4373,2291,1299,4517],[1643,2544,1103,3721,513],[3647,1577,1357,3536,939],[3045,520,3805,398,125],[4662,716,54,463,1081],[1982,1068,4803,2446,1379],[2751,1424,1386,3468,25],[3314,3208,1390,1350,4193],[3208,1390,3314,4193,3990],[703,942,4271,4477,1953],[3066,4114,2448,4815,4314],[142,3529,3296,375,3019],[1839,861,3399,1731,2952],[2794,1265,780,1340,1802],[1269,3539,501,4425,211],[5,92,2861,1423,3375],[1549,3617,2468,1995,3832],[1741,1709,2026,672,4367],[2277,3096,2750,3072,1775],[1910,1497,1068,293,2116],[2483,148,1741,350,2026],[3291,3609,3852,2585,4650],[1814,282,2585,473,5023],[1814,4914,2387,473,4216],[2663,3240,4812,3145,1884],[5034,2904,701,4749,2087],[4498,1843,1972,4965,3679],[1916,3635,1425,2513,2486],[418,4615,5167,95,5049],[418,5167,5049,4615,95],[1350,1550,3208,4151,83],[2500,1926,2497,3791,792],[617,1133,3155,4413,4126],[4209,2560,2942,500,1193],[2886,3948,64,137,1966],[3515,1045,5038,2276,2787],[3545,3117,809,1466,1932],[3195,495,333,5,4932],[1680,1578,2358,3141,385],[1990,442,2467,2049,1170],[2276,1276,2051,525,886],[1134,4305,2354,756,2785],[5011,1959,1529,130,4690],[2048,3580,5176,2129,2139],[4911,1068,3209,4002,4082],[4568,2238,2259,3843,4286],[2272,2443,2051,5022,3641],[2239,3993,1050,4601,463],[3650,2194,2695,2537,5131],[1868,304,3612,1393,343],[1353,806,1303,3347,4010],[2166,681,1892,2529,264],[681,2529,264,972,5012],[4103,4588,4491,4642,2848],[4103,3426,1746,4094,4642],[3481,1015,4913,3945,3124],[909,2669,1429,440,4910],[5054,5181,597,1638,2220],[1953,4654,4396,5094,2935],[4872,2070,4745,1080,1179],[4896,3969,2185,2879,780],[2343,19,788,2640,4583],[2610,19,528,2618,2343],[4661,2628,3371,4500,3670],[4023,3969,4896,3020,879],[4023,3969,4896,3020,879],[3022,297,1409,2169,3210],[2504,754,3971,5085,3378],[2510,1663,1262,2575,848],[2111,4615,1802,4393,1863],[969,1939,1039,4397,3533],[3460,200,1475,493,4211],[1475,200,2908,3460,11],[2175,1568,4189,3425,46],[446,4189,3425,2175,46],[4568,2733,1030,4638,2613],[684,726,836,3377,989],[52,1624,182,2032,1080],[3513,4486,979,1051,398],[2290,1829,3080,4770,167]],"weights":{"4887":450,"4721":145,"1810":456,"849":174,"151":200,"928":763,"2862":171,"2832":489,"2232":432,"155":399,"1856":371,"3680":428,"1710":407,"252":599,"1054":391,"4452":354,"486":215,"3403":201,"3023":441,"3129":308,"3715":386,"4583":281,"3632":128,"4913":365,"1462":467,"1696":350,"2305":339,"2950":362,"2247":288,"3761":450,"4333":709,"4894":96,"3442":263,"4563":465,"1950":425,"1186":266,"1799":211,"74":499,"247":522,"120":246,"3719":340,"2634":507,"2891":224,"689":531,"626":382,"224":531,"2733":459,"1391":342,"1567":677,"4485":242,"1291":310,"3307":401,"3150":272,"2143":368,"577":246,"2316":376,"3506":464,"2260":358,"4955":390,"4764":420,"3750":477,"1197":468,"4430":178,"2419":569,"5086":316,"5026":506,"616":844,"1578":306,"879":385,"345":167,"641":702,"5096":322,"2351":490,"3194":604,"62":557,"4618":409,"4441":587,"1024":315,"2081":289,"4036":330,"2458":329,"4028":321,"2048":919,"2541":404,"3054":481,"5176":793,"3580":680,"4928":252,"4708":506,"2046":376,"2141":840,"4350":188,"2855":413,"4850":449,"3222":321,"1529":737,"2605":482,"2100":586,"1730":289,"4386":268,"4834":472,"1874":512,"2204":784,"109":410,"4765":499,"1166":316,"4950":317,"856":329,"2813":651,"1317":216,"1522":271,"4723":336,"1750":286,"1014":489,"4249":478,"3633":576,"5054":197,"1369":460,"4286":341,"1515":409,"2170":700,"72":341,"3026":294,"4884":255,"695":566,"3962":554,"3943":241,"622":287,"1904":218,"2385":264,"4152":306,"1410":313,"2468":373,"4967":216,"1736":357,"3310":567,"714":348,"1717":305,"3640":436,"605":244,"864":430,"4368":253,"917":305,"1817":287,"1945":242,"71":418,"3019":506,"2271":501,"4989":296,"4288":269,"3112":236,"1354":289,"2337":273,"2117":338,"1045":370,"3162":260,"4157":192,"4677":371,"3047":429,"1768":140,"89":401,"3147":399,"4117":411,"4119":312,"2713":423,"865":248,"4547":357,"1102":258,"816":408,"3166":231,"201":261,"1289":352,"3661":337,"2607":285,"2885":537,"1721":246,"186":251,"1917":353,"2655":308,"2309":279,"522":229,"4491":413,"3788":367,"786":407,"4995":370,"2377":528,"4970":371,"1037":221,"5038":366,"769":311,"964":309,"4602":304,"3290":183,"1468":370,"2494":325,"809":416,"1965":453,"1107":348,"763":350,"3556":349,"1331":359,"1749":363,"2491":491,"4354":221,"4651":207,"2798":234,"2679":222,"2682":248,"2981":374,"841":386,"3182":172,"721":216,"347":461,"482":241,"3312":218,"2674":335,"1364":243,"2103":250,"1044":158,"2645":309,"2649":239,"3848":363,"1035":266,"3699":298,"3387":213,"732":247,"1219":197,"4261":401,"4902":501,"3242":345,"2126":240,"4615":205,"801":248,"2498":439,"1010":333,"4403":294,"4419":409,"1987":101,"2310":368,"3826":311,"2556":279,"3840":345,"291":595,"649":432,"3122":345,"2394":498,"1152":454,"1573":400,"4549":399,"1211":650,"3871":268,"643":249,"4423":694,"4720":718,"2778":417,"3808":327,"4513":184,"982":268,"29":241,"4960":346,"4909":441,"977":441,"3764":411,"5045":378,"2406":578,"3662":215,"3509":423,"1145":495,"3391":236,"744":346,"175":279,"2448":244,"4114":254,"4314":256,"2243":298,"817":440,"1372":326,"2206":252,"3999":237,"2404":192,"3814":680,"3887":496,"1137":447,"319":385,"131":376,"4356":326,"2535":251,"2094":379,"400":268,"4785":257,"4979":451,"2552":220,"1120":391,"1058":868,"4707":283,"4662":467,"3758":261,"2268":465,"3550":155,"587":536,"913":287,"4509":156,"1182":376,"4223":453,"2694":418,"936":547,"1297":607,"1089":211,"3530":426,"3949":454,"4982":172,"4654":686,"4434":158,"1079":759,"3417":324,"3853":289,"3253":271,"86":554,"55":333,"1851":429,"1250":383,"2536":299,"2124":528,"4217":267,"3866":1897,"3969":207,"3845":521,"1807":720,"471":335,"458":380,"4714":287,"4205":294,"5053":302,"1151":256,"2465":338,"2505":201,"4650":293,"4626":279,"4851":358,"132":335,"420":257,"2735":411,"4371":471,"916":272,"4675":405,"4400":152,"4401":757,"4570":177,"1759":511,"663":274,"2241":215,"2600":229,"2188":181,"3822":429,"495":335,"2209":360,"1638":912,"589":389,"371":139,"3388":362,"1669":595,"552":488,"5035":625,"3501":272,"990":276,"1090":452,"3018":194,"4523":443,"1263":163,"4510":269,"2883":449,"1381":273,"4879":380,"4088":210,"1088":331,"2515":192,"2902":356,"4545":276,"196":260,"2279":273,"3064":174,"2047":237,"1281":339,"4801":232,"5095":159,"3603":292,"3740":428,"3207":206,"1262":189,"1683":231,"3418":241,"637":466,"1030":355,"2613":585,"4568":522,"4638":330,"2182":332,"1614":324,"2450":391,"2683":285,"4829":403,"2155":353,"1489":416,"1841":327,"1176":333,"2942":200,"33":393,"4898":384,"1455":262,"1745":303,"565":320,"2272":590,"3599":417,"2704":407,"530":529,"776":283,"2198":398,"631":406,"826":259,"1309":288,"2690":265,"3528":452,"2921":181,"3856":331,"2245":503,"4743":368,"1128":270,"406":253,"3837":533,"1508":358,"3834":474,"1442":386,"2820":241,"453":254,"2414":522,"2875":469,"4458":220,"5007":179,"2263":292,"4027":276,"1549":394,"3696":367,"1662":299,"3486":219,"1423":246,"1397":392,"92":295,"158":295,"4465":409,"1504":302,"2253":311,"4598":479,"2326":269,"4935":384,"1133":363,"974":389,"3110":503,"3947":420,"139":454,"1711":563,"4719":474,"2915":304,"2791":341,"3695":389,"3441":293,"4136":262,"1069":360,"4922":365,"4298":165,"174":168,"1679":338,"4476":347,"662":266,"4290":333,"3940":141,"1648":446,"3389":352,"926":515,"946":234,"1344":286,"835":290,"2028":330,"788":275,"2775":276,"1832":309,"1932":369,"2348":157,"783":258,"2386":412,"1565":228,"3651":365,"3975":448,"1457":346,"1558":175,"315":287,"3427":411,"3534":432,"4220":470,"3199":329,"2024":394,"3340":393,"4789":716,"3705":404,"607":284,"3543":400,"267":332,"3851":258,"3766":304,"1783":171,"1822":313,"483":393,"281":218,"4722":290,"491":627,"5089":412,"152":424,"604":586,"1085":922,"4910":775,"3276":336,"1179":418,"2140":491,"4126":263,"3024":297,"4729":239,"4475":287,"2367":252,"2888":219,"4681":320,"2317":158,"1681":209,"402":324,"1901":436,"2445":223,"4116":126,"4153":451,"189":276,"2766":146,"2346":299,"304":332,"376":235,"4604":167,"2302":232,"1992":280,"1675":417,"1422":305,"3311":219,"1092":525,"1834":1823,"3581":369,"969":1490,"3533":334,"4397":400,"1039":254,"1939":747,"2370":388,"4581":346,"4461":323,"5103":262,"4094":281,"5127":232,"250":451,"4642":521,"3686":325,"1551":146,"3377":217,"575":287,"899":218,"623":303,"1180":174,"4862":384,"363":566,"1741":525,"1709":548,"1147":312,"3301":391,"3240":262,"3146":315,"1038":613,"3292":318,"768":319,"5008":160,"2229":414,"2489":308,"2464":506,"2669":387,"2223":571,"4925":285,"231":654,"1239":428,"3139":231,"4291":135,"4837":311,"2603":204,"1848":379,"1194":251,"4972":209,"113":306,"2771":222,"799":324,"1665":295,"1829":366,"3448":263,"2553":212,"4671":181,"2592":236,"3491":355,"1255":252,"2514":314,"2076":206,"2434":243,"2371":392,"4268":252,"4141":308,"4409":224,"242":286,"5":431,"1846":393,"4474":301,"4069":304,"1615":245,"944":216,"5113":545,"3512":226,"1351":470,"2340":260,"3692":290,"4301":200,"1141":476,"2732":271,"3584":619,"1782":409,"3928":182,"3773":293,"449":282,"133":349,"5032":363,"3093":429,"1598":359,"2061":453,"2895":563,"887":816,"4184":714,"4155":546,"3621":259,"903":340,"330":244,"370":258,"2251":247,"564":330,"2984":230,"583":398,"1518":192,"2676":373,"1652":465,"2453":286,"3587":401,"4872":457,"4438":392,"858":276,"194":238,"1478":157,"4089":277,"3355":262,"3045":384,"5002":286,"3701":614,"1306":403,"322":520,"1126":417,"1454":314,"920":217,"1540":301,"2734":324,"4847":472,"3123":837,"2878":660,"3558":311,"2567":438,"4494":458,"3438":652,"1296":499,"881":473,"3010":310,"4324":134,"2920":454,"3497":540,"4937":480,"1420":438,"99":379,"1677":230,"1394":490,"4183":429,"2785":304,"1979":320,"3711":412,"834":341,"548":459,"489":149,"3219":474,"2999":134,"2882":450,"2594":322,"743":319,"1129":445,"4033":229,"4616":245,"1678":278,"2549":326,"2295":262,"1132":262,"464":302,"3188":110,"822":333,"4800":351,"2023":287,"2062":244,"2809":213,"3103":369,"3665":244,"4413":254,"959":220,"3075":397,"3081":247,"1460":272,"3995":254,"2718":195,"480":333,"3792":352,"2772":220,"279":249,"696":446,"1890":212,"1899":278,"112":276,"539":207,"2304":254,"225":257,"15":331,"4404":233,"1498":348,"3779":231,"3954":685,"3795":255,"4408":1323,"1724":960,"1474":236,"1253":258,"4179":244,"1684":269,"857":257,"4260":254,"3030":301,"1340":184,"2431":188,"1571":652,"3673":350,"3519":268,"3520":411,"4045":243,"273":514,"3057":266,"1625":370,"707":416,"4551":905,"1063":456,"3639":382,"2339":351,"2027":320,"4530":316,"2877":286,"2433":455,"2703":207,"914":444,"2622":231,"2898":212,"2712":202,"3517":307,"2509":283,"625":424,"981":343,"2589":381,"3396":344,"2725":276,"4810":257,"2510":1485,"107":898,"1550":191,"1527":764,"5021":329,"900":363,"203":244,"3217":335,"4030":306,"93":436,"5072":238,"1909":486,"446":447,"265":538,"3671":399,"1757":456,"3967":349,"1065":249,"4077":234,"2240":1001,"145":481,"94":199,"5058":398,"1538":518,"4199":512,"1052":262,"1500":396,"3137":258,"3876":395,"2889":338,"2540":239,"3984":334,"3011":324,"1334":393,"58":186,"4878":306,"1338":392,"1643":309,"2799":220,"1103":255,"1716":267,"3573":443,"2881":449,"2051":394,"3115":308,"3668":319,"886":437,"2534":299,"1164":581,"897":395,"2629":153,"1234":150,"1077":265,"2968":563,"1633":417,"334":342,"3797":361,"3446":338,"1304":248,"611":231,"4695":386,"3398":451,"3079":634,"4328":514,"2250":639,"3957":590,"2657":190,"3463":397,"5104":294,"4086":226,"2254":171,"820":293,"2052":301,"1752":430,"3291":487,"1861":162,"2985":194,"4529":385,"2323":302,"4395":188,"620":391,"4247":283,"1437":272,"1772":300,"45":290,"1104":305,"4819":473,"4649":885,"3798":346,"1792":252,"528":277,"2716":272,"1374":220,"2851":322,"1734":272,"3905":273,"4685":383,"3634":394,"3354":212,"380":320,"4327":322,"2906":275,"1502":373,"4870":132,"4621":557,"729":589,"4826":479,"4633":500,"5043":188,"68":298,"2184":253,"1418":248,"3070":410,"752":292,"825":316,"110":297,"245":349,"4791":307,"5029":337,"2520":352,"4716":289,"4280":299,"1441":429,"3760":283,"2134":232,"3228":214,"255":215,"4417":149,"3338":272,"2538":552,"154":471,"2698":316,"470":201,"4924":443,"2558":302,"2083":359,"1286":284,"2162":227,"2518":386,"3394":365,"873":266,"2575":543,"3894":172,"318":322,"103":299,"4472":204,"4546":226,"4390":201,"3183":386,"4357":429,"2823":524,"1169":271,"3477":386,"669":435,"69":265,"1450":215,"3666":401,"2422":234,"2328":240,"4322":285,"1860":231,"4284":282,"4113":358,"32":294,"2067":254,"1301":418,"2334":237,"4867":518,"2410":263,"1692":326,"462":603,"1907":278,"3778":391,"233":149,"3343":289,"3635":360,"3564":592,"1516":468,"3602":307,"4262":244,"2312":216,"2954":221,"14":160,"3745":520,"2564":310,"102":467,"3819":473,"1547":275,"1775":946,"2159":570,"4023":250,"2277":458,"1081":600,"647":870,"4204":486,"3864":709,"2078":320,"2784":467,"3570":391,"3160":362,"4617":510,"4467":730,"1849":514,"3993":546,"490":295,"3035":271,"4726":177,"2757":445,"5137":205,"3765":95,"2838":289,"1978":414,"4130":833,"2894":474,"3161":377,"3007":347,"1248":401,"2435":325,"3817":550,"2228":403,"4348":402,"567":366,"293":272,"775":365,"693":262,"4518":364,"1903":301,"598":194,"3897":335,"3743":314,"2970":173,"753":287,"3555":376,"3286":414,"2583":305,"1626":461,"2013":440,"412":221,"4320":371,"1096":229,"3953":487,"2964":222,"4796":223,"1252":301,"1962":311,"2585":433,"1181":255,"4655":378,"1075":356,"1780":461,"1818":271,"1535":440,"1635":385,"2728":278,"1114":318,"1243":432,"1469":334,"1093":284,"1574":316,"3879":359,"2376":432,"4425":215,"1825":387,"1915":371,"4012":304,"3131":414,"4873":364,"1714":231,"2146":267,"3720":389,"3055":225,"2850":375,"4167":279,"1580":206,"947":392,"3801":283,"906":658,"3154":229,"373":399,"5051":169,"3006":214,"1059":379,"1098":376,"2063":383,"3990":664,"4106":413,"2090":465,"3911":321,"827":207,"1471":220,"4988":305,"869":478,"1190":271,"3915":362,"3449":276,"2089":567,"3563":345,"3036":161,"3968":174,"10":328,"791":405,"2161":351,"1623":116,"2217":154,"2486":191,"3482":373,"3803":301,"745":296,"1688":165,"2470":386,"1009":499,"3618":297,"3590":383,"1673":485,"4539":232,"4383":634,"712":289,"3020":300,"237":341,"2737":307,"3455":291,"3107":173,"2923":460,"4886":419,"4840":210,"4784":225,"474":288,"1499":429,"962":327,"4741":323,"1302":389,"2686":243,"1859":660,"2021":420,"141":381,"192":228,"3566":639,"2294":442,"4477":392,"1511":389,"2961":428,"674":476,"197":450,"927":802,"1892":386,"108":345,"2031":557,"4848":460,"4145":355,"4323":300,"1403":329,"1051":296,"566":468,"3202":189,"905":189,"2411":297,"1073":276,"271":534,"4276":259,"1993":382,"1676":295,"3215":272,"2582":357,"4806":234,"4360":147,"4050":241,"1367":299,"4868":395,"3205":423,"2503":250,"1486":277,"4613":311,"2572":332,"1449":264,"3056":507,"3608":269,"1229":278,"3155":353,"2166":968,"1595":394,"4544":221,"1732":229,"1225":644,"299":535,"3776":417,"866":333,"546":444,"4536":494,"2343":318,"3000":286,"1563":487,"3297":342,"3173":204,"4041":161,"1804":361,"2615":252,"1025":288,"1613":412,"754":344,"504":375,"4039":297,"4496":449,"2609":285,"979":291,"1653":382,"2492":526,"967":192,"306":279,"4926":388,"4641":432,"4236":328,"1205":485,"1488":475,"3184":255,"1202":209,"758":328,"4762":235,"3296":481,"2220":864,"3672":165,"193":286,"1115":260,"1172":470,"1622":361,"1242":394,"2463":512,"1891":167,"3044":364,"2864":495,"3551":665,"803":374,"1641":240,"1802":361,"4173":238,"3174":193,"2924":457,"5056":262,"3493":241,"3117":358,"2352":298,"4984":450,"4579":190,"683":434,"1517":215,"1246":294,"1350":240,"1000":227,"76":355,"2160":523,"2018":210,"3959":152,"101":252,"1396":339,"2557":231,"4687":200,"2064":236,"1487":326,"3841":552,"4266":384,"880":350,"4946":257,"4321":383,"4934":205,"1200":221,"3283":385,"3282":288,"2234":226,"3933":194,"3362":365,"3941":311,"1046":346,"3833":275,"541":267,"2528":284,"2953":299,"2797":208,"3420":406,"389":483,"901":541,"4203":346,"1390":152,"2185":336,"3385":230,"1439":263,"2829":237,"2477":380,"2870":271,"795":302,"2438":543,"5087":404,"939":444,"3371":530,"1337":357,"521":514,"4575":267,"2382":262,"915":263,"1385":156,"146":194,"1791":134,"1353":355,"4715":152,"4561":228,"168":259,"4470":346,"4730":286,"965":207,"1256":211,"3536":201,"2987":294,"2638":204,"4630":159,"867":357,"3816":155,"1036":161,"3012":249,"4362":443,"3317":651,"694":452,"1827":742,"1485":238,"3470":237,"3270":273,"2804":592,"2746":248,"1407":327,"2593":352,"2858":340,"1491":310,"1428":381,"2391":202,"2880":251,"2186":245,"785":412,"2548":265,"892":339,"1300":476,"4505":356,"5052":536,"953":368,"1770":417,"1011":249,"3578":376,"1222":265,"621":128,"2639":313,"819":440,"4091":181,"2497":232,"4453":398,"4486":335,"4733":241,"4067":538,"3492":468,"3400":331,"5102":227,"1900":256,"3981":330,"1548":257,"1930":221,"630":219,"3815":397,"790":269,"4744":216,"4107":340,"2432":333,"123":353,"2972":236,"2927":298,"1072":261,"671":278,"4017":692,"2363":386,"3835":344,"1348":432,"1788":200,"4253":200,"488":458,"2701":81,"4336":223,"4208":390,"501":213,"256":381,"4522":187,"558":566,"3511":484,"2840":345,"329":596,"2043":436,"4516":532,"359":264,"1435":273,"195":258,"1924":138,"2189":230,"83":383,"3336":314,"1083":400,"4355":276,"460":462,"2579":540,"3065":371,"3072":469,"2502":772,"461":448,"1308":393,"4002":287,"1935":232,"574":308,"2127":199,"1850":322,"1157":331,"4746":262,"3579":277,"1188":395,"3143":230,"3688":338,"919":215,"2495":250,"3769":379,"543":261,"2793":291,"2731":282,"2508":147,"2402":112,"4614":416,"1543":257,"3498":515,"2284":540,"3248":357,"3251":366,"5082":277,"639":254,"4006":180,"562":241,"1495":234,"811":425,"2867":222,"963":105,"1521":132,"2002":359,"4517":404,"3287":290,"2331":261,"1433":406,"3411":313,"2707":261,"3238":227,"523":348,"1728":427,"356":275,"3289":315,"3326":338,"1314":250,"3108":353,"1018":417,"2971":384,"2177":388,"3269":336,"4330":342,"2187":463,"2349":451,"2916":270,"1458":359,"3475":282,"2194":301,"3809":352,"5009":249,"1177":288,"508":273,"4449":212,"1414":303,"1910":237,"427":325,"2484":696,"3855":399,"280":347,"5150":486,"4889":286,"3119":644,"3429":427,"4947":211,"2533":551,"1043":181,"852":391,"4375":290,"3772":470,"2934":222,"218":234,"328":300,"3405":276,"3353":217,"5177":221,"4008":335,"2935":503,"4760":452,"2366":559,"160":307,"4717":248,"4143":345,"404":241,"4277":550,"3272":255,"365":252,"2035":282,"2291":192,"1589":258,"996":313,"617":239,"1674":465,"2586":249,"188":787,"3636":369,"2616":202,"1401":397,"2587":263,"3069":199,"4589":142,"2618":261,"863":331,"3927":248,"3260":335,"2365":357,"716":381,"1883":400,"331":448,"1189":270,"1836":179,"1170":542,"1880":308,"2086":521,"1536":362,"1697":274,"1195":572,"1875":607,"561":263,"2205":239,"3330":636,"5060":337,"4571":379,"1619":484,"2874":299,"2973":488,"3187":194,"1753":417,"2364":320,"4711":241,"3022":267,"4933":283,"2836":198,"3554":252,"2989":247,"699":280,"4985":518,"4587":310,"2962":288,"1268":117,"63":390,"1893":506,"1223":290,"3465":376,"1821":341,"2341":189,"1994":298,"3474":535,"3062":91,"3818":389,"1839":391,"325":328,"4948":240,"2308":449,"2475":271,"4377":229,"91":249,"1382":586,"2014":413,"2623":487,"3620":410,"3431":452,"4566":218,"1887":404,"2665":634,"383":299,"1049":636,"2620":546,"3746":297,"2705":343,"3945":518,"4938":357,"4149":397,"2423":570,"4079":164,"3541":354,"1028":239,"50":272,"3539":250,"182":288,"4858":234,"4235":395,"2802":544,"2580":408,"3828":441,"1651":260,"3869":454,"2630":249,"3156":300,"2663":463,"3145":205,"4812":228,"4339":287,"3922":302,"2070":281,"3712":313,"2144":774,"2853":500,"514":410,"3186":384,"3861":413,"759":185,"248":158,"830":357,"1512":307,"1995":669,"597":677,"4215":483,"1247":351,"3469":477,"3862":535,"952":265,"1862":235,"940":204,"2163":241,"5011":449,"3128":383,"1562":310,"740":254,"169":241,"2292":224,"1590":253,"2998":267,"4144":280,"1777":247,"724":251,"2678":325,"727":213,"3043":329,"4745":460,"728":237,"510":409,"2721":228,"2466":242,"4082":194,"1912":288,"1217":514,"4065":765,"1699":1224,"3986":503,"4019":892,"859":169,"2628":263,"22":145,"1360":203,"2646":208,"3009":258,"4682":518,"429":330,"1135":499,"854":292,"3375":299,"3571":341,"2617":255,"2651":362,"3195":397,"4331":256,"1134":315,"4366":316,"2969":360,"2627":266,"941":274,"945":290,"851":259,"1251":268,"2332":429,"4605":345,"2945":167,"1231":231,"288":341,"2524":439,"3051":264,"2131":226,"355":222,"4610":262,"3880":532,"3912":297,"3823":445,"216":268,"3518":382,"1061":278,"3346":415,"5141":294,"3524":469,"3622":368,"3721":331,"1617":327,"2846":342,"2004":272,"1526":135,"2361":228,"2313":171,"4656":192,"505":245,"773":171,"1415":279,"1424":265,"780":353,"4312":105,"3549":396,"4040":213,"434":392,"3322":283,"4874":384,"4591":289,"3857":378,"1240":569,"1694":472,"1158":205,"2602":264,"848":347,"2393":242,"4269":360,"2525":476,"4590":230,"1938":378,"215":444,"5180":322,"4702":267,"3436":246,"2677":201,"4696":315,"3898":324,"3328":381,"5034":322,"3288":357,"1299":304,"4373":710,"1977":335,"2454":287,"2303":229,"2056":228,"2893":411,"2522":250,"2236":216,"4904":392,"2347":166,"2896":235,"1461":127,"295":226,"2611":201,"1111":258,"5115":192,"513":247,"2544":304,"2755":304,"4554":275,"896":213,"1933":231,"3003":290,"678":262,"2197":292,"2167":245,"2693":259,"78":209,"2449":252,"36":461,"2892":281,"1577":284,"1357":317,"3647":204,"1889":645,"2982":685,"3849":474,"2739":495,"390":354,"5149":345,"1743":381,"465":255,"4758":734,"3542":485,"1342":382,"703":927,"576":352,"2133":591,"4281":360,"2147":427,"3049":234,"755":292,"2532":284,"2483":251,"148":377,"350":257,"4093":246,"5167":199,"4759":497,"2777":268,"1884":294,"3893":490,"922":498,"679":499,"1007":220,"2033":341,"3843":247,"261":793,"463":510,"1386":233,"3468":257,"25":362,"2751":360,"481":295,"4998":171,"2822":256,"805":276,"4469":226,"921":148,"1948":215,"3932":241,"918":522,"4165":332,"77":281,"2957":315,"324":299,"2246":226,"3211":441,"4305":627,"697":255,"942":502,"4271":415,"2722":299,"4930":332,"1232":398,"4029":317,"1943":538,"5027":443,"142":310,"3234":375,"305":445,"375":411,"1282":385,"4892":218,"837":297,"2102":248,"3612":310,"3577":610,"2911":388,"3104":303,"1760":480,"135":229,"2120":436,"3439":171,"2280":523,"1003":396,"3924":507,"1531":380,"3617":480,"3594":537,"3124":524,"4508":251,"1587":157,"698":369,"1419":284,"1269":362,"3718":460,"3545":230,"1823":384,"2861":255,"1936":359,"1274":318,"3332":374,"4226":414,"4300":341,"4468":299,"54":445,"3944":273,"672":492,"4193":508,"2026":414,"2914":509,"2421":360,"1060":326,"1335":280,"1530":320,"2066":417,"3378":380,"4767":364,"1257":350,"3625":448,"4479":297,"4661":625,"4736":403,"3426":328,"3412":477,"457":370,"4148":172,"437":407,"4631":425,"4064":260,"742":451,"2112":216,"2306":340,"4742":361,"1064":488,"2123":192,"4410":332,"1671":462,"667":523,"2077":435,"2111":274,"3852":440,"3858":435,"2281":260,"300":157,"468":401,"4364":321,"1814":316,"4507":448,"4295":274,"1576":285,"815":185,"2398":264,"3329":386,"360":218,"4180":347,"3223":355,"4196":546,"430":436,"847":359,"2750":442,"4133":216,"4622":234,"335":154,"4498":329,"435":370,"2390":462,"3679":332,"4815":562,"4659":486,"3891":219,"2015":219,"3875":393,"1041":652,"64":394,"2886":267,"137":524,"3948":235,"354":207,"423":284,"3031":306,"106":194,"3667":409,"1":360,"38":280,"4492":271,"2224":138,"1001":278,"5168":267,"2787":305,"840":272,"3515":345,"2276":228,"2887":402,"3114":396,"4795":343,"1637":302,"2447":412,"284":362,"2399":375,"1068":325,"3904":242,"1201":249,"4202":241,"3884":366,"3256":186,"161":319,"3811":376,"3783":264,"1726":414,"4192":664,"845":312,"303":264,"789":242,"2201":357,"3733":287,"1618":418,"1276":225,"2816":477,"1988":544,"4628":556,"4577":323,"4115":975,"3017":269,"4657":304,"976":865,"4063":359,"5138":203,"968":480,"1870":203,"2168":320,"4574":442,"1312":544,"1952":333,"3641":426,"4515":221,"569":271,"121":372,"4679":231,"4105":358,"4701":348,"619":388,"3565":606,"2359":487,"2342":269,"3831":248,"2001":256,"407":208,"3681":369,"2129":587,"5005":201,"718":220,"2904":189,"701":184,"2259":353,"2238":352,"2654":471,"1958":335,"5078":259,"5022":770,"2443":367,"806":318,"4010":227,"3347":316,"1303":253,"1727":157,"1446":366,"1557":419,"2135":334,"633":700,"909":637,"440":528,"2562":536,"3151":585,"4090":250,"5181":421,"4881":358,"3576":372,"2749":237,"1365":396,"1603":468,"660":526,"3221":419,"2941":317,"1080":336,"4580":137,"19":257,"948":266,"3494":214,"4565":376,"642":433,"5020":306,"1852":429,"1149":414,"283":334,"1443":360,"4966":236,"3052":419,"1168":342,"4944":318,"3476":246,"3553":212,"5010":378,"3929":214,"4957":395,"269":552,"59":598,"4156":158,"2610":253,"149":212,"808":274,"2040":209,"553":606,"3507":356,"1756":512,"3423":336,"3074":324,"3562":254,"3313":434,"251":217,"2828":287,"2467":335,"204":352,"3504":443,"3971":422,"2504":463,"5173":458,"5085":377,"2249":120,"3601":292,"3572":299,"4853":214,"987":240,"1980":256,"4376":241,"4737":307,"685":262,"2008":217,"2697":468,"715":328,"431":433,"2810":288,"2588":253,"3991":253,"264":370,"989":229,"2480":368,"2237":219,"4415":443,"1475":356,"3460":453,"200":427,"11":357,"4612":155,"3425":318,"46":359,"4189":325,"2175":540,"3206":365,"2606":469,"1661":495,"415":221,"4512":587,"3220":570,"3263":327,"1959":421,"492":309,"711":543,"4237":403,"2930":433,"3480":206,"4861":506,"1931":378,"855":195,"2200":232,"253":168,"4455":351,"684":393,"1647":145,"726":246,"2032":233,"52":172,"1624":246,"902":342,"1628":320,"2210":247,"2601":352,"533":435,"4406":431,"4071":302,"3407":743,"5041":659,"1241":337,"3965":419,"419":519,"1328":362,"739":194,"2065":461,"178":464,"5121":577,"450":245,"2658":456,"167":328,"2925":366,"784":342,"2290":331,"2818":422,"1362":387,"426":455,"2517":399,"4387":646,"980":836,"387":201,"3179":314,"4159":805,"4969":343,"4344":308,"1214":412,"4308":606,"3048":296,"1789":226,"4735":303,"610":281,"877":230,"4147":338,"3946":164,"1853":280,"651":252,"2315":293,"2425":340,"128":221,"4836":292,"2719":233,"2529":588,"236":319,"1100":245,"1265":258,"4839":222,"3502":359,"3189":487,"4451":536,"2311":256,"213":287,"702":155,"3232":403,"782":376,"2543":233,"296":262,"876":287,"1175":218,"49":196,"493":385,"4211":315,"5064":306,"4011":1312,"910":268,"1806":327,"1477":626,"3141":314,"5044":266,"1272":413,"994":258,"4640":294,"2381":472,"4531":235,"1813":182,"1275":220,"709":515,"3656":399,"1733":156,"5036":540,"199":222,"4980":120,"3464":420,"3244":149,"399":575,"2388":373,"1110":370,"3483":454,"3172":305,"3752":496,"1844":341,"2774":237,"3046":220,"3867":516,"1920":173,"1575":399,"551":477,"1795":82,"1389":544,"4092":485,"4521":379,"4399":415,"4433":491,"950":389,"2110":267,"4520":318,"117":193,"3937":246,"4440":384,"1525":434,"229":389,"1882":373,"2069":351,"4118":296,"185":350,"1236":313,"725":314,"4996":507,"1553":241,"2794":235,"4460":422,"2493":243,"4164":299,"2604":274,"338":280,"1561":229,"4380":259,"2781":164,"2362":296,"1700":365,"2512":281,"1105":192,"187":195,"456":942,"2000":349,"258":393,"20":391,"2455":154,"3484":580,"4137":149,"2563":289,"3454":383,"2688":229,"2691":327,"1013":359,"518":397,"2826":277,"1507":247,"3466":217,"3410":375,"5179":223,"4318":425,"4422":175,"1803":363,"4883":315,"5155":187,"5073":411,"3575":269,"1345":335,"4432":211,"4191":237,"4450":411,"3266":564,"568":491,"2958":505,"4307":442,"4250":419,"3548":555,"4128":539,"550":346,"3690":613,"4749":291,"2225":220,"1027":343,"3434":207,"3600":268,"3379":295,"3097":382,"5094":478,"2537":194,"681":486,"397":406,"3983":981,"274":416,"1991":436,"1975":288,"3193":556,"362":388,"1656":312,"5023":348,"525":300,"573":150,"1472":284,"1555":266,"603":230,"3496":399,"1453":254,"4830":480,"1559":362,"2380":247,"3149":372,"5001":536,"3802":335,"1022":395,"206":443,"4098":220,"3267":553,"2360":488,"4859":551,"4206":92,"4790":561,"5004":196,"3344":150,"2727":295,"1284":644,"3516":435,"2384":280,"3416":367,"1416":165,"656":270,"302":254,"3120":459,"5039":251,"1193":266,"2637":222,"1599":222,"1568":441,"4025":138,"332":231,"368":486,"3073":275,"2041":248,"4899":515,"4915":545,"1505":238,"4225":267,"584":335,"3958":214,"2782":150,"2299":303,"433":263,"4632":336,"3775":232,"3751":400,"7":407,"2055":519,"1986":341,"907":399,"1668":340,"4871":310,"3246":335,"3713":270,"970":202,"595":163,"4606":389,"2087":183,"2531":434,"2121":269,"3402":330,"580":348,"2614":316,"266":264,"1150":209,"413":254,"838":190,"2666":273,"1228":1119,"95":351,"5028":410,"3985":343,"4242":360,"1496":219,"4120":215,"524":482,"3374":289,"4752":473,"2451":188,"954":292,"680":227,"2211":323,"2790":282,"3790":388,"3735":403,"1723":434,"1918":298,"3278":264,"2670":589,"2320":329,"2122":198,"1873":474,"2405":263,"1163":317,"23":256,"3360":318,"5122":296,"393":240,"1583":301,"2071":269,"4961":310,"4361":265,"3284":409,"1654":378,"542":215,"2172":310,"4911":215,"4393":351,"3683":274,"24":362,"2396":277,"520":254,"3805":222,"398":376,"125":343,"1379":421,"4803":386,"2446":243,"1982":222,"3208":222,"3314":574,"1953":504,"3066":175,"3529":403,"1731":383,"3399":485,"2952":404,"861":367,"211":415,"3832":392,"4367":355,"3096":558,"2116":580,"1497":279,"3609":279,"473":267,"282":286,"4914":201,"2387":662,"4216":205,"4965":384,"1843":325,"1972":659,"1425":326,"2513":259,"1916":252,"418":257,"5049":214,"4151":575,"2500":294,"1926":315,"3791":196,"792":203,"2560":206,"4209":292,"500":245,"1966":345,"1466":353,"4932":289,"333":278,"385":154,"1680":279,"2358":389,"2049":137,"1990":455,"442":384,"2354":382,"756":311,"130":422,"4690":264,"2139":417,"3209":216,"4601":366,"1050":424,"2239":516,"3650":259,"2695":171,"5131":288,"1868":265,"1393":247,"343":467,"972":404,"5012":266,"2848":357,"4103":431,"4588":451,"1746":269,"1015":606,"3481":397,"1429":558,"4396":257,"4896":391,"2879":190,"2640":304,"4500":302,"3670":421,"1409":261,"297":319,"3210":464,"2169":185,"1663":154,"1863":416,"2908":692,"836":291,"3513":199,"4770":346,"3080":393}}

==> anc/validation/traces/scifact-k8-trace.json <==
{"ranks":[[1810,4887,4721,151,849,3946,229,2275],[2232,2862,928,155,2832,2240,206,2662],[1856,252,1054,3680,1710,2802,2739,3382],[3403,4452,486,3023,3129,4165,5022,3548],[4913,3715,1462,3632,4583,3143,633,3966],[3761,2950,2305,2247,1696,801,943,4288],[3761,2950,2305,2247,1696,801,943,4288],[4333,1950,4563,4894,3442,3856,2973,3222],[247,74,1186,1799,120,4617,4499,4859],[2891,689,2634,626,3719,2488,1159,3473],[224,2733,1391,3715,1567,4192,1030,2971],[1856,1054,252,3680,1710,4689,4163,2802],[2143,1291,3150,3307,4485,577,2607,5121],[2143,1291,3150,3307,577,2160,2607,4485],[2316,2260,4955,4764,3506,2124,2620,2935],[1197,2419,5086,3750,4430,1516,3160,2359],[616,879,345,1578,5026,1432,2470,3643],[3403,486,4452,3023,3129,4165,3548,2048],[5096,641,2351,62,3194,3109,247,131],[5096,62,641,4618,4441,2351,3109,647],[2081,2458,4036,4028,1024,3990,332,1299],[2048,3580,3054,5176,2541,2139,4219,3428],[2046,4350,2141,4708,4928,1528,130,3991],[1950,4850,1529,2855,3222,2525,2605,4563],[4850,2855,4333,4563,2605,2823,2971,3222],[2605,4333,2100,4850,2855,2971,3222,546],[2204,4386,1874,1730,4834,259,2471,2419],[2204,4386,1874,109,1730,834,1366,2696],[2813,4765,4950,1166,856,3579,1633,770],[1014,1317,4723,1522,1750,4475,925,3121],[3633,4249,5054,1369,4286,1515,2170,4787],[5054,1369,4286,1515,2170,3633,4787,2220],[72,3026,3962,4884,695,4444,899,3109],[3943,622,1904,4152,2385,3404,512,4795],[4967,1410,1736,2468,3310,1406,1005,4297],[714,1696,1717,605,3640,3269,4276,1283],[917,864,1945,1817,4368,3288,3399,3278],[71,2141,2271,4708,3019,4077,2284,4963],[71,4708,2271,2141,4989,2284,2827,4077],[3761,3112,4288,1354,2247,2305,801,1151],[2117,2337,4157,1045,3162,2146,4169,37],[2117,2337,4157,1045,3162,37,2646,4169],[4677,89,3047,1768,4765,4845,3741,3322],[3162,1045,2117,4157,2337,37,4169,2648],[3162,4117,2713,3147,4119,1734,1045,198],[1102,816,3166,4547,865,3530,4380,3724],[201,2607,3661,1291,1289,3307,2496,4763],[186,2885,2655,1917,1721,4681,2362,1115],[2309,4491,3788,786,522,3905,1538,4103],[1037,5038,4970,4995,2377,1419,3057,4482],[1037,5038,4970,4995,769,2377,1419,3057],[964,4602,1468,2494,3290,4074,2305,809],[809,964,1107,1965,763,4403,2494,5053],[1749,1331,3556,2813,2491,4495,3624,4808],[4651,2682,2798,4354,2679,556,2588,2116],[3182,841,347,721,2981,2618,643,4887],[482,1364,2103,3312,2674,3387,946,2123],[482,1364,2103,3312,2674,3387,946,2123],[2103,3312,2645,1044,2649,921,2674,1364],[3387,732,3699,3848,1035,3619,2103,3312],[3387,732,3699,3848,1035,3619,2103,3312],[2126,1219,4902,3242,4261,4937,3300,2620],[2126,1219,4902,3242,4615,3300,2257,4261],[801,1010,4403,2498,1107,4285,738,1243],[2310,2556,1987,4419,3826,2527,5103,152],[649,2394,3122,291,3840,2374,4190,2827],[1211,3871,4549,1152,1573,4984,3972,1297],[4720,2778,4423,4261,643,4915,1106,550],[4513,3808,29,982,2491,523,4922,2977],[977,3764,5045,4909,4960,3359,3844,2021],[3391,1145,3662,2406,3509,3599,4709,269],[4114,744,2448,175,4314,4878,4529,3792],[2206,1372,817,2243,3999,869,3449,388],[1137,319,2404,3887,3814,4889,1046,4463],[4356,2535,400,131,2094,3420,1393,1396],[4356,400,2552,4979,4785,2036,4548,4201],[2406,1058,4707,1120,4662,2268,5057,205],[2406,2268,1058,3758,4707,1120,4662,3937],[3550,1182,587,4509,913,2097,218,4877],[3550,587,4509,913,1182,2097,977,218],[936,1297,4223,2271,2694,4257,2141,2359],[649,3949,3530,1089,4982,3600,3677,4830],[1079,3417,4654,4434,587,2374,1092,3945],[3853,86,3253,1851,55,3160,2857,2961],[4217,2536,3866,1250,2124,2634,4591,4442],[1807,3969,4720,3845,471,3515,1905,1522],[1151,4714,4205,458,5053,4686,1782,4598],[2505,4626,4650,4851,2465,4517,3190,4067],[916,2735,420,132,4371,1721,3828,2753],[916,2735,420,132,4371,1721,3828,5113],[4570,4401,4675,1759,4400,2637,1978,3372],[4570,1759,4401,4675,663,1978,4400,3372],[2188,2600,3822,495,2241,508,535,4691],[1638,371,589,3388,2209,3546,2832,816],[5035,552,3501,990,1669,3960,123,3059],[1263,4510,1090,4523,3018,1753,2836,3845],[2883,1079,1381,4088,4879,4767,2902,383],[2883,1088,1079,2515,1381,2259,4088,4879],[2883,2902,4879,4088,1079,1381,4767,3681],[2883,2902,4879,4088,1079,1381,4767,4236],[1381,1079,2883,4088,4879,4767,2902,2620],[1381,1079,2515,1088,2883,2259,4088,4879],[2081,2458,4028,4036,1024,332,3990,2445],[3064,2279,4545,2047,196,3102,1493,1716],[1281,5095,4801,3603,3740,1813,310,1940],[1281,5095,4801,3603,3740,1813,310,4631],[3761,3112,4288,1354,2247,2305,801,2966],[1683,3207,1262,637,3418,4906,167,1318],[2733,4568,2613,1030,4638,2238,3843,2589],[2683,1614,2182,2450,4829,2251,3448,2229],[1176,1489,1841,2942,2155,785,4552,1905],[1455,4898,565,1745,33,199,4980,4922],[3599,530,2272,2094,2704,4799,788,4419],[3599,530,2272,2094,2704,4799,788,4419],[631,776,1309,826,2198,1042,1571,3519],[2921,2690,3528,3856,1717,714,1696,5013],[406,4743,2245,3837,1128,2008,3012,2032],[2245,4743,406,3834,1508,3837,3479,2362],[2820,453,1442,2414,2875,4737,4027,2263],[453,4458,4027,2263,5007,712,780,1803],[1662,1549,3696,2634,2891,2246,1196,2689],[1423,92,1397,3486,158,3755,940,1199],[92,1423,3486,816,1397,839,940,1199],[3761,4465,3112,4288,1354,2247,2305,801],[2253,1504,4465,2326,4598,3203,1220,3028],[2253,974,4935,4982,1133,3024,4742,1301],[3947,4719,139,1711,3110,2223,1408,1090],[2915,2448,3695,3441,2791,3203,2511,2125],[2915,744,2448,4136,2713,2791,4167,4529],[2915,2448,744,4136,2791,4529,175,5068],[4851,33,1069,4922,2942,370,1559,2479],[1679,4298,174,4476,1549,2551,662,1842],[4298,1549,662,4476,174,1679,313,2551],[4476,174,1549,1679,662,4298,313,2551],[3940,3389,926,1648,4290,4649,3310,1651],[946,1364,3312,2103,2674,865,2123,3242],[5054,1638,1573,589,252,2529,371,3026],[788,2028,1344,2775,835,2548,4052,1265],[1932,2386,783,1832,2348,1565,548,2609],[1932,2386,783,1832,1565,746,2609,4039],[1457,3975,1558,315,3651,2347,4198,2246],[3427,3199,4220,2245,3534,4977,33,2674],[607,3705,2024,3340,4789,2906,4327,3543],[607,2024,3705,3340,3543,2906,4327,1502],[1783,1822,3851,267,3766,2212,429,4919],[281,2448,744,4114,483,4722,4136,271],[281,2448,4722,744,4114,645,483,4136],[4850,1529,2100,491,2813,4563,2855,1801],[4850,1529,2100,491,4563,2855,1801,2917],[604,1085,152,4419,5089,3476,3374,4201],[1085,152,604,4910,5089,928,5079,3921],[1179,4126,3276,1133,2140,63,4465,3711],[3024,2414,4729,4475,2367,1014,515,2436],[2888,2317,4681,402,1681,2652,4663,4944],[4153,1901,2445,4116,189,4482,4036,1714],[1901,2445,4153,2766,4116,189,4482,4873],[376,2346,4604,304,2302,1866,2328,1393],[1422,3311,2386,1992,1675,1753,3207,4810],[1092,3662,1834,1381,3581,4248,4231,3551],[969,1939,1039,4397,3533,1145,3814,319],[2370,4581,5103,4094,4461,3149,215,1348],[2370,5103,4581,250,5127,4981,1348,2286],[3686,4642,3377,1551,575,3490,4752,687],[899,623,1180,402,4862,3848,507,753],[363,1741,1709,1147,4286,4307,281,1801],[1038,3146,3240,3301,3292,3949,2878,4196],[917,5008,2489,2229,768,864,1287,4094],[917,2489,2229,5008,768,864,1287,4094],[2464,2223,2669,4925,977,2260,4315,639],[2464,2223,2260,231,1239,977,3694,3319],[1848,4291,2603,4837,3139,3475,623,1688],[799,4972,1194,113,2771,2386,3440,1380],[4671,3448,1665,1829,2553,1351,3748,1538],[2592,1255,2076,2514,3491,437,1431,4464],[2434,4268,4409,2371,4141,1228,877,2015],[2434,242,4268,4409,4141,2142,2371,727],[1410,3556,4474,1846,5,2753,2537,2700],[1410,4069,5113,1615,944,1781,420,1465],[1410,3556,3448,3512,1351,3761,2553,355],[2340,2385,3692,4301,1141,2570,475,3182],[2340,2385,4301,3692,2732,1141,2570,475],[3928,1549,3584,3773,1782,1736,4247,4003],[133,3093,1598,449,5032,158,3658,1809],[887,2061,4184,4155,2895,939,1531,2973],[330,3621,903,370,33,123,2942,2205],[2117,2337,4729,564,2251,1748,4660,293],[4729,2337,2117,564,2984,751,1151,2251],[1652,583,2453,2676,1518,2811,3258,4448],[4872,858,3587,1652,4438,4383,4338,278],[4089,1478,194,4935,3355,3039,4830,3159],[4089,1478,194,4935,3355,3039,4830,3159],[3701,5002,1306,1518,3045,467,3163,3579],[322,920,1126,1675,1454,1736,4839,3405],[2878,1540,4847,2734,3123,1468,4474,1667],[2878,1540,4847,2734,3123,1468,4474,1667],[3438,4494,3558,2567,1120,3010,2461,2350],[1296,1079,4662,881,3814,3010,4874,4324],[1296,1079,3010,4324,4662,4307,139,881],[2920,3497,1090,1420,4937,4915,4628,613],[1677,1394,4183,99,864,797,4566,987],[1979,2785,3999,3711,4583,2670,2243,2847],[1979,2785,3999,3711,4583,902,2243,2847],[2204,4386,1874,834,1730,4834,2419,4063],[3219,1508,548,2999,489,450,2774,5057],[2882,2594,1129,743,3661,3011,1054,3585],[2549,2295,4616,1678,4033,2096,2584,3409],[1132,2690,3188,464,822,4726,4554,1032],[3103,2023,2062,2809,4800,3236,4002,3209],[3103,2023,2062,2809,4800,3236,4002,3209],[4626,4413,2505,3665,959,2362,1571,267],[3995,3075,2718,1460,3081,2161,3230,3798],[480,2772,279,3792,696,759,1611,4908],[112,2950,1899,539,1890,3112,1503,904],[2304,15,4404,225,1498,284,3772,1927],[3954,1724,3779,3795,4408,2440,4259,4498],[3954,1724,3779,3795,4408,2440,4259,4498],[1253,1684,1474,4179,857,295,699,1372],[279,1340,2431,3030,4260,4737,5020,2950],[279,1340,2431,3030,4260,4737,5020,2950],[3673,3519,776,1571,631,1309,3137,2923],[273,3057,4045,1625,3520,4933,704,4867],[707,3639,1063,4551,3949,4017,2730,3122],[2877,2027,2339,3837,4530,3232,1246,4672],[2703,2433,914,2622,458,412,1958,1975],[2898,2712,1133,1901,3517,554,4000,4961],[981,2832,2589,625,2509,3955,1088,3428],[3396,4810,2510,2725,1945,2256,864,3745],[5021,107,1527,2046,1550,4271,2240,3639],[3217,900,3533,203,4030,93,3376,3761],[3217,900,3533,203,4030,93,3376,3761],[3217,900,3533,203,4030,93,3376,3761],[3217,3533,203,4030,93,3376,3176,2615],[3217,3533,203,4030,93,3376,3176,3320],[1909,1567,5072,446,4568,4352,1516,893],[265,1757,3967,3671,2048,4895,4869,3577],[265,1757,2048,3967,3671,4789,4895,3577],[3024,2414,1014,1065,4077,3882,4566,4989],[145,94,4847,3123,2240,3425,1329,4273],[1052,5058,4199,1538,1500,2163,3782,1297],[3876,3137,3984,2889,2540,1542,1280,4223],[2540,3011,1334,3984,2889,4881,3137,1780],[1338,3387,4878,4898,58,4650,3699,64],[1643,1716,1103,2799,3573,3721,3974,1066],[2051,917,2881,3115,3668,5015,1164,1873],[917,2051,3115,2881,886,1515,1273,3668],[1164,917,2051,2881,2534,3115,3668,4168],[2051,917,1164,2881,2534,4168,3115,3668],[1077,2629,2968,1234,897,3389,2092,855],[1633,3797,334,1304,3446,895,1143,2377],[4695,4642,2704,611,155,4662,1185,551],[4850,4563,2855,1529,4333,2100,2605,1801],[4328,3079,2250,3957,3398,291,660,2613],[4086,2657,4119,3463,5104,820,2693,3373],[820,4086,2657,4119,2254,2393,5104,737],[4510,1752,3291,2433,2052,3467,4842,2546],[4529,2323,2985,1861,1107,469,3353,3649],[1437,1151,620,4247,4395,289,3773,3584],[4819,45,1772,820,1104,3020,365,1034],[4819,45,1772,820,1104,3020,4431,365],[3798,370,3621,2498,4649,1069,2205,630],[1750,2716,1792,528,1374,966,4723,1720],[1734,1750,2851,2716,1374,4701,2148,2543],[380,3354,3634,3905,4685,1351,4113,2429],[380,3354,3634,3905,4685,1351,4113,2429],[4327,1502,3340,4789,2906,3543,4710,3705],[729,4621,4925,4870,4826,1985,5043,4708],[729,5043,4708,4621,4633,1145,2986,4523],[2184,3070,68,1418,743,4144,1777,2074],[752,4179,820,2851,825,4119,3015,4833],[110,5032,1151,245,4791,1782,2847,3203],[4716,4280,5029,2367,2520,3773,1310,482],[3228,3760,255,1441,2134,3195,2166,2424],[3338,2538,154,4417,2337,1352,3070,3879],[2558,2703,470,2698,4924,2455,696,4180],[2083,2162,1286,2518,3228,971,5179,3375],[318,873,3894,3394,2575,1310,1122,2934],[1309,4472,3837,203,103,2456,1127,479],[267,4546,4390,1309,3183,4846,3087,2868],[1169,669,3477,2823,4357,4541,4271,2665],[1169,669,3477,2823,4357,4541,4271,2665],[2328,69,2422,3666,1450,3609,1860,2384],[1860,3666,1450,4322,4284,1793,2384,3117],[3634,3354,4685,4113,1351,3905,3035,1538],[1301,2067,2334,99,32,1485,2937,4153],[2410,1301,99,4153,4867,1692,4141,2279],[1301,2067,2334,99,32,1485,2937,4153],[2410,1301,99,4153,1692,4141,2279,3778],[322,1907,1126,462,1675,1896,3563,580],[3635,3343,3778,233,1089,1223,2068,3327],[5054,3564,1516,3602,2536,612,4452,688],[2954,14,4262,2312,1734,1750,2148,657],[102,3848,3819,3745,2564,2400,1340,2645],[4423,1775,2159,1547,4023,2778,2419,978],[1081,3194,1058,3146,2277,1382,604,2195],[2277,1081,3194,1058,3146,604,3580,4130],[3864,2078,3417,4204,647,274,1296,311],[2784,1145,3160,3570,3662,1322,2406,2170],[1849,4617,3993,3123,4467,524,1971,5041],[3354,1351,3634,3035,490,3905,4685,1538],[4726,2445,2690,3188,3826,464,482,4858],[5137,3765,1978,2838,2757,4862,2969,4427],[4130,3007,2894,3161,3123,3875,634,375],[2435,1248,4348,2228,3817,31,4269,3664],[2435,1248,4348,3817,2228,4269,1921,31],[293,693,567,775,4887,827,902,3584],[598,3897,1903,3743,4518,2970,1798,753],[598,1903,3897,2970,3743,3999,4501,835],[3743,598,753,3897,4518,4501,3999,2970],[2583,2013,1626,3555,3286,3494,1608,1414],[2703,2433,914,458,412,1958,1975,2622],[2964,4796,3953,4320,1096,5034,1023,1612],[974,1962,1252,2585,1181,2501,4232,3559],[1818,1535,1780,1075,4655,3867,3737,5023],[1635,2728,1243,1469,1114,30,4628,3684],[1574,1093,4425,3879,2376,3056,501,1852],[267,4012,3131,1825,1915,2365,2212,682],[2445,4873,1714,4867,2713,3057,189,2420],[189,3055,3720,2146,4867,512,3448,1727],[4167,947,3801,2850,1580,780,2420,1755],[3006,5051,3154,906,373,2321,1837,3692],[530,1098,1059,3990,2063,3738,4670,4106],[530,3990,4106,1059,2090,1098,2063,1562],[2592,1471,2514,3911,827,103,4988,502],[2592,1471,2514,3911,4988,3866,502,4071],[3449,869,1190,3064,3915,3282,2342,1193],[3036,3563,3388,4887,2089,151,4219,1250],[3036,3563,3388,4887,2089,151,1250,3105],[791,2161,1623,10,3968,1317,2731,1818],[3482,2486,3803,2217,3808,815,1766,1688],[1643,745,1688,2217,1848,179,815,4533],[879,2470,2414,1009,2850,1772,264,616],[4383,4539,1673,3590,3618,1804,2463,1511],[3455,2737,237,712,3020,1487,780,50],[131,2351,4089,3107,2923,4935,1478,3159],[131,2351,4089,4886,3107,2923,4935,1478],[1499,474,4784,1391,4840,1312,1603,3191],[471,1302,2686,4741,962,3149,157,3690],[1859,3750,231,2021,141,192,969,901],[2419,2294,3566,4477,192,3160,4282,1197],[2419,2294,3566,4477,192,3160,1164,4282],[2961,4249,3590,4720,1511,4338,2895,1312],[927,674,2690,1741,197,1049,3706,2271],[4848,2031,108,1892,4145,969,4542,1974],[4848,2031,108,1892,4145,1297,4542,969],[3928,1782,1549,3584,3773,4003,4247,1736],[1211,4323,1403,1051,2881,4597,4985,1708],[133,3093,1598,449,566,3855,3658,5032],[887,2061,4155,4184,2895,1531,1207,939],[2411,3188,905,3202,4089,4500,2445,2498],[2411,1073,3188,905,3202,4089,4500,2445],[4276,744,4529,2785,271,4926,4659,175],[1676,3215,1993,2582,4829,3192,5104,4405],[1676,4360,4050,1367,4806,843,1449,3095],[1676,4360,4050,1367,4806,843,1449,3095],[1486,1573,3205,4868,2503,2572,3863,2779],[1486,1573,3205,2572,4613,4868,3773,2777],[3056,3635,1449,3608,5127,4904,3879,3660],[1595,3155,969,1229,2166,206,2566,3111],[299,1225,2536,1732,4544,2463,4282,2419],[3776,866,2855,546,4536,2003,3366,850],[3000,1563,4583,3999,2343,962,5115,4518],[3000,1563,4583,3999,2343,962,5115,4518],[2615,1804,3297,3173,4041,2140,2201,4665],[1025,754,3773,1613,504,4609,1561,1976],[979,1653,4496,2609,4039,1037,1375,4265],[979,1653,1037,2492,2609,1822,688,4496],[306,669,1696,4926,967,2915,588,3528],[5086,1205,4236,2902,4641,4206,1225,3786],[1488,3184,4762,758,1202,2043,3759,671],[2220,3672,1137,3705,3296,4790,1883,3990],[4290,2703,1115,193,1633,2511,3104,555],[4333,3222,4563,2605,1950,2100,978,581],[4333,3222,4563,2605,1950,2100,978,581],[1242,1172,2463,1622,4989,1205,1,2986],[2463,1242,1172,1622,4989,1205,5021,1775],[3044,3551,2864,2094,1891,577,2463,1281],[1641,1802,803,4173,4615,2111,1306,1863],[1641,1802,803,4173,4615,2111,1306,1863],[3174,2728,3587,1104,2924,2380,4036,1140],[5056,3117,3493,2352,4984,3761,1822,3682],[5056,3117,3493,2352,4984,808,4399,1779],[1517,4579,1246,683,1468,3258,843,469],[1000,2160,1350,1098,76,2474,2435,265],[4547,2018,3959,2600,3778,426,3974,2475],[4547,4141,101,3778,2018,4763,2067,5141],[3276,1104,3711,2557,1396,175,417,4628],[2064,1487,4687,3801,2850,2369,2493,2313],[880,193,4946,3841,4266,4743,2013,4902],[1200,2377,3283,4934,4321,1104,1428,2065],[3711,2851,3933,3282,2234,1533,315,1191],[3711,315,3282,1899,2851,4828,3933,1677],[1046,3833,4729,3941,3362,3992,3818,4665],[1046,3833,4729,541,3362,4665,979,620],[2528,2953,683,2797,3420,2244,325,2403],[389,4203,1051,901,1390,5083,2881,1708],[2185,158,3385,769,453,4526,1890,2470],[2185,158,3385,1439,453,4526,769,1890],[2870,2829,795,2371,2477,2015,860,4141],[5087,3150,2438,1633,1304,107,3446,1151],[1633,939,175,1337,3371,1151,3446,4348],[1151,3446,1633,334,521,1654,453,3270],[1633,939,175,1337,3371,4348,2290,2728],[4575,154,2382,915,1471,4561,168,1093],[915,146,1385,4575,1791,3891,4561,1353],[1791,915,4561,1353,4715,702,1093,4133],[4575,168,915,2382,154,3095,4561,1093],[2891,4720,689,2634,4470,782,626,3719],[194,1460,3995,4730,2718,4566,4439,1865],[1256,965,3173,669,3536,2615,4719,3487],[3338,2538,154,4417,2337,1352,4029,1322],[2638,769,4630,242,2987,3048,1758,2434],[2829,867,1683,1036,3816,2234,1097,4903],[3564,3317,4362,3012,694,1995,3844,3085],[3317,3564,4362,694,1827,3012,3085,3619],[3564,3317,4362,3012,694,3443,4415,3806],[4247,1255,1485,2528,2371,4052,4521,2465],[4247,1255,1485,3470,2528,2371,4521,2465],[3270,1407,2746,3418,2804,32,739,4141],[1037,2593,2858,1491,4126,5038,3996,3098],[3312,2391,1428,1364,1128,2041,483,4505],[2186,785,2880,2548,892,2477,584,1193],[4403,763,5052,1300,4505,1006,2103,3465],[763,4403,5052,4505,2103,3199,118,2514],[953,420,5113,1615,944,1410,4069,798],[1011,3578,1077,1770,1822,4709,2211,1002],[819,1222,621,2639,4091,275,1245,146],[819,1222,2639,621,4091,1245,275,146],[4453,304,4733,4486,2497,1194,799,4021],[3400,3492,5102,3953,4067,1723,1230,4675],[1900,3166,4321,1548,3981,3735,4146,2262],[1900,3166,4321,2877,1930,1822,2262,1187],[1900,662,630,2067,2027,5176,1549,3815],[1900,662,630,3815,790,2067,2027,2587],[4027,4744,2820,4107,453,3294,2879,1803],[2972,347,2432,123,849,2711,636,178],[2972,347,2927,1072,2432,2617,663,3272],[3835,707,4017,2363,671,2306,999,241],[4253,1348,2510,1788,2634,110,395,332],[488,501,4208,2701,4336,5180,4211,3545],[558,256,2840,4522,3511,4756,804,3890],[329,707,2804,2271,2043,2299,1812,2273],[4806,4368,359,1435,4516,176,2376,822],[1079,3417,4654,4434,587,2374,1092,3945],[1924,1296,83,195,2189,776,2329,1859],[1924,1083,108,3336,1369,456,1015,1296],[1924,1083,108,1369,1296,456,3336,1015],[460,4355,4106,2579,3065,977,2378,243],[2502,461,2166,3072,1308,1721,1092,3664],[3673,776,3137,1571,3519,1309,631,2198],[1935,2062,574,4002,4217,3473,1210,1305],[1935,574,4002,4217,2062,3473,1627,996],[1935,574,4002,4217,2062,3473,1627,996],[2127,1850,2326,458,1151,4878,4205,1975],[2127,458,1151,1850,4205,5028,1975,2326],[1469,3579,4746,1157,4655,3517,157,1306],[4655,1469,1157,1306,1243,2712,3246,4458],[919,3688,3143,1188,2495,3769,427,1186],[919,3688,3769,3143,543,1188,2495,4739],[2558,2793,2508,2674,2731,3463,3682,4],[2558,2731,2674,2793,464,2508,2898,3119],[3498,2579,2402,1543,4614,2784,3547,3477],[639,2284,3251,3248,5082,4008,155,3019],[1538,4006,562,3720,1495,2368,1521,3055],[4006,811,2867,3055,915,562,949,3720],[2431,562,963,2002,1521,2442,1154,4006],[1000,2160,1350,1098,76,2474,2435,2780],[3287,1309,879,4517,2331,2707,3411,776],[3287,662,1433,4517,1309,2707,3411,776],[3287,1309,3769,4517,2162,264,2331,2707],[3287,3411,3769,2162,2707,1214,4517,1433],[4513,3808,4486,3238,523,3753,3810,4401],[3289,3326,3692,356,1728,612,1220,101],[2971,1018,1314,3108,1890,4431,3246,2695],[4330,3269,2349,2177,2187,4986,3739,501],[1458,3475,2916,2076,132,3642,4415,2595],[1458,3475,1390,2916,2194,132,3642,2595],[508,1177,5009,2924,3809,2786,2211,4211],[1414,4449,2431,3809,1910,920,4961,2126],[2484,427,1188,3688,120,4330,1768,1186],[2484,427,1188,3688,120,4330,1186,2437],[3855,5150,906,914,280,1760,374,41],[319,3887,2404,1137,4889,4463,3855,4282],[2564,322,623,2553,3119,580,4296,4521],[2881,3429,4947,2564,2435,4465,1304,3179],[4375,1043,852,2533,3772,3548,1106,2881],[3011,1623,218,4375,2934,1483,2533,3437],[2766,1901,328,4873,4036,2790,4482,1714],[3353,5177,3405,4028,1598,1901,744,796],[649,2394,3122,291,3840,2374,4190,2827],[3673,776,1571,3519,1309,3137,4951,2923],[2021,887,4008,3633,3866,2141,5021,977],[1462,4760,2366,2935,4633,2260,3815,3543],[160,1182,1834,2731,694,4889,612,4885],[4277,4143,1182,4717,404,2731,694,1228],[2035,3272,1589,2291,365,2138,42,1489],[2586,996,1674,188,617,3636,4597,1548],[2586,617,3636,1674,188,98,3642,830],[2616,3069,2587,1401,3928,2781,2667,3696],[863,598,2618,2343,4589,811,700,805],[2365,1825,3927,3260,1915,4490,185,4415],[4879,1883,716,4539,4277,331,2806,3887],[4879,4539,4277,331,3887,2463,514,3072],[55,558,1189,1515,1836,4573,1108,447],[2435,1170,4348,1248,1880,3619,2086,3817],[2435,1170,4348,1248,1880,2086,4659,3817],[2435,2086,4348,1248,1880,1170,4659,3817],[1195,1724,1536,1875,1697,1378,428,3961],[1195,1724,1536,1697,1875,1015,4563,1378],[2878,1540,2535,86,4708,4847,649,2734],[2878,1540,2535,4708,86,4847,649,2734],[2205,4650,3621,561,3745,2942,574,370],[4571,3330,5060,4362,188,2491,614,3684],[1619,2973,3835,2874,3633,1883,1049,2813],[2364,1753,3879,3187,4371,1397,1241,2386],[2364,1753,3879,3187,4371,1397,1241,2386],[2146,4711,3162,4796,3022,4933,2964,2836],[2146,4796,4933,2964,2836,2131,3274,306],[2989,2492,1665,3554,699,2985,1362,1226],[1211,4323,4985,1403,5035,871,3817,2000],[1818,1338,4587,1535,1065,2276,4867,244],[1268,2962,63,1648,3719,2386,1982,2361],[1893,1821,3362,1223,3465,1165,4008,2211],[1893,2341,1994,3474,3062,1839,2610,3154],[1893,2341,1994,1839,3818,2790,2610,3474],[3608,325,2797,4948,2528,4979,3495,77],[4377,2475,91,2468,2308,4371,1051,4934],[2623,3866,1382,2014,4397,2702,3123,2509],[2694,3431,4566,3620,1887,1884,223,4233],[2694,1527,2665,3194,383,3617,4223,3829],[2620,1054,1775,2316,1049,3966,1005,4848],[2620,1054,1775,2316,1049,4423,4848,3966],[2813,3835,1619,3746,2705,4762,452,4020],[2813,3835,1619,3746,2705,4762,452,4020],[2583,4938,3945,4523,123,5035,1756,990],[2423,3438,1859,4149,3543,524,978,435],[1522,1887,4079,3541,826,2198,83,4566],[1028,182,4858,3539,50,3013,2822,1755],[3828,1186,4235,2802,2580,120,593,2960],[1721,3828,420,3869,1651,190,5113,3832],[2031,2630,2260,3156,641,1085,4848,108],[2031,2630,2260,3156,4848,1297,108,4628],[2663,4812,3145,4339,1374,1288,1927,3150],[299,3922,1732,3160,2070,765,4282,3570],[2853,1883,3712,5032,2144,2026,514,1499],[2853,1883,5032,2144,514,2026,1499,3362],[2676,2144,4547,1225,1732,3875,299,4801],[830,3186,3861,248,759,219,1163,23],[597,4215,1247,1995,1512,3617,3382,928],[597,4215,952,3862,3469,1710,2647,1778],[597,4215,1995,1736,1247,1778,1512,3617],[940,402,1862,2163,3418,3051,2896,1692],[1562,5089,2160,5011,3128,1959,1207,35],[169,2292,2998,740,1590,4270,2604,1582],[724,2678,1777,4144,727,3043,3070,3170],[724,2678,1777,3043,4144,727,3070,3170],[514,4745,728,373,510,1057,3817,4269],[2466,4082,1912,2721,508,4792,1305,4559],[2466,4082,1912,2721,508,3139,4792,1305],[1217,3986,4065,4019,1699,2685,5001,2908],[1217,3986,4019,4065,1699,2908,2685,5001],[63,859,4126,1179,2585,1219,1723,2731],[2510,4898,2140,1179,617,2628,22,2712],[2510,1179,617,2628,22,2712,3733,1901],[1945,2646,4729,3338,1360,4417,335,2925],[3009,429,854,4682,1135,3846,4817,4292],[1255,2617,2308,3375,3571,2370,2468,4371],[250,2651,743,834,3195,995,2678,201],[1728,4331,2969,4366,1134,2088,4682,3845],[2627,945,851,941,495,508,2382,4678],[2627,4605,2332,996,1251,4308,1401,1308],[2627,1231,3822,2251,2945,2004,851,4610],[2627,4605,288,2524,3517,1934,4697,2117],[2627,2131,3051,4002,2337,355,1848,3236],[2627,3051,4002,2337,355,1848,3236,1934],[2627,1231,3822,2251,4610,4691,2945,2004],[2627,3880,3823,216,3912,508,1177,844],[1061,3518,3346,5141,4094,5121,1181,3912],[3622,1617,3721,2846,3524,1269,4460,4500],[2361,1526,941,745,2004,802,1012,1305],[712,50,4656,505,2313,4687,1749,3013],[712,50,4656,505,1749,2313,4687,2850],[945,773,4438,1424,1415,278,4752,37],[780,4312,2850,3549,2064,3025,1240,460],[365,434,4040,1489,3322,564,4743,2035],[1694,3857,1240,4874,4591,2842,3076,1172],[1158,848,2602,146,2393,4419,2506,2151],[1158,2855,2525,4419,4269,2151,363,419],[1938,215,4702,5180,4590,2083,4069,1002],[2677,3436,4696,3898,1548,3322,4164,1652],[4276,2785,175,271,744,4529,4659,965],[564,3288,3328,3219,5034,2651,1494,1136],[564,3288,2651,5034,3328,1494,1074,4142],[1977,1299,4373,2291,4517,438,337,3437],[869,1190,3449,2454,2303,921,699,295],[2056,2522,2236,1839,2893,169,1633,3306],[3056,3635,1449,3608,4904,5127,3879,3660],[3056,3635,1449,3608,4904,5127,3879,3660],[892,2548,2896,2347,1461,1344,2007,1459],[2548,892,2896,1461,2347,1344,2007,1459],[2548,892,3326,1461,863,2347,2988,2896],[2611,1111,5115,1862,295,2896,3282,2016],[2611,295,4247,1474,1684,1111,2929,2896],[1643,2544,1103,3721,513,2799,222,1967],[2728,1396,2510,1635,3276,2924,2441,3695],[2755,3287,2331,4554,637,3965,2326,1512],[3328,896,3003,1933,2386,3502,3872,957],[3328,3003,2167,2197,678,2386,896,1283],[2056,3322,2693,2449,78,1362,1696,2633],[2422,69,36,2892,3911,3907,2859,3400],[3647,1577,1357,864,3536,1986,194,1674],[3849,2982,1889,2669,2739,641,1312,2869],[390,5149,107,2878,2240,2734,3991,2267],[390,5149,2878,2734,107,3991,2240,660],[1743,4758,465,5045,2665,4960,2329,1988],[2277,703,3542,4477,1342,3124,674,3913],[729,4621,4925,4870,4826,1985,5043,4708],[2133,4281,2063,576,4286,4106,4835,3296],[3049,2649,2147,755,3745,2298,426,898],[2600,2532,2483,148,350,1177,1548,1786],[2600,148,2532,2483,4093,1177,1548,508],[729,5043,4621,4708,1145,4633,2986,373],[1884,3758,2777,4759,5167,4206,373,4745],[927,3893,922,674,1049,2086,980,698],[927,1049,3893,922,674,980,3283,698],[679,2033,3420,1007,2594,1729,1640,1146],[679,3420,1007,2594,2033,1729,2415,3011],[1058,1164,261,3957,3843,2048,2259,2268],[1058,1120,4563,2406,1529,3477,2596,2268],[1058,4261,3065,2665,2579,4899,4375,1090],[4662,716,463,1081,1085,3990,54,604],[2751,1424,1386,3468,25,1980,1156,297],[4730,481,4475,4998,2822,3230,2496,5007],[805,1948,4469,869,921,673,4051,4516],[2798,3932,918,2492,2851,832,4665,5034],[77,4696,2957,74,4165,143,26,2694],[697,2246,3211,4305,324,4135,3032,4219],[697,2246,3211,4305,324,2333,1052,4135],[703,942,1090,4271,4477,1953,2579,3590],[1232,2722,3551,4029,4930,2872,2048,3866],[1232,2722,3551,1943,4029,1775,2673,2094],[743,5027,142,1527,486,469,265,1633],[375,3234,305,3129,3403,3896,2924,4338],[305,4892,4452,946,1282,423,463,1377],[2102,837,3612,2241,841,3326,1868,528],[4910,2911,3577,1875,3849,231,1092,4728],[3104,135,3439,2120,1760,2616,3862,4167],[1003,3924,2895,1531,2280,5059,966,1611],[3924,1003,2895,2280,1531,1611,5059,966],[3124,3617,4508,3893,3594,374,1587,2996],[3124,4508,1587,3893,698,3967,3670,3594],[4036,4028,3990,1024,2458,2081,189,332],[1269,501,3539,1419,4336,4425,1574,2875],[3545,2969,1823,3761,3718,3825,4002,741],[5,3375,2861,1936,1274,971,2164,954],[5,92,2861,1423,3375,1936,1274,971],[5,3375,2861,1936,1274,971,2164,954],[4898,3332,626,58,4650,4639,565,5121],[3617,1549,4300,4226,4468,3528,1512,1247],[1995,703,54,3617,4203,4625,597,2003],[1823,3009,3944,4933,3945,4705,2065,4922],[1741,1709,672,2026,4193,2192,4278,4367],[928,2421,2914,2832,1348,5022,924,4163],[1335,1060,1522,481,1530,680,2475,2708],[2066,3378,3866,1296,4767,4879,1079,3670],[2066,1257,2468,4479,3625,4096,3967,1909],[2066,1257,2468,4479,3625,4096,3967,1909],[2066,1257,4661,4879,4479,2468,3625,271],[1979,3412,3426,4736,548,3724,2270,381],[2483,4148,457,437,4631,4195,1968,797],[742,3426,848,4064,3338,1344,860,1705],[742,3338,2112,3426,848,2229,4064,580],[1643,1716,1103,2799,3721,1493,3573,1066],[1522,4742,1064,2123,2306,2857,1865,929],[744,2448,4410,4878,5032,281,4114,4722],[2892,1671,3400,667,3778,2077,2753,3981],[2892,1671,5052,3778,2077,2517,3294,1400],[1335,1522,481,2111,1243,3183,2245,1299],[3291,4650,3858,3852,2052,2092,3609,809],[2281,2303,835,300,3915,1024,468,349],[2281,2303,835,2454,468,300,2058,940],[3291,1814,1132,4507,4364,3011,3436,2015],[712,50,4656,505,1749,2313,4687,4309],[1576,2217,2398,4295,815,1366,296,1612],[360,3329,3223,695,4180,2881,181,4731],[2663,3240,2141,4812,3145,4963,1884,4551],[4196,430,847,2750,5021,4950,3021,4790],[1394,4622,335,3545,4133,51,4810,264],[616,2390,3679,435,4498,4277,4011,2831],[5032,4659,2791,2915,4815,2448,11,3066],[3891,3524,3291,488,2015,843,839,3974],[1041,3875,2655,2223,1684,3548,3734,3456],[2886,3948,64,137,1899,1990,4650,1966],[354,3031,423,2081,2147,3499,2496,3767],[106,490,768,3667,508,1832,2370,4157],[947,2224,1,38,4492,4191,4466,1001],[947,2224,5168,1179,1001,2510,1,4492],[2787,3515,3199,4505,840,3815,1818,3778],[1818,2276,4505,1428,3199,4372,2763,1971],[2615,669,3173,965,1045,1256,4560,1760],[683,3114,2083,4795,2887,1464,444,2360],[2447,1637,2399,284,4119,2693,2143,820],[1068,355,2131,791,1045,1107,1774,2492],[3550,3904,2414,1201,464,2558,1430,2898],[3256,4202,3933,1780,3884,3710,1006,3433],[3783,1391,161,3811,1726,2272,976,3079],[3783,1391,161,3811,4192,5091,1726,3079],[303,2201,3330,845,789,1993,2672,4496],[2276,2051,3733,63,1133,2585,2533,4086],[2276,1276,3668,1618,856,2816,2051,525],[2276,2051,4587,491,2816,856,2591,389],[2448,281,744,4114,4136,3937,5032,2791],[2448,281,744,4114,4136,3937,5032,2791],[647,4985,4628,2435,1988,4758,1114,4577],[647,4577,1892,4115,4985,108,4628,4848],[1134,4657,2785,721,3017,4305,2354,3190],[4485,976,863,4063,2377,1628,700,1194],[5072,5138,3957,3779,5011,224,4881,3151],[4574,2168,2785,1870,968,2272,2532,2439],[1312,4924,1088,2982,1952,3899,4831,2853],[1312,2982,641,5138,3641,2932,2280,1889],[121,2103,4515,1364,569,565,571,3884],[4105,4679,2679,3396,4701,1134,1640,837],[2679,3396,4701,2851,619,3743,732,2298],[2419,3750,3160,2359,3565,2598,86,107],[2001,3831,1637,2342,407,1753,3791,807],[2048,3580,2129,5176,3681,3054,2139,2541],[1068,355,2131,791,1045,2444,1774,2492],[718,5005,2904,701,4094,3530,3854,278],[4568,2238,2259,3843,2654,1030,2733,2048],[5022,1958,5078,1098,3065,511,1575,3023],[2272,2443,2051,5022,3641,4799,788,4639],[806,1353,1303,4010,3347,2047,3454,3916],[617,4413,3155,2510,1727,4934,3636,4922],[633,1446,461,2135,1557,3631,4577,2172],[909,2669,440,4910,641,3314,2358,1312],[3151,3993,4261,2562,4090,1365,1137,2632],[5054,5181,597,1638,2220,1909,311,2533],[4884,72,2749,3576,4881,3548,2439,4494],[940,2163,1862,402,3418,3607,2896,1692],[3151,3993,4090,4261,1365,3506,155,2562],[1603,936,291,3122,660,5027,1477,1041],[247,2941,4617,3221,795,2839,2126,2601],[1282,1595,4719,471,1080,4580,1179,271],[19,4580,948,643,1282,841,4565,1595],[2070,4745,4565,3494,3389,1437,2867,4872],[642,2690,5020,491,3199,2368,3427,1074],[3400,2820,4570,1852,4371,283,3823,2367],[2411,2820,505,1157,1149,1214,1598,1243],[2820,4570,1852,4371,283,3823,3400,1805],[1443,3052,4966,1365,1168,888,3417,5169],[3898,3476,4944,1681,5115,2888,1415,4164],[3553,4957,2140,5010,3929,63,1779,1306],[2853,3924,269,906,59,2378,2280,1807],[2853,4156,1488,906,59,269,4784,2280],[2610,149,2343,1595,4583,788,2640,2913],[2984,3049,808,1172,755,1196,698,614],[2984,3049,1172,2040,755,1196,698,4691],[1756,553,3507,3423,3528,2034,4738,2517],[4223,3074,1297,3562,3313,329,3802,155],[4413,617,2586,251,4355,3636,3155,1739],[4819,1901,3953,2828,22,2712,1549,2140],[1901,2510,2177,2828,22,2712,1549,2140],[300,2467,204,3504,3431,435,114,1216],[1977,45,4819,3455,4373,1128,2192,4517],[2504,5035,754,3971,5173,1433,1922,302],[2504,1433,754,3971,5085,3378,1953,3668],[3601,2067,495,2249,3572,1459,2797,1457],[4045,4853,987,2166,1980,5000,4547,938],[1721,1651,4376,3828,4371,3556,2753,3451],[2898,685,4737,2008,3665,2123,3172,3246],[2898,685,4737,3665,2008,2123,3172,3246],[1009,715,2697,1065,431,3024,3199,1559],[1009,715,2697,1065,431,3024,3199,1559],[4438,3215,4050,2588,2810,1425,4483,493],[390,2878,2734,3991,660,2227,3843,2296],[989,3554,2393,4086,264,1665,2182,1421],[2237,4415,2480,2123,3556,1915,131,4089],[969,1939,1039,3533,1145,1525,3596,4397],[4626,2505,2465,4067,2588,2408,2691,3820],[1475,200,4305,11,3460,3714,4106,2644],[806,4010,4612,2504,4715,2661,877,4421],[2175,446,4189,3425,46,3206,568,4192],[2606,3425,2175,1661,3206,3722,1568,4924],[3123,5043,2620,415,2502,1152,3714,1092],[3123,5043,415,4745,4847,4075,3714,2620],[2613,3220,4512,3263,1810,1959,4130,3421],[2613,3220,3263,1959,492,4512,1810,2078],[2930,3480,4237,711,1875,3331,1674,4797],[460,4355,4106,2579,3065,977,2378,243],[4568,1030,4638,2733,2613,3783,2238,2589],[2200,4861,253,1931,855,3030,312,5034],[684,1647,726,4455,620,836,3377,989],[52,1624,182,2032,1080,1504,755,4702],[2510,1262,1628,3745,902,2602,2925,1663],[533,4406,2210,2601,867,2604,743,4696],[1241,5041,3407,4071,3965,433,240,1051],[1241,5041,3407,419,1328,2172,1736,3767],[2065,820,739,178,4529,2927,860,2962],[3491,2065,450,5121,2076,4287,2308,3282],[2290,167,2925,784,2658,1031,3869,4237],[2925,2818,1362,167,330,3745,4561,2645],[69,2422,3400,426,2517,1822,2362,2892],[4387,980,2170,1049,3947,2316,4654,698],[4148,3179,4159,4179,387,4749,1544,4491],[4613,5,4344,4969,1214,4048,2927,3473],[4613,5,4344,4308,4969,1214,4048,2927],[3048,1789,4735,769,2987,4630,3108,2456],[488,2367,610,877,2858,2758,2307,1163],[4147,1676,3612,4948,1367,1714,4405,2582],[4887,1810,1853,4721,3946,74,2161,671],[651,2425,2209,816,2315,506,2941,899],[2232,2862,4836,2719,128,2662,232,1972],[224,2733,1391,1567,1030,3715,2971,4408],[4850,4333,2855,4563,2605,2823,2971,3222],[4765,2813,1166,4950,856,2773,2583,770],[2862,2232,2529,2832,2306,1953,3853,660],[1100,1061,236,1265,2522,1287,2864,5121],[2064,2850,4687,4839,1749,4871,3801,1487],[4967,1578,3580,3502,2277,3189,1638,2139],[4967,1410,3843,3189,1736,1005,2468,4112],[714,4276,1696,1717,605,3640,3269,1283],[917,1945,3288,2311,4451,864,836,3895],[917,1945,3288,2311,4451,864,836,3895],[1102,816,3640,1351,987,3530,1318,3166],[2885,2655,1917,1721,4681,1115,3209,896],[786,2309,522,3788,3905,1538,4103,380],[213,2718,2140,5007,702,5004,3995,3344],[2877,2027,3837,4530,3232,1246,4672,488],[782,799,3289,470,2543,4427,14,2838],[1137,319,2404,3887,3814,4889,1046,4282],[4356,296,400,3326,3006,2499,2969,2425],[1175,876,4280,2228,2520,884,482,2231],[936,1297,4223,2271,2141,2359,3019,3194],[4438,2810,3215,49,504,4872,31,4627],[3460,200,1475,493,4211,2069,2963,11],[4011,1806,910,5064,2620,1054,392,3357],[4011,1806,910,5064,1477,2145,5135,3016],[3141,1272,4957,694,5044,4001,5059,2529],[2968,2609,994,4969,3922,4594,324,2092],[3853,86,3253,1851,55,2961,2857,3866],[2381,1813,1275,4531,4640,3853,55,1851],[1807,4720,709,3656,3845,4989,1050,3515],[1807,4720,3519,3845,3656,3515,1522,1317],[1807,4720,3845,1563,817,3515,1747,709],[196,1733,5036,5053,808,486,1158,1782],[2883,4879,2902,1079,4088,4767,3887,4236],[2081,2458,4028,4036,1024,332,3990,2445],[2613,4568,2733,1030,3843,928,4638,2238],[2683,1614,2182,2450,3448,2229,4745,2004],[1455,1745,33,199,4980,4922,1639,4898],[2832,2509,3464,3244,3310,625,1088,589],[4743,406,2245,3837,3012,2919,1309,2300],[2209,399,4568,2613,3189,937,206,56],[3394,1110,848,2388,3483,3270,1662,1407],[3947,4719,139,1711,3110,2223,3010,1090],[3172,1844,1535,2774,3752,3171,2498,4819],[3172,3046,1844,1535,3752,3171,4819,2357],[3172,3031,4730,3867,2492,129,164,1184],[3172,3031,4730,3867,2492,129,164,1184],[551,1920,1638,589,1575,4599,1573,2832],[1389,4092,1795,3253,2220,86,4419,1477],[788,835,4521,2028,1344,1560,1265,3545],[788,2028,1344,2775,835,2548,4052,1265],[950,4399,2110,3635,4433,2102,2727,527],[873,3394,4071,1782,4520,3216,35,4287],[1291,117,712,4729,2602,103,2388,1262],[281,3695,3441,3937,2448,3875,4946,3394],[3695,281,3441,2448,3875,3394,4946,110],[4440,4269,3817,5002,200,5043,4759,445],[4529,175,4314,281,4114,2126,4722,744],[4529,175,4314,4114,2126,744,281,3792],[1939,969,4397,1039,1525,4913,3533,319],[953,5113,944,229,1882,420,3137,2735],[2370,5103,4581,250,5127,4981,1348,2286],[1848,4291,2603,3139,3475,4837,623,1688],[3030,4118,185,3536,2069,1865,162,1104],[4671,3448,1829,1665,2553,1351,3748,1538],[2592,2514,1255,2076,1236,3491,3219,437],[725,788,3470,2028,1274,4521,1736,4052],[2340,3692,2385,4301,1141,2570,475,3182],[106,490,3667,768,508,2370,4605,3808],[4996,1553,330,3621,903,370,33,123],[2794,4460,2493,2013,791,453,3338,103],[3438,3558,4494,2883,2567,3010,2461,2350],[2920,3497,1090,4937,1420,4915,1138,4628],[2677,3436,1548,4164,2604,1652,457,3475],[1561,4380,338,2781,2510,2775,3201,219],[4626,959,2362,1571,267,4623,4413,1710],[2898,2712,1818,1133,1901,5067,3517,554],[5021,107,1527,3074,2046,2804,3639,1550],[187,1105,1700,2512,2510,2072,374,211],[2630,4848,3156,2000,456,4408,774,3308],[3217,3533,203,4030,93,3376,710,3176],[145,94,4847,3123,2240,3425,1329,4273],[2455,20,258,2558,3484,4137,4451,3744],[2455,258,2558,3484,4137,20,3744,4451],[2051,917,2881,3115,3668,1164,5015,3026],[4695,4642,551,611,3389,4662,589,1185],[4529,2323,3353,2985,1861,3512,1107,469],[2410,1485,2563,2279,3454,2067,2445,2799],[4701,693,1068,434,1107,1071,4347,1448],[2858,837,2688,1013,2691,2501,830,948],[2858,837,2688,1013,2691,2501,830,948],[1750,2657,1978,1899,528,1553,2312,2148],[1821,1291,518,2826,811,3465,2603,2873],[4318,3466,5179,3410,1507,1370,1553,1073],[4422,2431,4107,780,1803,2898,4217,3437],[5054,2538,4883,1573,154,1638,589,252],[2784,1145,3160,3570,3662,2406,2114,2170],[5073,3575,1282,5155,3018,1224,2157,3574],[4191,1345,4432,1965,2586,2411,1321,2978],[3765,2838,1978,5137,4723,1747,3608,118],[2160,2090,4719,4494,4450,1919,445,4760],[866,4536,3266,568,1661,3776,105,3206],[4130,3007,2894,3161,3123,3875,634,375],[2958,3548,4307,3469,4250,4203,2012,3776],[4423,550,4128,3690,4375,1711,2778,4719],[2225,402,4749,3524,4141,4511,892,2477],[293,693,3818,775,4887,827,567,1134],[1027,3434,3379,3600,3097,3519,4919,4436],[2124,5094,3497,252,2537,984,4654,107],[2124,5094,3497,2809,252,984,4654,4396],[397,2170,681,3983,274,1778,1079,4307],[2583,2013,3555,1626,3286,3494,1608,483],[2170,1975,1991,3193,1164,3950,1015,2293],[2703,2433,914,458,412,1958,1975,2622],[1802,1962,1252,3933,2585,4232,1181,3559],[1641,362,1656,2757,4152,1409,3707,590],[1574,1093,4425,3879,5023,4665,2376,3056],[267,2365,4012,3131,1825,682,1915,1822],[5038,2445,1714,4873,4028,4116,943,189],[3332,5020,525,2898,2411,264,2854,2185],[3455,780,573,712,2123,685,1034,1836],[2651,3482,603,1555,1472,3959,4849,3974],[1453,1807,4830,3634,3496,3246,4308,3184],[1559,630,2380,4247,4380,2336,1100,1894],[471,3149,2686,1302,4741,962,157,1328],[1859,3750,969,2021,231,141,901,3866],[2961,4498,4249,3590,1282,1312,3118,4720],[3802,4498,5001,1022,3967,3408,5090,2091],[1217,4065,3986,4498,4019,5090,2685,5001],[1676,3215,1993,2582,4829,3192,5104,4405],[1229,1595,3155,2166,206,2566,3111,2982],[3776,866,546,4536,2855,2003,2175,3366],[1064,3530,3600,1027,4098,3159,3519,3355],[4859,3267,3571,1899,2360,1199,4617,4377],[5086,4236,1205,4641,4206,2902,3786,3681],[1092,3551,3662,3581,1381,1145,4682,2082],[2220,3672,3705,3296,4790,3990,1152,22],[3551,2864,2094,1891,3044,577,2463,3341],[213,2718,2140,5007,702,5004,3995,3344],[213,5004,3344,3968,1390,3484,1924,2189],[389,4203,901,1051,1390,5083,850,1211],[950,4399,2110,4433,2727,3635,2102,3258],[2813,1049,1284,3516,273,3835,2874,3746],[1860,2384,4322,3666,1450,1793,2328,2632],[3542,4494,3416,460,3946,1906,3417,656],[3542,4494,1416,656,3416,460,1906,3946],[2638,769,5039,3120,302,4438,242,2987],[2638,4630,769,5039,4438,242,2987,1839],[2637,1599,4547,1193,1696,4052,2885,3429],[3470,4290,4025,1568,3474,249,436,766],[3270,2746,1407,3418,32,739,4141,1510],[332,2081,368,1075,2146,1802,2520,1483],[1037,3073,2465,328,4496,4073,1491,339],[3312,2391,1428,1364,2041,1128,4505,483],[3312,2391,2041,1428,1364,1128,483,4505],[2798,3932,918,2492,2851,832,4665,5034],[4261,3065,2778,1090,4423,4899,1079,4128],[4261,4423,4899,1090,4915,2257,1138,4375],[726,1505,561,4225,1236,3838,4364,1192],[2782,3958,584,32,3778,1537,2067,3831],[329,707,2804,2043,2299,1812,2273,2271],[247,2941,2544,1186,3512,2013,2870,4852],[2502,461,2166,1308,1721,3072,1662,4860],[1935,2062,574,4002,4217,3473,1210,1305],[1469,3579,1157,4655,251,4746,157,4436],[4655,1469,1157,1243,2755,3579,1032,4683],[3463,2686,433,3775,4632,2475,2645,626],[2055,7,2480,3751,1214,3404,1540,4026],[1521,3448,4401,1665,1538,1351,3458,3748],[1628,907,1986,1994,3775,1078,848,2036],[3287,662,1433,3769,1668,4517,2162,1309],[4513,4486,743,3482,4522,3808,26,3810],[2971,4871,1314,3246,4266,2695,1814,4415],[4330,3269,2349,2177,2187,4986,3739,501],[970,809,1061,595,3713,4,2007,1100],[970,809,1088,1061,595,3713,4,2524],[2484,4677,427,1188,120,4330,1768,1186],[5034,137,855,4606,752,2087,344,1931],[5034,137,752,2087,1931,1574,4117,5018],[4167,2531,2121,1419,1803,2713,1351,2915],[1306,2069,3402,251,3346,3139,2073,4120],[2564,322,2614,1126,580,3725,261,3469],[266,2290,2237,1150,2718,512,2704,31],[2766,4995,1714,4116,413,4153,4873,2790],[2666,62,2586,1228,838,1965,1369,1834],[2260,95,4387,3779,2366,3499,1462,1049],[3272,365,2129,3798,2035,1069,2617,4495],[4879,1883,716,4539,4277,331,2806,3887],[5028,2077,3244,3733,3667,651,2726,4640],[1496,3578,3985,4242,4120,3374,822,3092],[1496,3861,524,4752,3374,3092,2848,3985],[2435,4348,2086,1248,1170,1880,3619,3817],[400,3332,954,2451,3651,2190,1677,1762],[1818,2276,1338,4587,1535,1065,4867,244],[1335,1060,481,680,1522,1530,2475,1583],[1268,2962,63,2211,1648,3719,1078,2386],[1893,1821,2341,2790,1223,4337,4549,4920],[1723,3524,3790,3735,1918,3278,3321,133],[3524,133,1723,2670,3278,1918,5052,3087],[299,4544,2320,3160,373,2463,3072,4677],[2694,4989,3431,4566,3620,1887,1884,223],[1028,3402,4425,3056,2875,3539,3038,4023],[566,4208,2122,1873,4167,4294,1299,3208],[2201,23,1993,2405,1163,2615,1639,4041],[1562,5089,4203,2160,1959,1207,35,1248],[393,5122,1583,3360,2071,2609,3815,4731],[1217,3986,4019,4065,1699,5001,2685,2908],[63,859,1133,1723,4961,4126,1179,2585],[542,4361,3284,1654,1499,2160,1222,3411],[1255,4377,2617,2308,2172,3375,3571,1599],[2627,3823,3880,216,3912,508,1177,844],[1694,3857,1240,4874,4591,3067,2842,3076],[1158,2855,419,2525,4419,2026,2151,1846],[215,1938,5180,4735,4911,3071,2978,2099],[1802,2111,1641,4393,4615,4067,1139,4113],[1802,2111,1641,4393,4615,3119,4067,1139],[1007,3683,1508,24,2396,3865,4628,2461],[1977,4373,2291,1299,4517,438,337,3437],[1643,2544,1103,3721,513,2799,222,1967],[3647,1577,1357,3536,939,194,1674,2414],[3045,520,3805,398,125,2867,318,4876],[4662,716,54,463,1081,1085,3990,3618],[1982,1068,4803,2446,1379,3569,1250,686],[2751,1424,1386,3468,25,1980,1156,297],[3314,3208,1390,1350,4193,3990,1672,231],[3208,1390,3314,4193,3990,1672,231,3987],[703,942,4271,4477,1953,1090,3947,2665],[3066,4114,2448,4815,4314,4659,3937,4005],[142,3529,3296,375,3019,1682,2894,4233],[1839,861,3399,1731,2952,2119,4516,2522],[2794,1265,780,1340,1802,791,4517,1076],[1269,3539,501,4425,211,3056,4336,1574],[5,92,2861,1423,3375,1936,1274,971],[1549,3617,2468,1995,3832,1512,3762,1247],[1741,1709,2026,672,4367,4719,4193,4373],[2277,3096,2750,3072,1775,2260,4905,4965],[1910,1497,1068,293,2116,4064,1905,1841],[2483,148,1741,350,2026,1445,457,672],[3291,3609,3852,2585,4650,4453,1402,1061],[1814,282,2585,473,5023,2387,718,1132],[1814,4914,2387,473,4216,2585,803,4711],[2663,3240,4812,3145,1884,2141,4963,3706],[5034,2904,701,4749,2087,4377,3463,1862],[4498,1843,1972,4965,3679,435,3620,616],[1916,3635,1425,2513,2486,2314,4428,3271],[418,4615,5167,95,5049,2750,4206,1528],[418,5167,5049,4615,95,2750,4206,1528],[1350,1550,3208,4151,83,4719,3430,1239],[2500,1926,2497,3791,792,3014,3266,701],[617,1133,3155,4413,4126,2905,1615,63],[4209,2560,2942,500,1193,650,787,3775],[2886,3948,64,137,1966,1899,3269,1990],[3515,1045,5038,2276,2787,2676,2372,2763],[3545,3117,809,1466,1932,2246,2976,4320],[3195,495,333,5,4932,2658,1313,434],[1680,1578,2358,3141,385,4502,4885,1969],[1990,442,2467,2049,1170,4330,4535,2927],[2276,1276,2051,525,886,1618,2816,3668],[1134,4305,2354,756,2785,721,3017,4657],[5011,1959,1529,130,4690,2046,1391,5169],[2048,3580,5176,2129,2139,3054,2541,3681],[4911,1068,3209,4002,4082,3051,2131,2062],[4568,2238,2259,3843,4286,937,2613,1030],[2272,2443,2051,5022,3641,4799,788,4639],[2239,3993,1050,4601,463,4984,268,4267],[3650,2194,2695,2537,5131,774,2944,4503],[1868,304,3612,1393,343,2346,4604,1194],[1353,806,1303,3347,4010,2047,3454,3916],[2166,681,1892,2529,264,969,4373,1058],[681,2529,264,972,5012,456,1892,54],[4103,4588,4491,4642,2848,730,2523,3788],[4103,3426,1746,4094,4642,4160,2581,4491],[3481,1015,4913,3945,3124,3323,3828,4548],[909,2669,1429,440,4910,641,3314,4841],[5054,5181,597,1638,2220,1909,311,2533],[1953,4654,4396,5094,2935,3068,4764,3529],[4872,2070,4745,1080,1179,271,4395,728],[4896,3969,2185,2879,780,4683,3845,3392],[2343,19,788,2640,4583,2913,2610,1563],[2610,19,528,2618,2343,4980,2640,2552],[4661,2628,3371,4500,3670,1711,4867,1635],[4023,3969,4896,3020,879,3845,1479,2943],[4023,3969,4896,3020,879,3395,3544,1269],[3022,297,1409,2169,3210,4255,1156,2027],[2504,754,3971,5085,3378,1953,1433,3668],[2510,1663,1262,2575,848,3745,4086,4045],[2111,4615,1802,4393,1863,3867,1133,4098],[969,1939,1039,4397,3533,3814,319,4682],[3460,200,1475,493,4211,2069,2963,11],[1475,200,2908,3460,11,1184,137,2618],[2175,1568,4189,3425,46,3206,568,3266],[446,4189,3425,2175,46,3206,568,2733],[4568,2733,1030,4638,2613,2589,3957,2238],[684,726,836,3377,989,239,4048,615],[52,1624,182,2032,1080,1504,755,4702],[3513,4486,979,1051,398,2877,4191,4907],[2290,1829,3080,4770,167,2925,784,2658]],"weights":{"2275":258,"229":389,"3946":164,"4887":450,"4721":145,"1810":456,"849":174,"151":200,"928":763,"2240":1001,"2662":399,"2862":171,"206":443,"2832":489,"2232":432,"155":399,"1856":371,"3680":428,"1710":407,"2802":544,"2739":495,"3382":675,"252":599,"1054":391,"4452":354,"4165":332,"486":215,"3403":201,"3023":441,"3129":308,"3548":555,"5022":770,"3715":386,"4583":281,"3143":230,"3632":128,"4913":365,"1462":467,"633":700,"3966":275,"1696":350,"2305":339,"801":248,"4288":269,"2950":362,"2247":288,"943":385,"3761":450,"4333":709,"4894":96,"3856":331,"3442":263,"4563":465,"3222":321,"2973":488,"1950":425,"1186":266,"1799":211,"4617":510,"74":499,"4499":447,"247":522,"120":246,"4859":551,"3719":340,"1159":307,"2634":507,"2891":224,"689":531,"626":382,"3473":332,"2488":276,"224":531,"4192":664,"1030":355,"2733":459,"1391":342,"2971":384,"1567":677,"4163":451,"4689":475,"577":246,"5121":577,"4485":242,"1291":310,"3307":401,"3150":272,"2607":285,"2143":368,"2160":523,"2316":376,"2124":528,"3506":464,"2260":358,"2935":503,"4955":390,"4764":420,"2620":546,"3750":477,"1516":468,"1197":468,"4430":178,"2419":569,"2359":487,"3160":362,"5086":316,"5026":506,"2470":386,"616":844,"1578":306,"879":385,"1432":247,"345":167,"3643":291,"2048":919,"641":702,"131":376,"3109":458,"5096":322,"2351":490,"3194":604,"62":557,"647":870,"4618":409,"4441":587,"1024":315,"2081":289,"4036":330,"332":231,"1299":304,"3990":664,"2458":329,"4028":321,"3428":331,"4219":395,"2541":404,"3054":481,"5176":793,"2139":417,"3580":680,"4928":252,"130":422,"4708":506,"2046":376,"3991":253,"1528":312,"2141":840,"4350":188,"2855":413,"2605":482,"4850":449,"1529":737,"2525":476,"2823":524,"546":444,"2100":586,"1730":289,"4386":268,"4834":472,"259":478,"2471":230,"1874":512,"2204":784,"834":341,"2696":370,"109":410,"1366":447,"1633":417,"770":180,"4765":499,"1166":316,"4950":317,"856":329,"3579":277,"2813":651,"1317":216,"3121":338,"1522":271,"4723":336,"1750":286,"1014":489,"4475":287,"925":250,"4249":478,"1515":409,"3633":576,"4787":319,"5054":197,"1369":460,"2170":700,"4286":341,"2220":864,"899":218,"72":341,"3026":294,"4884":255,"695":566,"3962":554,"4444":403,"512":332,"3943":241,"3404":324,"622":287,"1904":218,"2385":264,"4152":306,"4795":343,"1410":313,"2468":373,"4967":216,"1736":357,"4297":356,"1005":248,"3310":567,"1406":271,"1283":341,"3269":336,"714":348,"4276":259,"1717":305,"3640":436,"605":244,"864":430,"3399":485,"3278":264,"4368":253,"917":305,"1817":287,"3288":357,"1945":242,"4963":390,"71":418,"3019":506,"2284":540,"4077":234,"2271":501,"2827":370,"4989":296,"3112":236,"1354":289,"1151":256,"2337":273,"2146":267,"2117":338,"37":293,"4169":179,"1045":370,"3162":260,"4157":192,"2646":208,"4677":371,"3741":418,"3047":429,"1768":140,"4845":369,"89":401,"3322":283,"2648":212,"1734":272,"198":219,"3147":399,"4117":411,"4119":312,"2713":423,"865":248,"4547":357,"3530":426,"3724":429,"1102":258,"816":408,"4380":259,"3166":231,"2496":417,"201":261,"1289":352,"3661":337,"4763":317,"2885":537,"4681":320,"2362":296,"1721":246,"186":251,"1115":260,"1917":353,"2655":308,"3905":273,"1538":518,"2309":279,"4103":431,"522":229,"4491":413,"3788":367,"786":407,"4482":222,"4995":370,"2377":528,"4970":371,"1419":284,"1037":221,"5038":366,"3057":266,"769":311,"964":309,"809":416,"4074":372,"4602":304,"3290":183,"1468":370,"2494":325,"1965":453,"1107":348,"4403":294,"763":350,"5053":302,"3556":349,"3624":391,"4808":484,"4495":374,"1331":359,"1749":363,"2491":491,"4354":221,"2116":580,"4651":207,"556":240,"2798":234,"2679":222,"2682":248,"2588":253,"643":249,"2981":374,"841":386,"3182":172,"721":216,"2618":261,"347":461,"482":241,"2123":192,"3312":218,"2674":335,"946":234,"1364":243,"2103":250,"3387":213,"1044":158,"2645":309,"2649":239,"921":148,"3619":393,"3848":363,"1035":266,"3699":298,"732":247,"1219":197,"3300":287,"4261":401,"4902":501,"4937":480,"3242":345,"2126":240,"4615":205,"2257":343,"2498":439,"738":328,"1010":333,"1243":432,"4285":206,"4419":409,"1987":101,"2310":368,"5103":262,"3826":311,"152":424,"2556":279,"2527":381,"3840":345,"291":595,"2374":366,"649":432,"3122":345,"2394":498,"4190":230,"1152":454,"3972":508,"1573":400,"4549":399,"1297":607,"4984":450,"1211":650,"3871":268,"550":346,"4423":694,"4720":718,"1106":391,"4915":545,"2778":417,"3808":327,"4513":184,"2977":509,"523":348,"982":268,"4922":365,"29":241,"4960":346,"3844":367,"2021":420,"4909":441,"977":441,"3764":411,"5045":378,"3359":592,"4709":409,"2406":578,"269":552,"3662":215,"3599":417,"3509":423,"1145":495,"3391":236,"744":346,"4878":306,"175":279,"2448":244,"4529":385,"4114":254,"3792":352,"4314":256,"2243":298,"388":266,"869":478,"817":440,"3449":276,"1372":326,"2206":252,"3999":237,"2404":192,"3814":680,"3887":496,"4463":370,"1137":447,"1046":346,"4889":286,"319":385,"4356":326,"2535":251,"2094":379,"400":268,"1393":247,"1396":339,"3420":406,"4548":162,"4201":428,"4785":257,"4979":451,"2036":226,"2552":220,"1120":391,"5057":334,"1058":868,"4707":283,"205":405,"4662":467,"2268":465,"3937":246,"3758":261,"3550":155,"587":536,"4877":265,"913":287,"2097":237,"218":234,"4509":156,"1182":376,"4223":453,"4257":144,"2694":418,"936":547,"1089":211,"3949":454,"3600":268,"4982":172,"3677":268,"4830":480,"1092":525,"3945":518,"4654":686,"4434":158,"1079":759,"3417":324,"2857":319,"3853":289,"2961":428,"3253":271,"86":554,"55":333,"1851":429,"1250":383,"2536":299,"4442":491,"4591":289,"4217":267,"3866":1897,"3969":207,"3845":521,"1807":720,"1905":379,"471":335,"3515":345,"458":380,"4714":287,"4205":294,"4686":362,"1782":409,"4598":479,"2465":338,"4067":538,"4517":404,"2505":201,"4650":293,"4626":279,"4851":358,"3190":281,"2753":637,"132":335,"420":257,"2735":411,"4371":471,"916":272,"3828":441,"5113":545,"1978":414,"4675":405,"3372":325,"2637":222,"4400":152,"4401":757,"4570":177,"1759":511,"663":274,"2241":215,"2600":229,"2188":181,"3822":429,"495":335,"4691":289,"535":358,"508":273,"2209":360,"1638":912,"589":389,"371":139,"3546":313,"3388":362,"1669":595,"552":488,"5035":625,"3501":272,"3059":306,"3960":381,"123":353,"990":276,"1090":452,"3018":194,"4523":443,"1263":163,"2836":198,"1753":417,"4510":269,"2883":449,"1381":273,"383":299,"4879":380,"2902":356,"4088":210,"4767":364,"1088":331,"2515":192,"2259":353,"3681":369,"4236":328,"2445":223,"4545":276,"196":260,"2279":273,"1716":267,"1493":134,"3064":174,"3102":239,"2047":237,"1281":339,"4801":232,"5095":159,"3603":292,"1940":217,"1813":182,"310":197,"3740":428,"4631":425,"2966":357,"1318":239,"3207":206,"167":328,"4906":267,"1262":189,"1683":231,"3418":241,"637":466,"3843":247,"2613":585,"4568":522,"2238":352,"2589":381,"4638":330,"2182":332,"2251":247,"1614":324,"2450":391,"2229":414,"3448":263,"2683":285,"4829":403,"4552":225,"2155":353,"1489":416,"1841":327,"785":412,"1176":333,"2942":200,"33":393,"4898":384,"199":222,"1455":262,"1745":303,"4980":120,"565":320,"2272":590,"2704":407,"530":529,"788":275,"4799":392,"1571":652,"776":283,"1042":233,"2198":398,"631":406,"826":259,"1309":288,"3519":268,"2690":265,"3528":452,"2921":181,"5013":282,"3012":249,"2245":503,"4743":368,"1128":270,"2032":233,"406":253,"2008":217,"3837":533,"1508":358,"3479":265,"3834":474,"4737":307,"1442":386,"2820":241,"453":254,"4027":276,"2414":522,"2263":292,"2875":469,"712":289,"4458":220,"1803":363,"780":353,"5007":179,"2689":386,"2246":226,"1196":248,"1549":394,"3696":367,"1662":299,"3486":219,"3755":205,"940":204,"1423":246,"1199":204,"1397":392,"92":295,"158":295,"839":512,"4465":409,"1504":302,"3203":437,"1220":320,"2253":311,"3028":312,"2326":269,"4742":361,"4935":384,"1133":363,"974":389,"3024":297,"1301":418,"1408":331,"3110":503,"3947":420,"139":454,"1711":563,"4719":474,"2223":571,"2915":304,"2791":341,"2125":442,"3695":389,"3441":293,"2511":200,"4136":262,"4167":279,"5068":323,"1069":360,"2479":330,"370":258,"1559":362,"4298":165,"174":168,"1679":338,"1842":138,"662":266,"2551":271,"4476":347,"313":245,"4290":333,"3940":141,"4649":885,"1648":446,"1651":260,"3389":352,"926":515,"2529":588,"1344":286,"835":290,"2028":330,"1265":258,"2548":265,"4052":281,"2775":276,"548":459,"1832":309,"1932":369,"2348":157,"783":258,"2609":285,"2386":412,"1565":228,"4039":297,"746":182,"3651":365,"4198":331,"3975":448,"2347":166,"1457":346,"1558":175,"315":287,"3427":411,"3534":432,"4977":198,"4220":470,"3199":329,"4327":322,"2024":394,"3340":393,"4789":716,"3543":400,"3705":404,"2906":275,"607":284,"1502":373,"2212":317,"267":332,"3851":258,"429":330,"4919":225,"3766":304,"1783":171,"1822":313,"483":393,"271":534,"4722":290,"281":218,"645":259,"1801":376,"491":627,"2917":403,"5089":412,"3374":289,"3476":246,"604":586,"1085":922,"4910":775,"3921":329,"5079":390,"3276":336,"3711":412,"1179":418,"2140":491,"4126":263,"63":390,"515":240,"2436":756,"4729":239,"2367":252,"2888":219,"2317":158,"4944":318,"1681":209,"402":324,"4663":155,"2652":127,"1901":436,"1714":231,"4116":126,"4153":451,"189":276,"4873":364,"2766":146,"2328":240,"2346":299,"1866":408,"304":332,"376":235,"4604":167,"2302":232,"1992":280,"4810":257,"1675":417,"1422":305,"3311":219,"4231":247,"1834":1823,"4248":413,"3581":369,"3551":665,"969":1490,"3533":334,"4397":400,"1039":254,"1939":747,"2370":388,"1348":432,"4581":346,"4461":323,"3149":372,"215":444,"4094":281,"5127":232,"2286":299,"4981":105,"250":451,"4642":521,"3490":247,"3686":325,"1551":146,"4752":473,"3377":217,"687":298,"575":287,"623":303,"753":287,"507":251,"1180":174,"4862":384,"363":566,"1741":525,"1709":548,"4307":442,"1147":312,"4196":546,"3301":391,"3240":262,"3146":315,"1038":613,"3292":318,"2878":660,"768":319,"1287":248,"5008":160,"2489":308,"2464":506,"2669":387,"4315":165,"4925":285,"639":254,"231":654,"3694":344,"1239":428,"3319":311,"3139":231,"4291":135,"4837":311,"2603":204,"1688":165,"3475":282,"1848":379,"1380":302,"1194":251,"4972":209,"3440":259,"113":306,"2771":222,"799":324,"1665":295,"3748":292,"1829":366,"1351":470,"2553":212,"4671":181,"2592":236,"3491":355,"1255":252,"4464":489,"2514":314,"437":407,"1431":194,"2076":206,"2434":243,"2371":392,"4268":252,"4141":308,"1228":1119,"877":230,"4409":224,"2015":219,"242":286,"727":213,"2142":237,"5":431,"2537":194,"2700":348,"1846":393,"4474":301,"4069":304,"1465":92,"1615":245,"944":216,"1781":354,"355":222,"3512":226,"2340":260,"2570":247,"3692":290,"4301":200,"1141":476,"475":232,"2732":271,"3584":619,"4003":406,"4247":283,"3928":182,"3773":293,"449":282,"133":349,"5032":363,"3658":299,"1809":340,"3093":429,"1598":359,"939":444,"2061":453,"2895":563,"1531":380,"887":816,"4184":714,"4155":546,"3621":259,"903":340,"330":244,"2205":239,"293":272,"564":330,"1748":396,"4660":361,"2984":230,"751":437,"4448":281,"583":398,"1518":192,"2676":373,"1652":465,"2453":286,"3258":308,"2811":314,"3587":401,"4872":457,"4338":515,"4438":392,"278":332,"858":276,"4383":634,"194":238,"1478":157,"3159":544,"4089":277,"3355":262,"3039":307,"3045":384,"5002":286,"467":175,"3701":614,"1306":403,"3163":310,"322":520,"1126":417,"4839":222,"3405":276,"1454":314,"920":217,"1667":252,"1540":301,"2734":324,"4847":472,"3123":837,"3010":310,"3558":311,"2567":438,"4494":458,"3438":652,"2350":438,"2461":403,"4324":134,"4874":384,"1296":499,"881":473,"613":516,"2920":454,"3497":540,"1420":438,"4628":556,"99":379,"1677":230,"1394":490,"4566":218,"4183":429,"987":240,"797":338,"2785":304,"2670":589,"2847":349,"1979":320,"902":342,"4063":359,"450":245,"489":149,"3219":474,"2774":237,"2999":134,"3585":208,"2882":450,"2594":322,"3011":324,"743":319,"1129":445,"4033":229,"4616":245,"1678":278,"2096":297,"3409":224,"2549":326,"2295":262,"2584":266,"1032":259,"4554":275,"1132":262,"464":302,"3188":110,"822":333,"4726":177,"4800":351,"4002":287,"3236":173,"2023":287,"3209":216,"2062":244,"2809":213,"3103":369,"3665":244,"4413":254,"959":220,"3075":397,"3081":247,"3230":378,"2161":351,"1460":272,"3798":346,"3995":254,"2718":195,"480":333,"759":185,"1611":308,"4908":245,"2772":220,"279":249,"696":446,"1890":212,"904":201,"1899":278,"112":276,"539":207,"1503":328,"2304":254,"225":257,"3772":470,"1927":158,"15":331,"4404":233,"1498":348,"284":362,"3779":231,"4259":314,"2440":139,"3954":685,"3795":255,"4498":329,"4408":1323,"1724":960,"1474":236,"1253":258,"295":226,"4179":244,"1684":269,"857":257,"699":280,"4260":254,"5020":306,"3030":301,"1340":184,"2431":188,"3137":258,"2923":460,"3673":350,"3520":411,"704":327,"4867":518,"4933":283,"4045":243,"273":514,"1625":370,"707":416,"4551":905,"1063":456,"2730":360,"4017":692,"3639":382,"3232":403,"4672":235,"2339":351,"2027":320,"4530":316,"2877":286,"1246":294,"2433":455,"1958":335,"2703":207,"914":444,"1975":288,"412":221,"2622":231,"4000":402,"4961":310,"554":367,"2898":212,"2712":202,"3517":307,"2509":283,"625":424,"3955":248,"981":343,"3745":520,"3396":344,"2725":276,"2510":1485,"2256":253,"107":898,"1550":191,"4271":415,"1527":764,"5021":329,"900":363,"203":244,"3376":242,"3217":335,"93":436,"4030":306,"3176":480,"2615":252,"3320":386,"4352":370,"5072":238,"1909":486,"893":243,"446":447,"4869":258,"265":538,"4895":390,"3671":399,"3577":610,"1757":456,"3967":349,"1065":249,"3882":378,"3425":318,"145":481,"1329":229,"4273":364,"94":199,"5058":398,"3782":340,"4199":512,"1052":262,"2163":241,"1500":396,"1280":244,"3876":395,"1542":392,"2889":338,"2540":239,"3984":334,"4881":358,"1780":461,"1334":393,"64":394,"58":186,"1338":392,"3974":236,"3721":331,"1066":194,"1643":309,"2799":220,"1103":255,"3573":443,"2881":449,"2051":394,"3115":308,"1164":581,"1873":474,"3668":319,"5015":532,"886":437,"1273":220,"2534":299,"4168":344,"897":395,"2629":153,"2092":347,"1234":150,"1077":265,"855":195,"2968":563,"334":342,"3797":361,"3446":338,"1143":573,"1304":248,"895":251,"1185":448,"611":231,"551":477,"4695":386,"3398":451,"3079":634,"4328":514,"2250":639,"660":526,"3957":590,"2657":190,"2693":259,"3463":397,"3373":356,"5104":294,"820":293,"4086":226,"737":227,"2254":171,"2393":242,"2052":301,"4842":343,"3467":389,"2546":295,"1752":430,"3291":487,"3649":155,"1861":162,"2985":194,"2323":302,"469":232,"3353":217,"289":191,"4395":188,"620":391,"1437":272,"1034":183,"1772":300,"45":290,"3020":300,"365":252,"1104":305,"4819":473,"4431":303,"630":219,"1792":252,"966":317,"528":277,"1720":222,"2716":272,"1374":220,"2851":322,"2148":217,"2543":233,"4701":348,"4685":383,"4113":358,"3634":394,"3354":212,"380":320,"2429":488,"4710":247,"1985":382,"4870":132,"4621":557,"5043":188,"729":589,"4826":479,"2986":444,"4633":500,"68":298,"2184":253,"1418":248,"4144":280,"1777":247,"2074":213,"3070":410,"4833":204,"3015":327,"752":292,"825":316,"110":297,"245":349,"4791":307,"5029":337,"2520":352,"4716":289,"4280":299,"1310":192,"1441":429,"3760":283,"2134":232,"2166":968,"2424":265,"3195":397,"3228":214,"255":215,"4417":149,"3879":359,"1352":328,"3338":272,"2538":552,"154":471,"2698":316,"4180":347,"470":201,"2455":154,"4924":443,"2558":302,"2083":359,"1286":284,"971":187,"3375":299,"2162":227,"2518":386,"5179":223,"3394":365,"1122":238,"873":266,"2575":543,"3894":172,"2934":222,"318":322,"2456":317,"103":299,"1127":368,"4472":204,"479":487,"4546":226,"4390":201,"4846":449,"3183":386,"3087":341,"2868":225,"4357":429,"2665":634,"1169":271,"3477":386,"669":435,"4541":430,"1860":231,"69":265,"1450":215,"2384":280,"3666":401,"2422":234,"3609":279,"1793":310,"4322":285,"3117":358,"4284":282,"3035":271,"32":294,"1485":238,"2067":254,"2937":196,"2334":237,"2410":263,"1692":326,"3778":391,"580":348,"1896":418,"3563":345,"462":603,"1907":278,"1223":290,"233":149,"3343":289,"3635":360,"2068":590,"3327":417,"612":187,"3564":592,"688":252,"3602":307,"4262":244,"2312":216,"2954":221,"14":160,"657":231,"2400":227,"2564":310,"102":467,"3819":473,"1547":275,"1775":946,"2159":570,"978":453,"4023":250,"2277":458,"1382":586,"2195":430,"1081":600,"4130":833,"4204":486,"274":416,"311":488,"3864":709,"2078":320,"2784":467,"1322":134,"3570":391,"524":482,"5041":659,"4467":730,"1971":264,"1849":514,"3993":546,"490":295,"4858":234,"2757":445,"4427":167,"5137":205,"3765":95,"2838":289,"2969":360,"3875":393,"2894":474,"375":411,"3161":377,"634":408,"3007":347,"1248":401,"2435":325,"3817":550,"4269":360,"3664":252,"2228":403,"4348":402,"31":421,"1921":491,"567":366,"775":365,"693":262,"827":207,"4518":364,"1798":202,"1903":301,"598":194,"3897":335,"2970":173,"3743":314,"4501":278,"3555":376,"3494":214,"1414":303,"1608":249,"3286":414,"2583":305,"1626":461,"2013":440,"4320":371,"1096":229,"5034":322,"1612":271,"3953":487,"2964":222,"4796":223,"1023":227,"1252":301,"2501":367,"3559":334,"4232":183,"1962":311,"2585":433,"1181":255,"4655":378,"1075":356,"5023":348,"3737":420,"1818":271,"3867":516,"1535":440,"1635":385,"3684":402,"2728":278,"1114":318,"1469":334,"30":309,"1093":284,"1574":316,"2376":432,"4425":215,"3056":507,"501":213,"1852":429,"1825":387,"1915":371,"682":393,"4012":304,"3131":414,"2365":357,"2420":208,"3720":389,"3055":225,"1727":157,"2850":375,"1580":206,"947":392,"3801":283,"1755":177,"906":658,"1837":292,"2321":314,"3154":229,"373":399,"5051":169,"3006":214,"1059":379,"1098":376,"4106":413,"2063":383,"3738":238,"4670":617,"2090":465,"1562":310,"3911":321,"502":270,"4988":305,"1471":220,"4071":302,"1190":271,"2342":269,"1193":266,"3915":362,"3282":288,"2089":567,"3036":161,"3105":341,"3968":174,"10":328,"2731":282,"791":405,"1623":116,"1766":213,"2217":154,"815":185,"2486":191,"3482":373,"3803":301,"745":296,"179":337,"4533":337,"264":370,"1009":499,"3618":297,"3590":383,"1511":389,"2463":512,"1673":485,"1804":361,"4539":232,"237":341,"1487":326,"2737":307,"50":272,"3455":291,"3107":173,"4886":419,"1312":544,"1603":468,"4840":210,"4784":225,"3191":317,"474":288,"1499":429,"962":327,"4741":323,"3690":613,"1302":389,"157":300,"2686":243,"192":228,"1859":660,"901":541,"141":381,"3566":639,"2294":442,"4282":445,"4477":392,"674":476,"197":450,"1049":636,"3706":337,"927":802,"1892":386,"108":345,"2031":557,"4848":460,"4145":355,"1974":229,"4542":591,"4323":300,"1708":400,"1403":329,"4597":199,"4985":518,"1051":296,"3855":399,"566":468,"1207":414,"3202":189,"905":189,"2411":297,"4500":302,"1073":276,"4659":486,"4926":388,"1993":382,"1676":295,"3215":272,"4405":372,"2582":357,"3192":327,"4806":234,"4360":147,"1449":264,"843":324,"4050":241,"3095":227,"1367":299,"4868":395,"3205":423,"2503":250,"2572":332,"1486":277,"3863":382,"2779":211,"4613":311,"2777":268,"4904":392,"3660":245,"3608":269,"2566":273,"3111":198,"1229":278,"3155":353,"1595":394,"4544":221,"1732":229,"1225":644,"299":535,"3776":417,"866":333,"3366":134,"850":494,"2003":323,"4536":494,"2343":318,"5115":192,"3000":286,"1563":487,"3297":342,"3173":204,"4041":161,"4665":1200,"2201":357,"1025":288,"4609":425,"1613":412,"754":344,"1976":141,"504":375,"1561":229,"4265":245,"4496":449,"979":291,"1653":382,"1375":167,"2492":526,"967":192,"588":370,"306":279,"4641":432,"3786":257,"4206":92,"1205":485,"3759":299,"1488":475,"3184":255,"1202":209,"758":328,"4762":235,"2043":436,"671":278,"3296":481,"4790":561,"3672":165,"1883":400,"3104":303,"193":286,"555":453,"581":277,"1":360,"1172":470,"1622":361,"1242":394,"1891":167,"3044":364,"2864":495,"803":374,"1863":416,"1641":240,"1802":361,"4173":238,"2111":274,"3174":193,"2924":457,"2380":247,"1140":273,"5056":262,"3682":308,"3493":241,"2352":298,"808":274,"4399":415,"1779":309,"4579":190,"683":434,"1517":215,"1350":240,"1000":227,"2474":357,"76":355,"2018":210,"426":455,"2475":271,"3959":152,"101":252,"5141":294,"417":423,"2557":231,"2369":273,"2313":171,"4687":200,"2064":236,"2493":243,"3841":552,"4266":384,"880":350,"4946":257,"4321":383,"4934":205,"1200":221,"2065":461,"3283":385,"1428":381,"1533":189,"1191":206,"2234":226,"3933":194,"4828":250,"3362":365,"3941":311,"3818":389,"3992":371,"3833":275,"541":267,"2528":284,"2403":287,"2244":285,"325":328,"2953":299,"2797":208,"389":483,"5083":611,"4203":346,"1390":152,"2185":336,"4526":272,"3385":230,"1439":263,"2829":237,"2477":380,"2870":271,"795":302,"860":468,"2438":543,"5087":404,"3371":530,"1337":357,"3270":273,"521":514,"1654":378,"2290":331,"168":259,"4575":267,"2382":262,"4561":228,"915":263,"1385":156,"1353":355,"146":194,"3891":219,"1791":134,"4133":216,"4715":152,"702":155,"782":376,"4470":346,"1865":209,"4439":186,"4730":286,"965":207,"1256":211,"3536":201,"3487":416,"4029":317,"3048":296,"2987":294,"2638":204,"4630":159,"1758":204,"867":357,"4903":249,"3816":155,"1097":338,"1036":161,"4362":443,"1995":669,"3085":505,"3317":651,"694":452,"1827":742,"3443":238,"3806":274,"4415":443,"4521":379,"3470":237,"739":194,"2804":592,"2746":248,"1407":327,"2593":352,"2858":340,"1491":310,"3098":144,"3996":211,"4505":356,"2391":202,"2041":248,"2880":251,"584":335,"2186":245,"892":339,"3465":376,"1006":311,"1300":476,"5052":536,"118":405,"953":368,"798":297,"2211":323,"1770":417,"1002":396,"1011":249,"3578":376,"1222":265,"621":128,"2639":313,"819":440,"275":115,"4091":181,"1245":188,"2497":232,"4453":398,"4486":335,"4021":327,"4733":241,"3492":468,"3400":331,"5102":227,"1230":271,"1723":434,"1900":256,"3981":330,"1548":257,"4146":193,"2262":241,"3735":403,"1187":211,"1930":221,"3815":397,"790":269,"2587":263,"4744":216,"4107":340,"3294":212,"2879":190,"2432":333,"636":151,"178":464,"2711":401,"2972":236,"3272":255,"2927":298,"1072":261,"2617":255,"2306":340,"999":166,"241":280,"2363":386,"3835":344,"395":343,"1788":200,"4253":200,"488":458,"2701":81,"4336":223,"4208":390,"4211":315,"3545":230,"5180":322,"256":381,"804":221,"4522":187,"558":566,"3890":297,"4756":479,"3511":484,"2840":345,"2273":467,"329":596,"2299":303,"1812":376,"4516":532,"359":264,"176":277,"1435":273,"195":258,"1924":138,"2189":230,"83":383,"2329":471,"3336":314,"456":942,"1015":606,"1083":400,"4355":276,"2378":701,"460":462,"2579":540,"243":354,"3065":371,"3072":469,"2502":772,"461":448,"1308":393,"1305":203,"1935":232,"1210":241,"574":308,"996":313,"1627":320,"2127":199,"1850":322,"5028":410,"1157":331,"4746":262,"3246":335,"1188":395,"3688":338,"427":325,"919":215,"3769":379,"2495":250,"4739":292,"543":261,"4":367,"2793":291,"2508":147,"3119":644,"2402":112,"4614":416,"1543":257,"3498":515,"3547":390,"4008":335,"3248":357,"3251":366,"5082":277,"2368":320,"4006":180,"1521":132,"562":241,"1495":234,"811":425,"2867":222,"949":328,"1154":293,"963":105,"2442":262,"2002":359,"2780":365,"2707":261,"3411":313,"3287":290,"2331":261,"1433":406,"1214":412,"3810":311,"3238":227,"3753":333,"1728":427,"356":275,"3289":315,"3326":338,"1314":250,"3108":353,"2695":171,"1018":417,"2177":388,"4330":342,"2187":463,"2349":451,"4986":294,"3739":216,"2595":324,"2916":270,"1458":359,"3642":444,"2194":301,"3809":352,"2786":209,"5009":249,"1177":288,"4449":212,"1910":237,"2484":696,"2437":325,"1760":480,"41":338,"374":349,"280":347,"5150":486,"4296":203,"3429":427,"3179":314,"4947":211,"2533":551,"1043":181,"852":391,"4375":290,"1483":410,"3437":496,"2790":282,"328":300,"796":256,"5177":221,"4951":241,"4760":452,"2366":559,"160":307,"4885":738,"4717":248,"4143":345,"404":241,"4277":550,"42":346,"2035":282,"2291":192,"1589":258,"2138":308,"617":239,"1674":465,"3636":369,"2586":249,"188":787,"98":358,"830":357,"2781":164,"2667":114,"2616":202,"1401":397,"3069":199,"805":276,"4589":142,"700":202,"863":331,"4490":366,"3927":248,"185":350,"3260":335,"331":448,"716":381,"2806":325,"514":410,"1189":270,"1836":179,"1108":445,"4573":373,"447":421,"2086":521,"1170":542,"1880":308,"1536":362,"1697":274,"1378":337,"1195":572,"428":357,"1875":607,"3961":314,"561":263,"3330":636,"5060":337,"614":246,"4571":379,"1619":484,"2874":299,"1241":337,"3187":194,"2364":320,"4711":241,"3022":267,"3274":366,"2131":226,"3554":252,"1226":350,"2989":247,"1362":387,"871":238,"2000":349,"2276":228,"4587":310,"244":317,"2962":288,"1268":117,"2361":228,"1982":222,"1893":506,"1165":232,"1821":341,"2341":189,"1994":298,"1839":391,"3474":535,"2610":253,"3062":91,"3495":411,"77":281,"4948":240,"2308":449,"4377":229,"91":249,"2702":616,"2014":413,"2623":487,"223":225,"3620":410,"3431":452,"4233":324,"1884":294,"1887":404,"3617":480,"3829":281,"3746":297,"452":305,"2705":343,"4020":304,"4938":357,"1756":512,"435":370,"4149":397,"2423":570,"4079":164,"3541":354,"1028":239,"3013":164,"2822":256,"3539":250,"182":288,"4235":395,"2960":335,"593":465,"2580":408,"3832":392,"3869":454,"190":288,"2630":249,"3156":300,"2663":463,"1288":364,"3145":205,"4812":228,"4339":287,"3922":302,"2070":281,"765":176,"3712":313,"2144":774,"2853":500,"2026":414,"1163":317,"3186":384,"23":256,"3861":413,"248":158,"219":291,"1512":307,"597":677,"4215":483,"1247":351,"2647":402,"3469":477,"1778":824,"3862":535,"952":265,"1862":235,"3051":264,"2896":235,"35":378,"1959":421,"5011":449,"3128":383,"740":254,"169":241,"2604":274,"4270":165,"1582":370,"2292":224,"1590":253,"2998":267,"3170":137,"3043":329,"724":251,"2678":325,"1057":604,"4745":460,"728":237,"510":409,"2721":228,"2466":242,"4792":142,"4559":365,"4082":194,"1912":288,"1217":514,"4065":765,"1699":1224,"5001":536,"3986":503,"4019":892,"2908":692,"2685":479,"859":169,"2628":263,"22":145,"3733":287,"2925":366,"335":154,"1360":203,"3009":258,"4292":178,"3846":362,"4682":518,"1135":499,"4817":124,"854":292,"3571":341,"995":202,"2651":362,"2088":247,"4331":256,"1134":315,"4366":316,"2627":266,"4678":125,"941":274,"945":290,"851":259,"1251":268,"4308":606,"2332":429,"4605":345,"2945":167,"4610":262,"1231":231,"2004":272,"288":341,"1934":178,"4697":190,"2524":439,"3880":532,"3912":297,"844":170,"3823":445,"216":268,"3518":382,"1061":278,"3346":415,"3524":469,"3622":368,"4460":422,"1617":327,"1269":362,"2846":342,"802":267,"1012":248,"1526":135,"4656":192,"505":245,"773":171,"1415":279,"1424":265,"3025":265,"4312":105,"3549":396,"1240":569,"4040":213,"434":392,"3076":383,"3857":378,"2842":339,"1694":472,"1158":205,"2151":155,"2602":264,"2506":297,"848":347,"419":519,"4590":230,"1938":378,"4702":267,"4164":299,"3436":246,"2677":201,"4696":315,"3898":324,"3328":381,"1136":263,"1494":353,"4142":204,"1074":240,"337":392,"4373":710,"438":188,"1977":335,"2454":287,"2303":229,"2056":228,"3306":260,"2893":411,"2522":250,"2236":216,"1459":408,"1461":127,"2007":432,"2988":268,"2016":332,"2611":201,"1111":258,"2929":242,"513":247,"2544":304,"1967":285,"222":226,"2441":349,"2755":304,"3965":419,"896":213,"3872":352,"1933":231,"3502":359,"3003":290,"957":611,"678":262,"2197":292,"2167":245,"2633":363,"78":209,"2449":252,"3907":313,"36":461,"2859":247,"2892":281,"1986":341,"1577":284,"1357":317,"3647":204,"1889":645,"2982":685,"3849":474,"2869":480,"390":354,"2267":240,"5149":345,"1988":544,"1743":381,"465":255,"4758":734,"3913":359,"3124":524,"3542":485,"1342":382,"703":927,"576":352,"4835":194,"2133":591,"4281":360,"898":395,"2147":427,"3049":234,"755":292,"2298":497,"2532":284,"2483":251,"148":377,"1786":464,"350":257,"4093":246,"5167":199,"4759":497,"980":836,"3893":490,"698":369,"922":498,"1729":225,"679":499,"1640":307,"1007":220,"2033":341,"1146":466,"2415":193,"261":793,"2596":356,"4899":515,"463":510,"54":445,"1156":363,"297":319,"1386":233,"3468":257,"25":362,"1980":256,"2751":360,"481":295,"4998":171,"673":235,"4051":129,"4469":226,"1948":215,"832":261,"3932":241,"918":522,"2957":315,"143":173,"26":552,"324":299,"4135":261,"3211":441,"4305":627,"3032":230,"697":255,"2333":254,"1953":504,"942":502,"2722":299,"4930":332,"1232":398,"2872":398,"2673":235,"1943":538,"5027":443,"142":310,"3234":375,"305":445,"3896":472,"1377":552,"1282":385,"423":284,"4892":218,"837":297,"1868":265,"2102":248,"3612":310,"4728":400,"2911":388,"135":229,"2120":436,"3439":171,"5059":251,"2280":523,"1003":396,"3924":507,"3594":537,"1587":157,"2996":363,"4508":251,"3670":421,"741":239,"3718":460,"3825":318,"1823":384,"954":292,"2861":255,"1936":359,"2164":281,"1274":318,"3332":374,"4639":361,"4226":414,"4300":341,"4468":299,"4625":402,"4705":445,"3944":273,"672":492,"4193":508,"4367":355,"2192":354,"4278":332,"2914":509,"2421":360,"924":529,"1060":326,"680":227,"2708":267,"1335":280,"1530":320,"2066":417,"3378":380,"4096":448,"1257":350,"3625":448,"4479":297,"4661":625,"4736":403,"3426":328,"3412":477,"381":431,"2270":377,"4195":330,"457":370,"1968":272,"4148":172,"4064":260,"742":451,"1705":290,"2112":216,"929":251,"1064":488,"4410":332,"1671":462,"667":523,"2077":435,"2517":399,"1400":410,"3852":440,"3858":435,"2281":260,"300":157,"468":401,"349":271,"2058":391,"4364":321,"1814":316,"4507":448,"4309":160,"4295":274,"1576":285,"296":262,"2398":264,"3329":386,"360":218,"181":496,"3223":355,"4731":207,"3021":477,"430":436,"847":359,"2750":442,"4622":234,"51":241,"4011":1312,"2831":438,"2390":462,"3679":332,"11":357,"4815":562,"3066":175,"3456":456,"1041":652,"3734":455,"2886":267,"1990":455,"137":524,"3948":235,"1966":345,"354":207,"3767":345,"3499":441,"3031":306,"106":194,"3667":409,"38":280,"1001":278,"4492":271,"2224":138,"4466":199,"4191":237,"5168":267,"2787":305,"840":272,"2763":427,"4372":399,"4560":480,"2360":488,"2887":402,"3114":396,"1464":327,"444":178,"1637":302,"2447":412,"2399":375,"1068":325,"1774":247,"3904":242,"1201":249,"1430":142,"3433":411,"4202":241,"3884":366,"3256":186,"3710":267,"161":319,"3811":376,"3783":264,"976":865,"1726":414,"5091":498,"845":312,"303":264,"2672":378,"789":242,"2816":477,"525":300,"1618":418,"1276":225,"2591":366,"4577":323,"4115":975,"3017":269,"4657":304,"2354":382,"1628":320,"3151":585,"5138":203,"2439":495,"968":480,"1870":203,"2168":320,"4574":442,"1952":333,"3899":440,"4831":324,"2932":282,"3641":426,"4515":221,"569":271,"121":372,"571":221,"4679":231,"4105":358,"619":388,"2598":459,"3565":606,"807":273,"3831":248,"3791":196,"2001":256,"407":208,"2129":587,"2444":256,"5005":201,"718":220,"3854":378,"2904":189,"701":184,"2654":471,"1575":399,"5078":259,"511":363,"2443":367,"806":318,"4010":227,"3916":270,"3347":316,"1303":253,"3454":383,"1446":366,"3631":606,"1557":419,"2135":334,"2172":310,"909":637,"3314":574,"2358":389,"440":528,"2562":536,"2632":332,"1365":396,"4090":250,"5181":421,"3576":372,"2749":237,"3607":431,"1477":626,"2601":352,"2839":253,"3221":419,"2941":317,"4580":137,"1080":336,"19":257,"948":266,"4565":376,"642":433,"283":334,"1149":414,"1805":401,"1443":360,"4966":236,"3052":419,"1168":342,"5169":285,"888":710,"3553":212,"5010":378,"3929":214,"4957":395,"59":598,"4156":158,"2913":267,"2640":304,"149":212,"2040":209,"4738":185,"553":606,"2034":271,"3507":356,"3423":336,"3074":324,"3562":254,"3313":434,"3802":335,"1739":185,"251":217,"2828":287,"1216":163,"2467":335,"204":352,"3504":443,"114":356,"1922":245,"3971":422,"2504":463,"302":254,"5173":458,"5085":377,"2249":120,"3601":292,"3572":299,"5000":201,"938":258,"4853":214,"4376":241,"3451":528,"3172":305,"685":262,"2697":468,"715":328,"431":433,"4483":396,"493":385,"1425":326,"2810":288,"2227":371,"2296":317,"1421":311,"989":229,"2480":368,"2237":219,"3596":502,"1525":434,"2691":327,"2408":246,"3820":329,"3714":289,"1475":356,"3460":453,"200":427,"2644":410,"4612":155,"2661":221,"4421":417,"3206":365,"46":359,"568":491,"4189":325,"2175":540,"1568":441,"3722":399,"2606":469,"1661":495,"415":221,"4075":230,"4512":587,"3220":570,"3421":283,"3263":327,"492":309,"3331":386,"711":543,"4237":403,"2930":433,"3480":206,"4797":468,"312":260,"4861":506,"1931":378,"2200":232,"253":168,"836":291,"4455":351,"684":393,"1647":145,"726":246,"52":172,"1624":246,"1663":154,"2210":247,"533":435,"4406":431,"3407":743,"240":411,"433":263,"1328":362,"4287":284,"2658":456,"1031":365,"784":342,"2818":422,"4387":646,"387":201,"1544":439,"4749":291,"4159":805,"4969":343,"4048":371,"4344":308,"1789":226,"4735":303,"610":281,"2307":279,"2758":578,"4147":338,"1853":280,"651":252,"2315":293,"2425":340,"506":105,"128":221,"4836":292,"232":281,"1972":659,"2719":233,"2773":503,"236":319,"1100":245,"4871":310,"3189":487,"4112":262,"4451":536,"2311":256,"3895":203,"5004":196,"3344":150,"213":287,"2499":237,"876":287,"884":343,"1175":218,"2231":327,"49":196,"4627":335,"2963":327,"2069":351,"5064":306,"392":127,"910":268,"1806":327,"3357":397,"2145":459,"3016":309,"5135":271,"4001":467,"3141":314,"5044":266,"1272":413,"994":258,"4594":440,"4640":294,"2381":472,"4531":235,"1275":220,"709":515,"3656":399,"1050":424,"1747":539,"1733":156,"5036":540,"1639":233,"3464":420,"3244":149,"2919":445,"2300":202,"937":251,"399":575,"56":289,"2388":373,"1110":370,"3483":454,"3171":284,"3752":496,"1844":341,"3046":220,"2357":256,"1184":296,"129":205,"164":377,"1920":173,"4599":324,"1795":82,"1389":544,"4092":485,"1560":261,"2727":295,"527":311,"4433":491,"950":389,"2110":267,"4520":318,"3216":276,"117":193,"4440":384,"445":345,"1882":373,"162":274,"4118":296,"1236":313,"725":314,"4996":507,"1553":241,"2794":235,"1138":774,"3201":284,"338":280,"4623":86,"5067":337,"1700":365,"2512":281,"1105":192,"211":415,"2072":226,"187":195,"774":311,"3308":284,"710":485,"3744":333,"258":393,"4137":149,"20":391,"3484":580,"2563":289,"1448":370,"1071":300,"4347":294,"2688":229,"1013":359,"518":397,"2826":277,"2873":220,"1507":247,"3466":217,"3410":375,"1370":227,"4318":425,"4422":175,"4883":315,"2114":347,"5155":187,"1224":337,"2157":189,"5073":411,"3574":108,"3575":269,"1345":335,"2978":431,"1321":267,"4432":211,"4450":411,"1919":305,"3266":564,"105":468,"2012":413,"2958":505,"4250":419,"4128":539,"2225":220,"4511":373,"1027":343,"3434":207,"3379":295,"4436":441,"3097":382,"5094":478,"984":265,"4396":257,"681":486,"397":406,"3983":981,"1991":436,"3950":377,"2293":453,"3193":556,"1409":261,"362":388,"590":238,"1656":312,"3707":323,"2854":282,"573":150,"1472":284,"4849":221,"1555":266,"603":230,"3496":399,"1453":254,"2336":155,"1894":238,"3118":75,"5090":848,"2091":205,"3408":541,"1022":395,"4098":220,"3267":553,"2082":541,"3341":354,"1284":644,"3516":435,"656":270,"1906":361,"3416":367,"1416":165,"3120":459,"5039":251,"1599":222,"249":239,"436":178,"4025":138,"766":165,"1510":217,"368":486,"3073":275,"4073":172,"339":155,"1505":238,"4225":267,"1192":217,"3838":326,"1537":352,"3958":214,"2782":150,"4852":268,"4860":381,"4683":391,"4632":336,"3775":232,"3751":400,"7":407,"2055":519,"4026":160,"3458":166,"907":399,"1078":228,"1668":340,"3713":270,"970":202,"595":163,"2087":183,"344":228,"4606":389,"5018":276,"2531":434,"2121":269,"3402":330,"4120":215,"2073":278,"3725":416,"2614":316,"266":264,"1150":209,"413":254,"838":190,"2666":273,"95":351,"2726":302,"3985":343,"4242":360,"3092":345,"1496":219,"2848":357,"1762":219,"2190":313,"2451":188,"1583":301,"4337":365,"4920":312,"3790":388,"3321":532,"1918":298,"2320":329,"3038":299,"4294":214,"3208":222,"2122":198,"2405":263,"3360":318,"5122":296,"393":240,"2071":269,"4361":265,"3284":409,"542":215,"3067":401,"4911":215,"2099":349,"3071":294,"4393":351,"1139":222,"3683":274,"24":362,"3865":382,"2396":277,"520":254,"3805":222,"4876":299,"398":376,"125":343,"1379":421,"4803":386,"2446":243,"686":257,"3569":135,"1672":445,"3987":314,"4005":372,"3529":403,"1682":305,"1731":383,"2952":404,"2119":354,"861":367,"1076":296,"3762":346,"4965":384,"4905":279,"3096":558,"1497":279,"1445":90,"1402":462,"473":267,"2387":662,"282":286,"4914":201,"4216":205,"1843":325,"3271":238,"2314":232,"4428":273,"2513":259,"1916":252,"418":257,"5049":214,"3430":332,"4151":575,"2500":294,"1926":315,"3014":322,"792":203,"2905":289,"2560":206,"650":402,"4209":292,"787":371,"500":245,"2372":341,"2976":444,"1466":353,"1313":340,"4932":289,"333":278,"385":154,"1680":279,"1969":439,"4502":358,"2049":137,"4535":359,"442":384,"756":311,"4690":264,"4267":579,"268":279,"4601":366,"2239":516,"2944":251,"3650":259,"5131":288,"4503":352,"343":467,"972":404,"5012":266,"4588":451,"730":192,"2523":345,"4160":476,"1746":269,"2581":428,"3481":397,"3323":262,"4841":286,"1429":558,"3068":278,"4896":391,"3392":277,"1479":287,"2943":132,"3395":206,"3544":416,"3210":464,"2169":185,"4255":127,"615":119,"239":277,"4907":319,"3513":199,"4770":346,"3080":393}}

==> anc/validation/v2-trace-check.json <==
{
  "status": "passed",
  "cases": [
    {
      "dataset": "nfcorpus",
      "k": 5,
      "requests": 2921,
      "actual_chunk_slots": 14114,
      "distinct_chunks": 3249,
      "max_chunk_frequency": 40,
      "chunks_over_old_400_cap": 0,
      "mst_weight": 2571906,
      "independent_complete_kruskal_weight": 2571906,
      "cost_lower_bound": 2467733,
      "cost_lower_bound_fraction": 0.48966463669322347,
      "unchanged_from_v1_reconstruction": true,
      "production_cost_tokens": 4253025,
      "popularity_cost_tokens": 3642914,
      "agglomerative_cost_tokens": 3061425,
      "recomputed_metrics": {
        "production_cost_fraction": 0.8439146137253085,
        "popularity_cost_fraction": 0.7228521725464859,
        "agglomerative_cost_fraction": 0.6074691064181383,
        "exact_mst_lower_bound_fraction": 0.48966463669322347,
        "agglomerative_savings_vs_production_percent": 28.01770504523251
      },
      "trace_sha256": "197675ed76c3ff3b391b970eeb4e26d9389f5c336f502f353c8f1a5718e18d21"
    },
    {
      "dataset": "nfcorpus",
      "k": 8,
      "requests": 2921,
      "actual_chunk_slots": 21953,
      "distinct_chunks": 3473,
      "max_chunk_frequency": 51,
      "chunks_over_old_400_cap": 0,
      "mst_weight": 4024662,
      "independent_complete_kruskal_weight": 4024662,
      "cost_lower_bound": 3838269,
      "cost_lower_bound_fraction": 0.4881473587902526,
      "unchanged_from_v1_reconstruction": true,
      "production_cost_tokens": 6958241,
      "popularity_cost_tokens": 6097234,
      "agglomerative_cost_tokens": 4759563,
      "recomputed_metrics": {
        "production_cost_fraction": 0.8849423961624489,
        "popularity_cost_fraction": 0.7754403542394052,
        "agglomerative_cost_fraction": 0.6053166433738258,
        "exact_mst_lower_bound_fraction": 0.4881473587902526,
        "agglomerative_savings_vs_production_percent": 31.598186955582594
      },
      "trace_sha256": "5fcd46eec98839c4dd0970c6d7691ed423fc5c57993630a6cb101640b8127b39"
    },
    {
      "dataset": "nfcorpus",
      "k": 16,
      "requests": 2921,
      "actual_chunk_slots": 41547,
      "distinct_chunks": 3610,
      "max_chunk_frequency": 71,
      "chunks_over_old_400_cap": 0,
      "mst_weight": 7967548,
      "independent_complete_kruskal_weight": 7967548,
      "cost_lower_bound": 6935969,
      "cost_lower_bound_fraction": 0.4653914240511149,
      "unchanged_from_v1_reconstruction": true,
      "production_cost_tokens": 13775921,
      "popularity_cost_tokens": 12404881,
      "agglomerative_cost_tokens": 8802155,
      "recomputed_metrics": {
        "production_cost_fraction": 0.9243402748492184,
        "popularity_cost_fraction": 0.8323458818478886,
        "agglomerative_cost_fraction": 0.590609250152162,
        "exact_mst_lower_bound_fraction": 0.4653914240511149,
        "agglomerative_savings_vs_production_percent": 36.10478021759852
      },
      "trace_sha256": "0edfaf090222296473c69c384aa3b6c7311376b967aaf3be5baf37e61a0f708b"
    },
    {
      "dataset": "scifact",
      "k": 5,
      "requests": 1109,
      "actual_chunk_slots": 5545,
      "distinct_chunks": 2556,
      "max_chunk_frequency": 12,
      "chunks_over_old_400_cap": 0,
      "mst_weight": 968115,
      "independent_complete_kruskal_weight": 968115,
      "cost_lower_bound": 1074689,
      "cost_lower_bound_fraction": 0.5260852240351986,
      "unchanged_from_v1_reconstruction": true,
      "production_cost_tokens": 1670366,
      "popularity_cost_tokens": 1458619,
      "agglomerative_cost_tokens": 1276396,
      "recomputed_metrics": {
        "production_cost_fraction": 0.8176829495144908,
        "popularity_cost_fraction": 0.7140278754104652,
        "agglomerative_cost_fraction": 0.6248254849706579,
        "exact_mst_lower_bound_fraction": 0.5260852240351986,
        "agglomerative_savings_vs_production_percent": 23.585848849892777
      },
      "trace_sha256": "f766395ec8bd8d5d6692a2dd825c8ee92065eb823f30ea1bb4f389c2854c1c8f"
    },
    {
      "dataset": "scifact",
      "k": 8,
      "requests": 1109,
      "actual_chunk_slots": 8872,
      "distinct_chunks": 3313,
      "max_chunk_frequency": 14,
      "chunks_over_old_400_cap": 0,
      "mst_weight": 1476550,
      "independent_complete_kruskal_weight": 1476550,
      "cost_lower_bound": 1774289,
      "cost_lower_bound_fraction": 0.5457941780568032,
      "unchanged_from_v1_reconstruction": true,
      "production_cost_tokens": 2818784,
      "popularity_cost_tokens": 2528543,
      "agglomerative_cost_tokens": 2079118,
      "recomputed_metrics": {
        "production_cost_fraction": 0.8670943101150196,
        "popularity_cost_fraction": 0.7778124354974209,
        "agglomerative_cost_fraction": 0.6395635096047513,
        "exact_mst_lower_bound_fraction": 0.5457941780568032,
        "agglomerative_savings_vs_production_percent": 26.24060587827943
      },
      "trace_sha256": "05b1206ba1c9f29275d597be476e3b05de12d348712f25abc7edf0c67a8a762c"
    },
    {
      "dataset": "scifact",
      "k": 16,
      "requests": 1109,
      "actual_chunk_slots": 17744,
      "distinct_chunks": 4296,
      "max_chunk_frequency": 21,
      "chunks_over_old_400_cap": 0,
      "mst_weight": 2922753,
      "independent_complete_kruskal_weight": 2922753,
      "cost_lower_bound": 3610889,
      "cost_lower_bound_fraction": 0.5526609814250613,
      "unchanged_from_v1_reconstruction": true,
      "production_cost_tokens": 5996359,
      "popularity_cost_tokens": 5556196,
      "agglomerative_cost_tokens": 4202994,
      "recomputed_metrics": {
        "production_cost_fraction": 0.9177666912267308,
        "popularity_cost_fraction": 0.8503979862992187,
        "agglomerative_cost_fraction": 0.6432850162283149,
        "exact_mst_lower_bound_fraction": 0.5526609814250613,
        "agglomerative_savings_vs_production_percent": 29.90756557437605
      },
      "trace_sha256": "12d83ebd927d8a038bc0d0f9a1403f1c69074bcbd1c683a65f2e667d3ec0b897"
    },
    {
      "dataset": "fiqa",
      "k": 5,
      "requests": 2500,
      "actual_chunk_slots": 12500,
      "distinct_chunks": 7989,
      "max_chunk_frequency": 15,
      "chunks_over_old_400_cap": 0,
      "mst_weight": 1576121,
      "independent_complete_kruskal_weight": 1576121,
      "cost_lower_bound": 3060242,
      "cost_lower_bound_fraction": 0.6600522866738433,
      "unchanged_from_v1_reconstruction": true,
      "production_cost_tokens": 4484336,
      "popularity_cost_tokens": 3904305,
      "agglomerative_cost_tokens": 3644026,
      "recomputed_metrics": {
        "production_cost_fraction": 0.9672098582444904,
        "popularity_cost_fraction": 0.8421051155830551,
        "agglomerative_cost_fraction": 0.7859665000346177,
        "exact_mst_lower_bound_fraction": 0.6600522866738433,
        "agglomerative_savings_vs_production_percent": 18.738783177710143
      },
      "trace_sha256": "e4507d05c7535ee608ca4ec52d3d628c5289db701db0ca80284917d0efadbd51"
    },
    {
      "dataset": "fiqa",
      "k": 8,
      "requests": 2500,
      "actual_chunk_slots": 20000,
      "distinct_chunks": 11091,
      "max_chunk_frequency": 19,
      "chunks_over_old_400_cap": 0,
      "mst_weight": 2307828,
      "independent_complete_kruskal_weight": 2307828,
      "cost_lower_bound": 5062772,
      "cost_lower_bound_fraction": 0.6868873633082788,
      "unchanged_from_v1_reconstruction": true,
      "production_cost_tokens": 7218573,
      "popularity_cost_tokens": 6405264,
      "agglomerative_cost_tokens": 5883419,
      "recomputed_metrics": {
        "production_cost_fraction": 0.9793738637288687,
        "popularity_cost_fraction": 0.8690288443274632,
        "agglomerative_cost_fraction": 0.7982279597319079,
        "exact_mst_lower_bound_fraction": 0.6868873633082788,
        "agglomerative_savings_vs_production_percent": 18.496093341440197
      },
      "trace_sha256": "b0676cce94eaa31118a31d681d610d9a684d384a67f9acb8803325a797944b62"
    },
    {
      "dataset": "fiqa",
      "k": 16,
      "requests": 2500,
      "actual_chunk_slots": 40000,
      "distinct_chunks": 16980,
      "max_chunk_frequency": 33,
      "chunks_over_old_400_cap": 0,
      "mst_weight": 4244329,
      "independent_complete_kruskal_weight": 4244329,
      "cost_lower_bound": 10524532,
      "cost_lower_bound_fraction": 0.7126163622231938,
      "unchanged_from_v1_reconstruction": true,
      "production_cost_tokens": 14616834,
      "popularity_cost_tokens": 13374371,
      "agglomerative_cost_tokens": 12082301,
      "recomputed_metrics": {
        "production_cost_fraction": 0.9897062474892275,
        "popularity_cost_fraction": 0.9055790422836263,
        "agglomerative_cost_fraction": 0.8180929456916143,
        "exact_mst_lower_bound_fraction": 0.7126163622231938,
        "agglomerative_savings_vs_production_percent": 17.33982201617669
      },
      "trace_sha256": "40acd1306a81fd046c491aea549df325f2068baa937ae9195327b61a55cb064d"
    }
  ],
  "all_nine_agree_with_independent_complete_kruskal": true,
  "all_nine_lower_bounds_unchanged": true,
  "published_lower_bound_values_checked": 9,
  "related_published_values_checked": 36,
  "all_9_lower_bound_values_match": true,
  "all_36_related_values_match": true,
  "all_45_printed_values_match": true,
  "all_recomputed_metrics_match_reconstruction_reference": true,
  "publication_comparisons": [
    {
      "dataset": "nfcorpus",
      "k": 5,
      "metric": "production_cost_fraction",
      "recomputed": 0.8439146137253085,
      "published": 0.844,
      "decimal_places": 3,
      "matches_reconstruction_reference": true,
      "matches_published_precision": true
    },
    {
      "dataset": "nfcorpus",
      "k": 5,
      "metric": "popularity_cost_fraction",
      "recomputed": 0.7228521725464859,
      "published": 0.723,
      "decimal_places": 3,
      "matches_reconstruction_reference": true,
      "matches_published_precision": true
    },
    {
      "dataset": "nfcorpus",
      "k": 5,
      "metric": "agglomerative_cost_fraction",
      "recomputed": 0.6074691064181383,
      "published": 0.607,
      "decimal_places": 3,
      "matches_reconstruction_reference": true,
      "matches_published_precision": true
    },
    {
      "dataset": "nfcorpus",
      "k": 5,
      "metric": "exact_mst_lower_bound_fraction",
      "recomputed": 0.48966463669322347,
      "published": 0.49,
      "decimal_places": 3,
      "matches_reconstruction_reference": true,
      "matches_published_precision": true
    },
    {
      "dataset": "nfcorpus",
      "k": 5,
      "metric": "agglomerative_savings_vs_production_percent",
      "recomputed": 28.01770504523251,
      "published": 28.0,
      "decimal_places": 1,
      "matches_reconstruction_reference": true,
      "matches_published_precision": true
    },
    {
      "dataset": "nfcorpus",
      "k": 8,
      "metric": "production_cost_fraction",
      "recomputed": 0.8849423961624489,
      "published": 0.885,
      "decimal_places": 3,
      "matches_reconstruction_reference": true,
      "matches_published_precision": true
    },
    {
      "dataset": "nfcorpus",
      "k": 8,
      "metric": "popularity_cost_fraction",
      "recomputed": 0.7754403542394052,
      "published": 0.775,
      "decimal_places": 3,
      "matches_reconstruction_reference": true,
      "matches_published_precision": true
    },
    {
      "dataset": "nfcorpus",
      "k": 8,
      "metric": "agglomerative_cost_fraction",
      "recomputed": 0.6053166433738258,
      "published": 0.605,
      "decimal_places": 3,
      "matches_reconstruction_reference": true,
      "matches_published_precision": true
    },
    {
      "dataset": "nfcorpus",
      "k": 8,
      "metric": "exact_mst_lower_bound_fraction",
      "recomputed": 0.4881473587902526,
      "published": 0.488,
      "decimal_places": 3,
      "matches_reconstruction_reference": true,
      "matches_published_precision": true
    },
    {
      "dataset": "nfcorpus",
      "k": 8,
      "metric": "agglomerative_savings_vs_production_percent",
      "recomputed": 31.598186955582594,
      "published": 31.6,
      "decimal_places": 1,
      "matches_reconstruction_reference": true,
      "matches_published_precision": true
    },
    {
      "dataset": "nfcorpus",
      "k": 16,
      "metric": "production_cost_fraction",
      "recomputed": 0.9243402748492184,
      "published": 0.924,
      "decimal_places": 3,
      "matches_reconstruction_reference": true,
      "matches_published_precision": true
    },
    {
      "dataset": "nfcorpus",
      "k": 16,
      "metric": "popularity_cost_fraction",
      "recomputed": 0.8323458818478886,
      "published": 0.832,
      "decimal_places": 3,
      "matches_reconstruction_reference": true,
      "matches_published_precision": true
    },
    {
      "dataset": "nfcorpus",
      "k": 16,
      "metric": "agglomerative_cost_fraction",
      "recomputed": 0.590609250152162,
      "published": 0.591,
      "decimal_places": 3,
      "matches_reconstruction_reference": true,
      "matches_published_precision": true
    },
    {
      "dataset": "nfcorpus",
      "k": 16,
      "metric": "exact_mst_lower_bound_fraction",
      "recomputed": 0.4653914240511149,
      "published": 0.465,
      "decimal_places": 3,
      "matches_reconstruction_reference": true,
      "matches_published_precision": true
    },
    {
      "dataset": "nfcorpus",
      "k": 16,
      "metric": "agglomerative_savings_vs_production_percent",
      "recomputed": 36.10478021759852,
      "published": 36.1,
      "decimal_places": 1,
      "matches_reconstruction_reference": true,
      "matches_published_precision": true
    },
    {
      "dataset": "scifact",
      "k": 5,
      "metric": "production_cost_fraction",
      "recomputed": 0.8176829495144908,
      "published": 0.818,
      "decimal_places": 3,
      "matches_reconstruction_reference": true,
      "matches_published_precision": true
    },
    {
      "dataset": "scifact",
      "k": 5,
      "metric": "popularity_cost_fraction",
      "recomputed": 0.7140278754104652,
      "published": 0.714,
      "decimal_places": 3,
      "matches_reconstruction_reference": true,
      "matches_published_precision": true
    },
    {
      "dataset": "scifact",
      "k": 5,
      "metric": "agglomerative_cost_fraction",
      "recomputed": 0.6248254849706579,
      "published": 0.625,
      "decimal_places": 3,
      "matches_reconstruction_reference": true,
      "matches_published_precision": true
    },
    {
      "dataset": "scifact",
      "k": 5,
      "metric": "exact_mst_lower_bound_fraction",
      "recomputed": 0.5260852240351986,
      "published": 0.526,
      "decimal_places": 3,
      "matches_reconstruction_reference": true,
      "matches_published_precision": true
    },
    {
      "dataset": "scifact",
      "k": 5,
      "metric": "agglomerative_savings_vs_production_percent",
      "recomputed": 23.585848849892777,
      "published": 23.6,
      "decimal_places": 1,
      "matches_reconstruction_reference": true,
      "matches_published_precision": true
    },
    {
      "dataset": "scifact",
      "k": 8,
      "metric": "production_cost_fraction",
      "recomputed": 0.8670943101150196,
      "published": 0.867,
      "decimal_places": 3,
      "matches_reconstruction_reference": true,
      "matches_published_precision": true
    },
    {
      "dataset": "scifact",
      "k": 8,
      "metric": "popularity_cost_fraction",
      "recomputed": 0.7778124354974209,
      "published": 0.778,
      "decimal_places": 3,
      "matches_reconstruction_reference": true,
      "matches_published_precision": true
    },
    {
      "dataset": "scifact",
      "k": 8,
      "metric": "agglomerative_cost_fraction",
      "recomputed": 0.6395635096047513,
      "published": 0.64,
      "decimal_places": 3,
      "matches_reconstruction_reference": true,
      "matches_published_precision": true
    },
    {
      "dataset": "scifact",
      "k": 8,
      "metric": "exact_mst_lower_bound_fraction",
      "recomputed": 0.5457941780568032,
      "published": 0.546,
      "decimal_places": 3,
      "matches_reconstruction_reference": true,
      "matches_published_precision": true
    },
    {
      "dataset": "scifact",
      "k": 8,
      "metric": "agglomerative_savings_vs_production_percent",
      "recomputed": 26.24060587827943,
      "published": 26.2,
      "decimal_places": 1,
      "matches_reconstruction_reference": true,
      "matches_published_precision": true
    },
    {
      "dataset": "scifact",
      "k": 16,
      "metric": "production_cost_fraction",
      "recomputed": 0.9177666912267308,
      "published": 0.918,
      "decimal_places": 3,
      "matches_reconstruction_reference": true,
      "matches_published_precision": true
    },
    {
      "dataset": "scifact",
      "k": 16,
      "metric": "popularity_cost_fraction",
      "recomputed": 0.8503979862992187,
      "published": 0.85,
      "decimal_places": 3,
      "matches_reconstruction_reference": true,
      "matches_published_precision": true
    },
    {
      "dataset": "scifact",
      "k": 16,
      "metric": "agglomerative_cost_fraction",
      "recomputed": 0.6432850162283149,
      "published": 0.643,
      "decimal_places": 3,
      "matches_reconstruction_reference": true,
      "matches_published_precision": true
    },
    {
      "dataset": "scifact",
      "k": 16,
      "metric": "exact_mst_lower_bound_fraction",
      "recomputed": 0.5526609814250613,
      "published": 0.553,
      "decimal_places": 3,
      "matches_reconstruction_reference": true,
      "matches_published_precision": true
    },
    {
      "dataset": "scifact",
      "k": 16,
      "metric": "agglomerative_savings_vs_production_percent",
      "recomputed": 29.90756557437605,
      "published": 29.9,
      "decimal_places": 1,
      "matches_reconstruction_reference": true,
      "matches_published_precision": true
    },
    {
      "dataset": "fiqa",
      "k": 5,
      "metric": "production_cost_fraction",
      "recomputed": 0.9672098582444904,
      "published": 0.967,
      "decimal_places": 3,
      "matches_reconstruction_reference": true,
      "matches_published_precision": true
    },
    {
      "dataset": "fiqa",
      "k": 5,
      "metric": "popularity_cost_fraction",
      "recomputed": 0.8421051155830551,
      "published": 0.842,
      "decimal_places": 3,
      "matches_reconstruction_reference": true,
      "matches_published_precision": true
    },
    {
      "dataset": "fiqa",
      "k": 5,
      "metric": "agglomerative_cost_fraction",
      "recomputed": 0.7859665000346177,
      "published": 0.786,
      "decimal_places": 3,
      "matches_reconstruction_reference": true,
      "matches_published_precision": true
    },
    {
      "dataset": "fiqa",
      "k": 5,
      "metric": "exact_mst_lower_bound_fraction",
      "recomputed": 0.6600522866738433,
      "published": 0.66,
      "decimal_places": 3,
      "matches_reconstruction_reference": true,
      "matches_published_precision": true
    },
    {
      "dataset": "fiqa",
      "k": 5,
      "metric": "agglomerative_savings_vs_production_percent",
      "recomputed": 18.738783177710143,
      "published": 18.7,
      "decimal_places": 1,
      "matches_reconstruction_reference": true,
      "matches_published_precision": true
    },
    {
      "dataset": "fiqa",
      "k": 8,
      "metric": "production_cost_fraction",
      "recomputed": 0.9793738637288687,
      "published": 0.979,
      "decimal_places": 3,
      "matches_reconstruction_reference": true,
      "matches_published_precision": true
    },
    {
      "dataset": "fiqa",
      "k": 8,
      "metric": "popularity_cost_fraction",
      "recomputed": 0.8690288443274632,
      "published": 0.869,
      "decimal_places": 3,
      "matches_reconstruction_reference": true,
      "matches_published_precision": true
    },
    {
      "dataset": "fiqa",
      "k": 8,
      "metric": "agglomerative_cost_fraction",
      "recomputed": 0.7982279597319079,
      "published": 0.798,
      "decimal_places": 3,
      "matches_reconstruction_reference": true,
      "matches_published_precision": true
    },
    {
      "dataset": "fiqa",
      "k": 8,
      "metric": "exact_mst_lower_bound_fraction",
      "recomputed": 0.6868873633082788,
      "published": 0.687,
      "decimal_places": 3,
      "matches_reconstruction_reference": true,
      "matches_published_precision": true
    },
    {
      "dataset": "fiqa",
      "k": 8,
      "metric": "agglomerative_savings_vs_production_percent",
      "recomputed": 18.496093341440197,
      "published": 18.5,
      "decimal_places": 1,
      "matches_reconstruction_reference": true,
      "matches_published_precision": true
    },
    {
      "dataset": "fiqa",
      "k": 16,
      "metric": "production_cost_fraction",
      "recomputed": 0.9897062474892275,
      "published": 0.99,
      "decimal_places": 3,
      "matches_reconstruction_reference": true,
      "matches_published_precision": true
    },
    {
      "dataset": "fiqa",
      "k": 16,
      "metric": "popularity_cost_fraction",
      "recomputed": 0.9055790422836263,
      "published": 0.906,
      "decimal_places": 3,
      "matches_reconstruction_reference": true,
      "matches_published_precision": true
    },
    {
      "dataset": "fiqa",
      "k": 16,
      "metric": "agglomerative_cost_fraction",
      "recomputed": 0.8180929456916143,
      "published": 0.818,
      "decimal_places": 3,
      "matches_reconstruction_reference": true,
      "matches_published_precision": true
    },
    {
      "dataset": "fiqa",
      "k": 16,
      "metric": "exact_mst_lower_bound_fraction",
      "recomputed": 0.7126163622231938,
      "published": 0.713,
      "decimal_places": 3,
      "matches_reconstruction_reference": true,
      "matches_published_precision": true
    },
    {
      "dataset": "fiqa",
      "k": 16,
      "metric": "agglomerative_savings_vs_production_percent",
      "recomputed": 17.33982201617669,
      "published": 17.3,
      "decimal_places": 1,
      "matches_reconstruction_reference": true,
      "matches_published_precision": true
    }
  ],
  "elapsed_seconds": 16.216,
  "trace_provenance": "Reconstructed from public BEIR archives with released retrieval code; original frozen evaluation traces were not released."
}

